Nuclear mass table in deformed relativistic Hartree-Bogoliubov theory in continuum, II: Even-$Z$ nuclei

The mass table in the deformed relativistic Hartree-Bogoliubov theory in continuum (DRHBc) with the PC-PK1 density functional has been established for even-$Z$ nuclei with $8\le Z\le120$, extended from the previous work for even-even nuclei [Zhang $\it{et.~al.}$ (DRHBc Mass Table Collaboration), At. Data Nucl. Data Tables 144, 101488 (2022)]. The calculated binding energies, two-nucleon and one-neutron separation energies, root-mean-square (rms) radii of neutron, proton, matter, and charge distributions, quadrupole deformations, and neutron and proton Fermi surfaces are tabulated and compared with available experimental data. A total of 4829 even-$Z$ nuclei are predicted to be bound, with an rms deviation of 1.477 MeV from the 1244 mass data. Good agreement with the available experimental odd-even mass differences, $\alpha$ decay energies, and charge radii is also achieved. The description accuracy for nuclear masses and nucleon separation energies as well as the prediction for drip lines is compared with the results obtained from other relativistic and nonrelativistic density functional. The comparison shows that the DRHBc theory with PC-PK1 provides an excellent microscopic description for the masses of even-$Z$ nuclei. The systematics of the nucleon separation energies, odd-even mass differences, pairing energies, two-nucleon gaps, $\alpha$ decay energies, rms radii, quadrupole deformations, potential energy curves, neutron density distributions, and neutron mean-field potentials are discussed.

==> anc/Supplementary_material.txt <==
Table: Ground-state properties of even-Z nuclei calculated by the DRHBc theory

Z				Proton number
N				Neutron number
A				Mass number
Eb_cal			(MeV) Binding energy from DRHBc calculations
Ebrot_cal		(MeV) Binding energy plus rotational correction energy from DRHBc calculations, which is suggested to be compared with the experimental value
Eb_exp			(MeV) Binding energy from experimental data
S2n				(MeV) Two-neutron separation energy
S2p				(MeV) Two-proton separation energy
Sn                            (MeV) one-neutron separation energy
Rn				(fm) Neutron root-mean-square radius
Rp				(fm) Proton root-mean-square radius
Rm				(fm) Matter root-mean-square radius
Rch_cal			(fm) Charge radius from DRHBc calculations
Rch_exp			(fm) Charge radius from experimental data
beta_n			Neutron quadrupole deformation
beta_p			Proton quadrupole deformation
beta_t			Matter quadrupole deformation
lam_n			(MeV) Neutron Fermi surface
lam_p			(MeV) Proton Fermi surface
m^pi(N)                    Quantum numbers $m^\pi$ of the blocked neutron orbital

Note: Unavailable data are shown by ####


Z	A	N	Eb_cal	Ebrot_cal	Eb_exp	S2n	S2p	Sn	Rn	Rp	Rm	Rch_cal	Rch_exp	beta n	beta p	beta t	lam n	lam p	m^\pi(N)
8	12	4	59.70	59.70	58.58 	####	-2.37 	22.05 	2.329 	2.915 	2.734 	3.022 	####	0.000 	0.000 	0.000 	-19.36	-2.15	0+
8	13	5	77.78	77.80	75.55 	40.13 	-1.95 	18.08 	2.378 	2.767 	2.624 	2.880 	####	0.129 	0.036 	0.072 	-20.69	-3.55	3/2-
8	14	6	101.16	101.16	98.73 	41.46 	1.49 	23.38 	2.250 	2.639 	2.480 	2.758 	####	0.000 	0.000 	0.000 	-23.16	-1.18	0+
8	15	7	112.80	112.80	111.96 	35.02 	9.93 	11.64 	2.537 	2.652 	2.599 	2.770 	####	0.000 	0.000 	0.000 	-14.21	-8.43	1/2-
8	16	8	127.28	127.28	127.62 	26.11 	20.45 	14.47 	2.626 	2.650 	2.638 	2.768 	2.699 	0.000 	0.000 	0.000 	-14.94	-11.21	0+
8	17	9	132.55	132.61	131.76 	19.74 	22.87 	5.27 	2.736 	2.643 	2.693 	2.762 	2.693 	-0.118 	-0.039 	-0.081 	-5.53	-13.15	5/2+
8	18	10	140.97	140.97	139.81 	13.69 	27.18 	8.42 	2.806 	2.642 	2.734 	2.760 	2.773 	0.000 	0.000 	0.000 	-6.67	-15.20	0+
8	19	11	145.08	145.08	143.76 	12.53 	30.76 	4.11 	2.895 	2.640 	2.790 	2.759 	####	0.033 	0.009 	0.023 	-6.08	-17.09	1/2+
8	20	12	152.43	152.43	151.37 	11.47 	33.79 	7.36 	2.960 	2.645 	2.838 	2.763 	####	0.000 	0.000 	0.000 	-5.70	-18.80	0+
8	21	13	155.72	155.72	155.18 	10.65 	36.92 	3.29 	3.073 	2.649 	2.918 	2.767 	####	-0.045 	-0.013 	-0.033 	-5.62	-20.00	1/2+
8	22	14	162.45	162.45	162.03 	10.02 	40.10 	6.73 	3.105 	2.653 	2.949 	2.771 	####	0.000 	0.000 	0.000 	-4.88	-21.84	0+
8	23	15	166.48	166.48	164.76 	10.76 	43.94 	4.03 	3.173 	2.650 	3.002 	2.768 	####	0.000 	0.000 	0.000 	-4.83	-23.41	1/2+
8	24	16	171.07	171.07	168.95 	8.62 	45.83 	4.59 	3.267 	2.659 	3.078 	2.777 	####	0.000 	0.000 	0.000 	-5.10	-23.78	0+
8	25	17	172.06	172.15	168.20 	5.58 	48.45 	0.99 	3.369 	2.693 	3.169 	2.809 	####	-0.070 	-0.018 	-0.053 	-1.64	-24.78	3/2+
8	26	18	174.80	174.80	168.93 	3.73 	50.72 	2.74 	3.432 	2.731 	3.232 	2.846 	####	0.000 	0.000 	0.000 	-2.12	-25.83	0+
8	27	19	175.61	175.61	####	3.55 	52.62 	0.81 	3.517 	2.761 	3.311 	2.874 	####	-0.053 	-0.017 	-0.042 	-2.48	-26.79	1/2+
8	28	20	178.14	178.14	####	3.34 	54.80 	2.53 	3.573 	2.794 	3.369 	2.906 	####	0.000 	0.000 	0.000 	-3.03	-27.80	0+
8	29	21	177.34	177.95	####	1.73 	54.98 	-0.80 	4.049 	2.794 	3.745 	2.906 	####	0.224 	0.003 	0.163 	0.47	-27.84	1/2-
8	30	22	177.41	177.41	####	-0.73 	55.27 	0.07 	3.883 	2.807 	3.627 	2.919 	####	0.000 	0.000 	0.000 	0.04	-28.46	0+
10	15	5	74.43	76.62	73.03 	####	-3.35 	####	2.437 	3.300 	3.040 	3.396 	####	0.332 	0.542 	0.472 	-21.89	1.45	3/2-
10	16	6	100.15	100.15	97.33 	####	-1.01 	25.72 	2.286 	3.015 	2.764 	3.119 	####	0.000 	0.000 	0.000 	-25.76	0.50	0+
10	17	7	114.62	114.62	112.89 	40.19 	1.81 	14.47 	2.552 	2.898 	2.761 	3.007 	3.041 	0.000 	0.000 	0.000 	-17.87	-0.78	1/2-
10	18	8	133.09	133.09	132.14 	32.94 	5.81 	18.47 	2.628 	2.851 	2.754 	2.961 	2.971 	0.000 	0.000 	0.000 	-18.84	-2.47	0+
10	19	9	142.89	144.10	143.78 	28.27 	10.34 	9.80 	2.738 	2.850 	2.798 	2.960 	3.008 	0.258 	0.294 	0.277 	-10.97	-4.55	1/2+
10	20	10	155.57	158.24	160.64 	22.48 	14.60 	12.68 	2.869 	2.899 	2.884 	3.007 	3.006 	0.535 	0.550 	0.542 	-13.73	-9.52	0+
10	21	11	165.42	168.14	167.41 	22.54 	20.35 	9.85 	2.914 	2.866 	2.891 	2.975 	2.970 	0.508 	0.492 	0.500 	-9.98	-9.45	3/2+
10	22	12	175.57	178.50	177.77 	20.00 	23.13 	10.15 	2.957 	2.844 	2.906 	2.955 	2.953 	0.494 	0.460 	0.479 	-10.24	-11.51	0+
10	23	13	182.12	184.81	182.97 	16.69 	26.39 	6.55 	2.980 	2.809 	2.907 	2.920 	2.910 	0.334 	0.340 	0.337 	-7.13	-12.24	5/2+
10	24	14	189.95	192.86	191.84 	14.38 	27.50 	7.83 	3.019 	2.786 	2.924 	2.899 	2.901 	-0.245 	-0.197 	-0.225 	-9.51	-13.05	0+
10	25	15	195.64	195.64	195.99 	13.52 	29.16 	5.69 	3.084 	2.774 	2.964 	2.887 	2.932 	0.000 	0.000 	0.000 	-6.59	-13.60	1/2+
10	26	16	201.96	201.96	201.55 	12.01 	30.89 	6.32 	3.170 	2.787 	3.029 	2.899 	2.925 	0.000 	0.000 	0.000 	-6.87	-14.50	0+
10	27	17	205.11	205.81	203.05 	9.47 	33.05 	3.15 	3.263 	2.830 	3.109 	2.940 	####	0.106 	0.113 	0.109 	-3.88	-15.64	1/2+
10	28	18	209.59	209.59	206.87 	7.63 	34.79 	4.48 	3.326 	2.859 	3.167 	2.969 	2.964 	0.000 	0.000 	0.000 	-4.05	-16.53	0+
10	29	19	212.50	212.83	207.84 	7.39 	36.89 	2.91 	3.401 	2.891 	3.234 	3.000 	####	0.060 	0.070 	0.063 	-4.19	-17.57	3/2+
10	30	20	216.90	216.90	211.04 	7.31 	38.76 	4.41 	3.457 	2.921 	3.288 	3.028 	####	0.000 	0.000 	0.000 	-4.97	-18.53	0+
10	31	21	216.40	216.63	211.21 	3.91 	39.07 	-0.50 	3.741 	2.927 	3.499 	3.034 	####	0.233 	0.059 	0.177 	-0.04	-18.83	1/2-
10	32	22	218.19	218.19	####	1.29 	40.78 	1.79 	3.628 	2.947 	3.430 	3.054 	####	0.000 	0.000 	0.000 	-0.93	-19.89	0+
10	33	23	218.78	220.52	####	2.38 	42.33 	0.59 	3.746 	3.022 	3.542 	3.127 	####	0.444 	0.368 	0.421 	-1.24	-21.86	3/2-
10	34	24	220.39	223.30	####	2.20 	43.91 	1.61 	3.803 	3.036 	3.594 	3.140 	####	0.448 	0.364 	0.423 	-1.05	-22.58	0+
10	35	25	220.24	222.10	####	1.46 	####	-0.15 	3.965 	3.071 	3.732 	3.173 	####	0.572 	0.429 	0.531 	-0.29	-25.51	1/2-
10	36	26	221.32	223.85	####	0.93 	45.98 	1.08 	3.965 	3.078 	3.740 	3.181 	####	0.484 	0.405 	0.462 	-0.51	-25.56	0+
10	37	27	220.51	223.39	####	0.27 	####	-0.81 	4.283 	3.064 	3.991 	3.167 	####	0.352 	0.350 	0.351 	-0.48	-23.95	1/2-
10	38	28	221.49	224.49	####	0.17 	47.53 	0.98 	4.109 	3.075 	3.864 	3.178 	####	0.389 	0.325 	0.373 	-0.29	-24.58	0+
10	39	29	220.62	223.63	####	0.10 	####	-0.87 	4.410 	3.076 	4.109 	3.178 	####	0.270 	0.313 	0.281 	-0.21	-24.75	1/2-
10	40	30	221.34	224.46	####	-0.15 	48.98 	0.72 	4.246 	3.081 	3.987 	3.183 	####	0.285 	0.275 	0.283 	-0.13	-25.15	0+
12	18	6	96.40	96.40	####	####	-3.75 	26.90 	2.314 	3.308 	3.013 	3.403 	####	0.000 	0.000 	0.000 	-28.28	1.88	0+
12	19	7	113.84	113.84	112.13 	44.35 	-0.77 	17.45 	2.571 	3.141 	2.944 	3.241 	####	0.000 	0.000 	0.000 	-20.75	0.42	1/2-
12	20	8	135.54	135.54	134.56 	39.14 	2.45 	21.69 	2.640 	3.038 	2.886 	3.142 	####	0.000 	0.000 	0.000 	-22.16	-0.95	0+
12	21	9	149.29	151.03	149.21 	35.44 	6.40 	13.75 	2.744 	3.016 	2.902 	3.120 	3.063 	0.278 	0.363 	0.327 	-15.08	-2.33	1/2+
12	22	10	166.21	169.09	168.58 	30.67 	10.64 	16.92 	2.832 	3.006 	2.928 	3.111 	3.069 	0.459 	0.518 	0.491 	-15.69	-5.23	0+
12	23	11	181.03	184.35	181.73 	31.74 	15.61 	14.82 	2.870 	2.962 	2.919 	3.068 	3.043 	0.481 	0.505 	0.493 	-14.69	-7.56	3/2+
12	24	12	199.01	206.16	198.26 	32.80 	23.44 	17.98 	2.834 	2.858 	2.846 	2.968 	3.057 	0.507 	0.514 	0.511 	-16.95	-11.71	0+
12	25	13	206.82	212.89	205.59 	25.79 	24.70 	7.81 	2.859 	2.826 	2.843 	2.937 	3.029 	0.365 	0.416 	0.389 	-8.67	-12.67	5/2+
12	26	14	215.48	220.52	216.68 	16.47 	25.53 	8.66 	2.906 	2.816 	2.865 	2.927 	3.034 	0.261 	0.344 	0.299 	-8.13	-13.53	0+
12	27	15	221.34	223.59	223.12 	14.53 	25.71 	5.86 	3.053 	2.908 	2.989 	3.016 	3.033 	0.254 	0.324 	0.285 	-7.86	-13.24	1/2+
12	28	16	229.26	231.59	231.63 	13.78 	27.29 	7.91 	3.143 	2.951 	3.062 	3.058 	3.069 	0.298 	0.344 	0.318 	-8.68	-14.42	0+
12	29	17	234.84	236.90	235.29 	13.49 	29.72 	5.58 	3.217 	2.966 	3.116 	3.072 	3.076 	0.245 	0.324 	0.278 	-6.11	-15.31	1/2+
12	30	18	240.96	243.12	241.63 	11.71 	31.37 	6.13 	3.279 	2.984 	3.164 	3.090 	3.111 	0.216 	0.310 	0.254 	-5.56	-16.23	0+
12	31	19	245.87	246.53	243.94 	11.04 	33.38 	4.91 	3.325 	2.984 	3.197 	3.089 	3.149 	0.069 	0.098 	0.080 	-6.02	-15.85	3/2+
12	32	20	252.21	252.21	249.72 	11.25 	35.31 	6.34 	3.378 	3.010 	3.245 	3.114 	3.186 	0.000 	0.000 	0.000 	-7.02	-16.87	0+
12	33	21	253.46	254.11	252.00 	7.59 	37.06 	1.25 	3.467 	3.035 	3.316 	3.138 	####	0.174 	0.177 	0.175 	-2.53	-17.71	1/2-
12	34	22	257.68	260.61	256.71 	5.47 	39.49 	4.22 	3.553 	3.085 	3.395 	3.187 	####	0.377 	0.392 	0.382 	-3.77	-19.88	0+
12	35	23	260.32	262.16	257.47 	6.86 	41.54 	2.63 	3.613 	3.107 	3.448 	3.208 	####	0.394 	0.393 	0.394 	-3.38	-19.05	3/2-
12	36	24	263.90	266.85	260.80 	6.22 	43.51 	3.58 	3.673 	3.130 	3.501 	3.230 	####	0.435 	0.421 	0.430 	-2.69	-21.72	0+
12	37	25	265.11	267.64	261.04 	4.80 	44.87 	1.21 	3.773 	3.145 	3.581 	3.245 	####	0.484 	0.429 	0.466 	-2.63	-22.50	1/2-
12	38	26	267.78	271.05	####	3.88 	46.46 	2.67 	3.802 	3.159 	3.611 	3.259 	####	0.460 	0.418 	0.447 	-1.85	-23.42	0+
12	39	27	268.44	270.60	####	3.33 	47.93 	0.66 	3.886 	3.171 	3.681 	3.271 	####	0.502 	0.422 	0.478 	-1.83	-24.38	5/2-
12	40	28	270.42	273.57	####	2.64 	48.93 	1.98 	3.924 	3.185 	3.718 	3.284 	####	0.455 	0.407 	0.440 	-1.17	-24.90	0+
12	41	29	270.21	273.03	####	1.77 	49.59 	-0.21 	4.086 	3.192 	3.846 	3.291 	####	0.422 	0.402 	0.416 	-1.08	-25.31	1/2-
12	42	30	271.64	274.79	####	1.22 	50.30 	1.43 	4.056 	3.201 	3.832 	3.300 	####	0.385 	0.382 	0.384 	-0.72	-25.66	0+
12	43	31	271.09	274.10	####	0.88 	50.62 	-0.55 	4.243 	3.207 	3.981 	3.306 	####	0.317 	0.375 	0.333 	-0.52	-25.94	3/2-
12	44	32	272.31	275.36	####	0.67 	51.37 	1.22 	4.179 	3.211 	3.939 	3.309 	####	0.294 	0.348 	0.309 	-0.49	-26.26	0+
12	45	33	271.52	274.57	####	0.43 	####	-0.79 	4.568 	3.215 	4.249 	3.313 	####	0.392 	0.348 	0.381 	-0.49	-26.30	1/2+
12	46	34	272.57	275.31	####	0.26 	52.22 	1.05 	4.284 	3.225 	4.034 	3.323 	####	0.219 	0.317 	0.245 	-0.24	-26.87	0+
12	47	35	271.81	274.56	####	0.29 	####	-0.77 	4.639 	3.228 	4.323 	3.326 	####	0.290 	0.316 	0.296 	-0.24	-26.90	1/2+
12	48	36	272.35	272.35	####	-0.22 	53.15 	0.54 	4.327 	3.206 	4.076 	3.304 	####	0.000 	0.000 	0.000 	0.05	-26.38	0+
14	21	7	111.19	111.19	####	####	-2.66 	####	2.589 	3.375 	3.135 	3.468 	####	0.000 	0.000 	0.000 	-23.17	1.45	1/2-
14	22	8	135.48	135.48	####	####	-0.06 	24.29 	2.656 	3.232 	3.035 	3.330 	####	0.000 	0.000 	0.000 	-24.77	0.31	0+
14	23	9	151.42	152.51	####	40.24 	2.14 	15.95 	2.730 	3.151 	2.993 	3.251 	####	-0.146 	-0.200 	-0.179 	-16.42	-0.76	5/2+
14	24	10	169.91	172.61	172.01 	34.43 	3.70 	18.48 	2.786 	3.097 	2.971 	3.198 	####	-0.207 	-0.283 	-0.251 	-17.12	-3.95	0+
14	25	11	185.98	188.23	187.00 	34.55 	4.95 	16.07 	2.862 	3.082 	2.987 	3.184 	####	0.367 	0.318 	0.339 	-16.70	-2.06	3/2+
14	26	12	204.03	207.64	206.04 	34.12 	5.02 	18.05 	2.828 	2.968 	2.904 	3.074 	####	0.328 	0.250 	0.286 	-17.94	-4.00	0+
14	27	13	218.35	220.05	219.36 	32.38 	11.54 	14.32 	2.913 	2.997 	2.957 	3.102 	####	-0.273 	-0.290 	-0.282 	-16.00	-8.58	1/2+
14	28	14	234.29	239.37	236.54 	30.26 	18.81 	15.93 	2.962 	2.993 	2.978 	3.098 	3.122 	-0.296 	-0.304 	-0.300 	-16.00	-10.23	0+
14	29	15	243.39	243.39	245.01 	25.03 	22.04 	9.10 	2.965 	2.920 	2.944 	3.028 	3.118 	0.000 	0.000 	0.000 	-10.05	-12.18	1/2+
14	30	16	253.02	253.02	255.62 	18.74 	23.77 	9.63 	3.050 	2.944 	3.001 	3.051 	3.134 	0.000 	0.000 	0.000 	-9.08	-13.06	0+
14	31	17	260.70	262.83	262.21 	17.32 	25.87 	7.68 	3.149 	3.009 	3.086 	3.114 	####	-0.158 	-0.168 	-0.163 	-8.60	-13.55	3/2+
14	32	18	269.39	271.61	271.41 	16.37 	28.43 	8.69 	3.219 	3.048 	3.146 	3.151 	####	-0.191 	-0.194 	-0.192 	-9.17	-14.71	0+
14	33	19	276.30	277.22	275.91 	15.59 	30.42 	6.91 	3.263 	3.048 	3.174 	3.151 	####	-0.078 	-0.087 	-0.082 	-7.93	-15.81	1/2+
14	34	20	284.74	284.74	283.46 	15.35 	32.53 	8.44 	3.313 	3.069 	3.215 	3.171 	####	0.000 	0.000 	0.000 	-9.12	-17.33	0+
14	35	21	287.71	288.25	285.93 	11.41 	34.25 	2.97 	3.371 	3.085 	3.260 	3.187 	####	-0.084 	-0.095 	-0.089 	-3.67	-17.85	7/2-
14	36	22	292.93	292.93	292.05 	8.19 	35.25 	5.22 	3.418 	3.092 	3.295 	3.194 	####	0.000 	0.000 	0.000 	-4.08	-19.33	0+
14	37	23	295.61	296.75	294.26 	7.90 	35.29 	2.68 	3.515 	3.140 	3.378 	3.240 	####	0.293 	0.224 	0.267 	-4.41	-16.40	3/2-
14	38	24	300.43	303.93	299.93 	7.50 	36.53 	4.82 	3.557 	3.147 	3.411 	3.247 	####	-0.213 	-0.216 	-0.214 	-4.02	-20.33	0+
14	39	25	302.93	304.69	301.51 	7.32 	37.82 	2.50 	3.622 	3.189 	3.473 	3.288 	####	0.342 	0.287 	0.322 	-3.03	-18.25	5/2-
14	40	26	307.81	311.49	306.23 	7.38 	40.03 	4.88 	3.693 	3.198 	3.528 	3.297 	####	-0.310 	-0.286 	-0.302 	-3.83	-22.11	0+
14	41	27	310.57	312.15	####	7.64 	42.13 	2.76 	3.754 	3.224 	3.581 	3.322 	####	-0.351 	-0.316 	-0.339 	-4.52	-23.17	1/2-
14	42	28	315.13	318.29	####	7.32 	44.71 	4.56 	3.818 	3.247 	3.638 	3.344 	####	-0.390 	-0.335 	-0.372 	-4.89	-24.02	0+
14	43	29	316.08	317.00	####	5.51 	45.87 	0.95 	3.898 	3.249 	3.699 	3.346 	####	-0.376 	-0.319 	-0.357 	-1.22	-24.33	1/2-
14	44	30	318.49	322.01	####	3.35 	46.85 	2.41 	3.920 	3.255 	3.721 	3.352 	####	-0.341 	-0.297 	-0.327 	-1.78	-24.63	0+
14	45	31	318.89	321.76	####	2.81 	47.81 	0.41 	3.993 	3.254 	3.779 	3.351 	####	-0.307 	-0.276 	-0.298 	-1.35	-25.00	1/2-
14	46	32	321.19	324.33	####	2.71 	48.89 	2.30 	4.016 	3.261 	3.802 	3.358 	####	-0.287 	-0.256 	-0.277 	-1.36	-25.37	0+
14	47	33	321.54	321.54	####	2.64 	50.02 	0.34 	4.030 	3.189 	3.799 	3.288 	####	0.000 	0.000 	0.000 	-2.51	-26.77	1/2-
14	48	34	323.96	323.96	####	2.77 	51.39 	2.42 	4.087 	3.199 	3.849 	3.297 	####	0.000 	0.000 	0.000 	-1.28	-27.08	0+
14	49	35	323.39	323.39	####	1.85 	51.58 	-0.57 	4.152 	3.222 	3.909 	3.320 	####	0.046 	0.044 	0.045 	0.21	-26.94	1/2-
14	50	36	324.71	324.71	####	0.76 	52.37 	1.33 	4.179 	3.253 	3.942 	3.350 	####	0.000 	0.000 	0.000 	-0.49	-27.64	0+
14	51	37	323.94	323.94	####	0.55 	52.37 	-0.77 	4.548 	3.254 	4.232 	3.351 	####	0.000 	0.000 	0.000 	-0.52	-25.01	1/2+
14	52	38	324.97	324.97	####	0.25 	53.43 	1.03 	4.271 	3.304 	4.034 	3.400 	####	0.000 	0.000 	0.000 	-0.24	-28.25	0+
14	53	39	324.22	324.22	####	0.28 	####	-0.75 	4.599 	3.312 	4.296 	3.407 	####	0.000 	0.000 	0.000 	-0.31	-25.77	1/2+
14	54	40	324.76	324.76	####	-0.21 	54.32 	0.54 	4.390 	3.358 	4.147 	3.452 	####	0.000 	0.000 	0.000 	0.16	-26.44	0+
16	24	8	133.36	133.36	####	####	-2.12 	26.73 	2.662 	3.462 	3.217 	3.553 	####	0.000 	0.000 	0.000 	-26.79	0.27	0+
16	25	9	150.68	151.06	####	44.06 	-0.74 	17.33 	2.739 	3.360 	3.151 	3.454 	####	-0.105 	-0.076 	-0.086 	-17.64	1.32	5/2+
16	26	10	170.96	170.96	####	37.61 	1.06 	20.28 	2.783 	3.282 	3.100 	3.378 	####	0.000 	0.000 	0.000 	-18.33	-1.19	0+
16	27	11	187.81	189.28	####	37.13 	1.83 	16.85 	2.891 	3.254 	3.111 	3.351 	####	0.323 	0.263 	0.288 	-18.62	-0.35	3/2+
16	28	12	207.00	209.32	209.41 	36.03 	2.97 	19.18 	2.938 	3.215 	3.099 	3.313 	####	0.344 	0.310 	0.324 	-19.16	-2.67	0+
16	29	13	223.42	225.06	224.65 	35.60 	5.06 	16.42 	2.927 	3.153 	3.054 	3.253 	####	0.197 	0.183 	0.189 	-16.91	-2.26	5/2+
16	30	14	241.38	241.38	243.68 	34.39 	7.09 	17.97 	2.917 	3.104 	3.018 	3.205 	####	0.000 	0.000 	0.000 	-18.74	-4.18	0+
16	31	15	254.86	254.86	256.74 	31.44 	11.47 	13.48 	2.999 	3.104 	3.054 	3.206 	####	0.000 	0.000 	0.000 	-13.99	-6.18	1/2+
16	32	16	269.35	269.35	271.78 	27.97 	16.33 	14.49 	3.059 	3.097 	3.078 	3.199 	3.261 	0.000 	0.000 	0.000 	-15.71	-9.50	0+
16	33	17	278.76	279.53	280.42 	23.90 	18.06 	9.41 	3.132 	3.118 	3.125 	3.219 	####	-0.076 	-0.062 	-0.069 	-10.03	-9.85	3/2+
16	34	18	289.29	289.29	291.84 	19.93 	19.90 	10.52 	3.194 	3.138 	3.168 	3.238 	3.285 	0.000 	0.000 	0.000 	-9.98	-10.82	0+
16	35	19	298.21	298.70	298.82 	19.45 	21.91 	8.92 	3.255 	3.159 	3.212 	3.259 	####	-0.054 	-0.051 	-0.053 	-9.91	-11.37	1/2+
16	36	20	308.37	308.37	308.71 	19.08 	23.63 	10.16 	3.306 	3.178 	3.250 	3.277 	3.299 	0.000 	0.000 	0.000 	-10.66	-12.10	0+
16	37	21	313.03	313.25	313.02 	14.82 	25.32 	4.67 	3.373 	3.198 	3.298 	3.297 	####	0.105 	0.100 	0.102 	-5.52	-11.68	1/2-
16	38	22	320.45	322.56	321.05 	12.08 	27.52 	7.41 	3.422 	3.209 	3.334 	3.307 	####	0.160 	0.169 	0.164 	-6.51	-13.90	0+
16	39	23	325.91	326.86	325.43 	12.88 	30.30 	5.46 	3.489 	3.232 	3.386 	3.330 	####	0.275 	0.244 	0.262 	-6.74	-15.13	3/2-
16	40	24	332.92	335.55	333.17 	12.48 	32.49 	7.01 	3.532 	3.246 	3.420 	3.343 	####	0.282 	0.254 	0.271 	-6.01	-16.35	0+
16	41	25	338.01	339.82	337.42 	12.10 	35.07 	5.08 	3.574 	3.258 	3.454 	3.355 	####	0.306 	0.272 	0.293 	-5.32	-17.63	5/2-
16	42	26	343.41	346.39	344.12 	10.48 	35.59 	5.40 	3.624 	3.271 	3.494 	3.368 	####	0.303 	0.268 	0.290 	-4.71	-18.52	0+
16	43	27	347.19	349.52	346.74 	9.18 	36.62 	3.78 	3.690 	3.289 	3.546 	3.385 	####	0.346 	0.284 	0.323 	-4.20	-19.52	1/2-
16	44	28	351.42	354.35	351.82 	8.01 	36.28 	4.23 	3.742 	3.302 	3.588 	3.397 	####	0.340 	0.276 	0.317 	-3.76	-20.03	0+
16	45	29	353.96	356.16	####	6.77 	37.88 	2.55 	3.782 	3.305 	3.620 	3.401 	####	0.333 	0.263 	0.308 	-2.90	-20.75	7/2-
16	46	30	357.64	360.41	####	6.22 	39.15 	3.67 	3.827 	3.313 	3.657 	3.408 	####	0.279 	0.239 	0.265 	-3.07	-21.04	0+
16	47	31	359.54	361.67	####	5.58 	40.65 	1.90 	3.885 	3.315 	3.701 	3.410 	####	-0.242 	-0.196 	-0.226 	-2.76	-19.75	1/2-
16	48	32	363.01	365.81	####	5.37 	41.82 	3.47 	3.931 	3.330 	3.742 	3.425 	####	-0.228 	-0.187 	-0.214 	-2.69	-20.29	0+
16	49	33	364.83	364.83	####	5.29 	43.29 	1.82 	3.963 	3.287 	3.756 	3.383 	####	0.000 	0.000 	0.000 	-2.87	-20.72	1/2-
16	50	34	367.69	367.69	####	4.68 	43.73 	2.86 	4.015 	3.307 	3.803 	3.403 	####	0.000 	0.000 	0.000 	-2.27	-21.11	0+
16	51	35	368.60	370.12	####	3.77 	45.22 	0.91 	4.076 	3.332 	3.858 	3.427 	####	-0.093 	-0.092 	-0.093 	-2.02	-21.76	5/2-
16	52	36	370.89	370.89	####	3.20 	46.18 	2.29 	4.106 	3.356 	3.890 	3.450 	####	-0.031 	-0.036 	-0.032 	-1.64	-22.30	0+
16	53	37	371.21	372.48	####	2.61 	47.27 	0.32 	4.161 	3.387 	3.943 	3.481 	####	-0.092 	-0.103 	-0.095 	-1.48	-22.97	3/2-
16	54	38	373.47	373.47	####	2.58 	48.51 	2.26 	4.188 	3.403 	3.972 	3.496 	####	0.000 	0.000 	0.000 	-1.35	-23.45	0+
16	55	39	373.73	374.15	####	2.52 	49.52 	0.26 	4.235 	3.431 	4.018 	3.523 	####	0.045 	0.073 	0.053 	-1.55	-24.03	5/2-
16	56	40	375.62	375.62	####	2.14 	50.86 	1.88 	4.265 	3.455 	4.050 	3.547 	####	0.000 	0.000 	0.000 	-2.41	-24.61	0+
16	57	41	374.99	374.99	####	1.26 	50.89 	-0.63 	4.544 	3.452 	4.266 	3.544 	####	0.000 	0.000 	0.000 	-0.54	-24.60	1/2+
16	58	42	375.08	375.08	####	-0.54 	51.32 	0.09 	4.434 	3.468 	4.190 	3.559 	####	0.000 	0.000 	0.000 	0.12	-25.10	0+
18	29	11	185.79	187.18	####	####	-2.03 	####	2.939 	3.434 	3.255 	3.526 	####	0.312 	0.223 	0.257 	-20.35	1.53	3/2+
18	30	12	206.58	208.97	####	####	-0.42 	20.79 	2.979 	3.383 	3.228 	3.477 	####	0.326 	0.240 	0.274 	-20.78	0.74	0+
18	31	13	224.94	226.57	####	39.16 	1.53 	18.36 	2.986 	3.315 	3.181 	3.411 	####	0.191 	0.147 	0.165 	-18.80	-0.35	5/2+
18	32	14	244.76	246.95	246.40 	38.19 	3.38 	19.82 	3.031 	3.290 	3.179 	3.386 	3.347 	-0.196 	-0.202 	-0.199 	-20.10	-2.48	0+
18	33	15	260.14	260.14	261.66 	35.20 	5.28 	15.38 	3.057 	3.256 	3.167 	3.353 	3.344 	0.000 	0.000 	0.000 	-15.89	-2.48	1/2+
18	34	16	276.40	276.40	278.72 	31.64 	7.05 	16.26 	3.106 	3.245 	3.180 	3.342 	3.365 	0.000 	0.000 	0.000 	-17.01	-3.28	0+
18	35	17	289.57	291.75	291.46 	29.43 	10.81 	13.17 	3.180 	3.265 	3.224 	3.362 	3.364 	-0.150 	-0.164 	-0.157 	-13.77	-4.53	3/2+
18	36	18	303.66	306.28	306.72 	27.26 	14.38 	14.09 	3.242 	3.282 	3.262 	3.378 	3.391 	-0.185 	-0.191 	-0.188 	-14.33	-7.56	0+
18	37	19	314.29	315.35	315.50 	24.72 	16.08 	10.63 	3.283 	3.284 	3.283 	3.380 	3.391 	-0.073 	-0.082 	-0.077 	-12.33	-7.36	1/2+
18	38	20	327.13	327.13	327.34 	23.47 	18.76 	12.84 	3.327 	3.295 	3.312 	3.390 	3.403 	0.000 	0.000 	0.000 	-13.43	-8.73	0+
18	39	21	334.07	334.42	333.94 	19.78 	21.04 	6.94 	3.376 	3.300 	3.341 	3.396 	3.409 	-0.072 	-0.072 	-0.072 	-7.38	-9.76	7/2-
18	40	22	343.28	343.28	343.81 	16.14 	22.83 	9.20 	3.417 	3.303 	3.366 	3.399 	3.427 	0.000 	0.000 	0.000 	-7.89	-10.87	0+
18	41	23	349.46	351.17	349.91 	15.38 	23.54 	6.18 	3.465 	3.313 	3.399 	3.409 	3.425 	-0.115 	-0.123 	-0.119 	-7.79	-11.69	5/2-
18	42	24	358.45	360.56	359.34 	15.17 	25.52 	8.99 	3.509 	3.323 	3.431 	3.418 	3.435 	-0.149 	-0.164 	-0.155 	-7.52	-14.02	0+
18	43	25	364.51	365.61	364.99 	15.05 	26.50 	6.06 	3.553 	3.333 	3.462 	3.428 	3.441 	0.236 	0.177 	0.211 	-7.10	-12.62	5/2-
18	44	26	372.46	374.98	373.73 	14.02 	29.06 	7.95 	3.590 	3.337 	3.489 	3.432 	3.445 	-0.176 	-0.175 	-0.176 	-6.78	-16.11	0+
18	45	27	378.14	378.59	378.90 	13.63 	30.95 	5.68 	3.626 	3.343 	3.515 	3.437 	####	-0.198 	-0.186 	-0.193 	-7.01	-16.98	1/2-
18	46	28	385.13	387.54	386.97 	12.67 	33.72 	6.99 	3.662 	3.348 	3.542 	3.442 	3.438 	-0.206 	-0.185 	-0.197 	-7.09	-17.89	0+
18	47	29	389.48	391.37	390.64 	11.33 	35.51 	4.34 	3.720 	3.358 	3.586 	3.452 	####	-0.205 	-0.182 	-0.197 	-4.63	-18.56	3/2-
18	48	30	394.43	397.15	395.70 	9.30 	36.79 	4.95 	3.778 	3.377 	3.633 	3.471 	####	-0.211 	-0.183 	-0.200 	-4.52	-19.06	0+
18	49	31	397.87	399.89	####	8.39 	38.33 	3.44 	3.836 	3.384 	3.676 	3.477 	####	-0.219 	-0.182 	-0.205 	-4.07	-19.55	1/2-
18	50	32	402.35	404.97	####	7.92 	39.33 	4.48 	3.884 	3.407 	3.720 	3.500 	####	-0.225 	-0.186 	-0.211 	-3.84	-20.20	0+
18	51	33	405.16	407.13	####	7.29 	40.33 	2.81 	3.943 	3.427 	3.769 	3.519 	####	-0.261 	-0.198 	-0.239 	-3.49	-20.80	5/2-
18	52	34	409.00	411.59	####	6.65 	41.31 	3.84 	3.979 	3.441 	3.802 	3.533 	####	-0.222 	-0.186 	-0.209 	-3.23	-21.41	0+
18	53	35	411.12	413.12	####	5.96 	42.52 	2.12 	4.032 	3.457 	3.846 	3.548 	####	-0.220 	-0.187 	-0.209 	-2.78	-22.00	1/2-
18	54	36	414.54	416.86	####	5.54 	43.65 	3.42 	4.061 	3.464 	3.872 	3.555 	####	-0.169 	-0.165 	-0.167 	-2.69	-22.37	0+
18	55	37	416.17	417.42	####	5.05 	44.96 	1.63 	4.107 	3.476 	3.912 	3.567 	####	-0.150 	-0.157 	-0.153 	-2.28	-22.86	3/2-
18	56	38	418.94	420.78	####	4.39 	45.46 	2.76 	4.138 	3.493 	3.942 	3.584 	####	-0.114 	-0.144 	-0.123 	-2.10	-23.33	0+
18	57	39	420.33	420.60	####	4.16 	46.60 	1.40 	4.174 	3.505 	3.975 	3.595 	####	-0.049 	-0.062 	-0.053 	-2.76	-22.60	1/2-
18	58	40	423.45	423.45	####	4.51 	47.83 	3.11 	4.205 	3.526 	4.006 	3.615 	####	0.000 	0.000 	0.000 	-3.60	-23.26	0+
18	59	41	422.96	422.96	####	2.63 	47.97 	-0.49 	4.466 	3.526 	4.201 	3.615 	####	0.000 	0.000 	0.000 	-1.52	-23.31	1/2+
18	60	42	424.23	424.23	####	0.78 	49.15 	1.27 	4.299 	3.549 	4.089 	3.638 	####	0.000 	0.000 	0.000 	-0.48	-24.11	0+
18	61	43	423.74	423.74	####	0.78 	49.36 	-0.49 	4.532 	3.550 	4.265 	3.639 	####	0.000 	0.000 	0.000 	-0.46	-24.19	1/2+
18	62	44	424.46	426.80	####	0.23 	49.96 	0.72 	4.408 	3.570 	4.182 	3.659 	####	0.065 	0.045 	0.059 	-0.33	-24.77	0+
18	63	45	424.01	426.24	####	0.27 	####	-0.45 	4.598 	3.577 	4.331 	3.666 	####	-0.113 	-0.093 	-0.107 	-0.37	-24.81	1/2+
18	64	46	424.99	427.18	####	0.53 	50.92 	0.98 	4.516 	3.602 	4.279 	3.690 	####	-0.187 	-0.162 	-0.180 	-0.45	-26.65	0+
18	65	47	424.42	426.68	####	0.41 	####	-0.56 	4.676 	3.608 	4.406 	3.695 	####	-0.187 	-0.156 	-0.178 	-0.37	-25.20	1/2+
18	66	48	425.40	427.76	####	0.42 	51.99 	0.98 	4.622 	3.624 	4.372 	3.711 	####	-0.231 	-0.174 	-0.216 	-0.36	-27.23	0+
18	67	49	424.73	427.06	####	0.31 	####	-0.67 	4.775 	3.631 	4.496 	3.718 	####	-0.214 	-0.174 	-0.203 	-0.29	-27.39	1/2+
18	68	50	425.66	428.07	####	0.26 	53.25 	0.93 	4.721 	3.645 	4.461 	3.732 	####	-0.263 	-0.182 	-0.241 	-0.25	-27.75	0+
18	69	51	424.87	427.24	####	0.14 	####	-0.79 	4.875 	3.651 	4.587 	3.737 	####	-0.225 	-0.182 	-0.214 	-0.17	-27.91	1/2+
18	70	52	425.69	428.14	####	0.03 	54.53 	0.82 	4.814 	3.664 	4.547 	3.751 	####	-0.277 	-0.185 	-0.253 	-0.10	-28.29	0+
18	71	53	424.79	427.16	####	-0.08 	####	-0.90 	4.978 	3.669 	4.681 	3.756 	####	-0.215 	-0.185 	-0.207 	-0.02	-28.41	1/2+
18	72	54	425.46	427.91	####	-0.23 	55.68 	0.67 	4.904 	3.682 	4.629 	3.768 	####	-0.274 	-0.185 	-0.252 	0.07	-28.82	0+
20	32	12	204.21	204.21	####	42.95 	-2.36 	23.10 	3.003 	3.494 	3.319 	3.585 	####	0.000 	0.000 	0.000 	-21.13	-0.03	0+
20	33	13	223.88	224.21	####	42.77 	-1.06 	19.67 	3.033 	3.445 	3.289 	3.536 	####	0.102 	0.035 	0.061 	-21.71	-0.30	5/2+
20	34	14	246.19	246.19	####	41.98 	1.43 	22.31 	3.054 	3.398 	3.261 	3.491 	####	0.000 	0.000 	0.000 	-22.54	-1.88	0+
20	35	15	263.68	263.68	####	39.80 	3.54 	17.49 	3.109 	3.385 	3.270 	3.478 	####	0.000 	0.000 	0.000 	-17.54	-2.69	1/2+
20	36	16	281.45	281.45	281.37 	35.26 	5.04 	17.77 	3.152 	3.371 	3.276 	3.465 	3.449 	0.000 	0.000 	0.000 	-18.25	-3.39	0+
20	37	17	296.50	296.50	296.13 	32.82 	6.93 	15.05 	3.210 	3.374 	3.300 	3.468 	3.448 	-0.047 	-0.020 	-0.032 	-15.30	-4.34	3/2+
20	38	18	313.03	313.03	313.12 	31.58 	9.36 	16.53 	3.261 	3.380 	3.324 	3.473 	3.466 	0.000 	0.000 	0.000 	-15.43	-6.11	0+
20	39	19	327.32	327.32	326.42 	30.82 	13.03 	14.29 	3.306 	3.383 	3.346 	3.476 	3.462 	-0.035 	-0.016 	-0.025 	-15.60	-7.01	1/2+
20	40	20	343.06	343.06	342.05 	30.03 	15.93 	15.74 	3.346 	3.388 	3.367 	3.481 	3.478 	0.000 	0.000 	0.000 	-15.91	-8.57	0+
20	41	21	351.91	351.91	350.42 	24.59 	17.84 	8.85 	3.389 	3.388 	3.388 	3.481 	3.478 	-0.050 	-0.022 	-0.036 	-8.98	-9.25	7/2-
20	42	22	363.51	363.51	361.90 	20.45 	20.23 	11.60 	3.427 	3.389 	3.409 	3.482 	3.508 	0.000 	0.000 	0.000 	-9.95	-10.72	0+
20	43	23	371.43	371.43	369.83 	19.52 	21.98 	7.92 	3.464 	3.389 	3.429 	3.482 	3.494 	0.015 	0.007 	0.011 	-9.51	-11.69	1/2-
20	44	24	382.12	382.12	380.96 	18.62 	23.68 	10.69 	3.500 	3.392 	3.451 	3.485 	3.519 	0.000 	0.000 	0.000 	-9.12	-12.83	0+
20	45	25	389.37	389.37	388.37 	17.94 	24.86 	7.25 	3.533 	3.392 	3.471 	3.485 	3.496 	0.005 	0.002 	0.004 	-8.70	-13.78	5/2-
20	46	26	399.38	399.38	398.77 	17.26 	26.92 	10.01 	3.566 	3.395 	3.493 	3.488 	3.496 	0.000 	0.000 	0.000 	-8.39	-14.49	0+
20	47	27	406.32	406.32	406.05 	16.94 	28.17 	6.93 	3.592 	3.395 	3.509 	3.488 	3.478 	0.061 	0.031 	0.048 	-8.96	-14.87	7/2-
20	48	28	415.50	415.50	416.00 	16.11 	30.37 	9.18 	3.619 	3.396 	3.528 	3.489 	3.478 	0.000 	0.000 	0.000 	-9.43	-15.72	0+
20	49	29	420.70	420.70	421.15 	14.38 	31.22 	5.20 	3.678 	3.406 	3.570 	3.499 	3.492 	0.039 	0.014 	0.029 	-5.48	-16.79	1/2-
20	50	30	427.13	427.13	427.51 	11.63 	32.70 	6.43 	3.731 	3.421 	3.610 	3.514 	3.519 	0.000 	0.000 	0.000 	-5.76	-17.78	0+
20	51	31	431.60	431.60	432.32 	10.90 	33.73 	4.47 	3.784 	3.427 	3.648 	3.520 	3.534 	-0.023 	-0.008 	-0.017 	-5.10	-18.05	1/2-
20	52	32	437.53	437.53	438.33 	10.40 	35.18 	5.93 	3.830 	3.442 	3.686 	3.534 	3.553 	0.000 	0.000 	0.000 	-5.03	-18.65	0+
20	53	33	441.19	441.19	441.52 	9.59 	36.03 	3.66 	3.890 	3.448 	3.729 	3.539 	####	0.000 	0.000 	0.000 	-4.81	-18.96	1/2-
20	54	34	446.39	446.39	445.36 	8.86 	37.39 	5.20 	3.926 	3.473 	3.764 	3.564 	####	0.000 	0.000 	0.000 	-4.42	-19.77	0+
20	55	35	449.24	449.24	446.93 	8.06 	38.12 	2.86 	3.972 	3.491 	3.804 	3.581 	####	0.000 	0.000 	0.000 	-4.03	-20.39	1/2-
20	56	36	454.37	454.37	449.86 	7.99 	39.83 	5.13 	4.011 	3.508 	3.839 	3.598 	####	0.000 	0.000 	0.000 	-4.06	-20.98	0+
20	57	37	456.95	456.95	####	7.71 	40.77 	2.58 	4.054 	3.524 	3.876 	3.614 	####	-0.013 	-0.005 	-0.010 	-3.89	-21.48	1/2-
20	58	38	461.86	461.86	####	7.49 	42.92 	4.91 	4.087 	3.544 	3.909 	3.634 	####	0.000 	0.000 	0.000 	-3.73	-22.23	0+
20	59	39	464.29	464.29	####	7.34 	43.95 	2.43 	4.128 	3.562 	3.945 	3.650 	####	0.027 	0.014 	0.022 	-4.43	-22.59	5/2-
20	60	40	468.83	468.83	####	6.97 	45.39 	4.55 	4.159 	3.583 	3.976 	3.671 	####	0.000 	0.000 	0.000 	-4.80	-23.38	0+
20	61	41	468.49	468.49	####	4.20 	45.53 	-0.35 	4.395 	3.584 	4.146 	3.672 	####	0.000 	0.000 	0.000 	0.19	-23.49	1/2+
20	62	42	471.47	471.47	####	2.63 	47.24 	2.98 	4.232 	3.606 	4.041 	3.694 	####	0.000 	0.000 	0.000 	-1.34	-24.27	0+
20	63	43	471.16	471.16	####	2.68 	47.43 	-0.30 	4.440 	3.608 	4.194 	3.696 	####	0.000 	0.000 	0.000 	-1.35	-24.49	1/2+
20	64	44	473.26	473.26	####	1.80 	48.80 	2.10 	4.312 	3.629 	4.111 	3.716 	####	0.000 	0.000 	0.000 	-1.04	-25.09	0+
20	65	45	473.00	473.00	####	1.83 	48.99 	-0.27 	4.492 	3.631 	4.246 	3.718 	####	0.000 	0.000 	0.000 	-1.05	-25.31	1/2+
20	66	46	474.65	474.65	####	1.39 	49.67 	1.66 	4.398 	3.649 	4.185 	3.736 	####	0.000 	0.000 	0.000 	-0.87	-25.83	0+
20	67	47	474.38	474.38	####	1.38 	49.96 	-0.27 	4.552 	3.653 	4.304 	3.739 	####	0.000 	0.000 	0.000 	-0.85	-26.05	1/2+
20	68	48	475.79	475.79	####	1.14 	50.39 	1.41 	4.488 	3.667 	4.263 	3.754 	####	0.000 	0.000 	0.000 	-0.76	-26.52	0+
20	69	49	475.48	475.48	####	1.10 	50.76 	-0.31 	4.619 	3.672 	4.366 	3.759 	####	0.000 	0.000 	0.000 	-0.72	-26.73	1/2+
20	70	50	476.78	476.78	####	0.98 	51.12 	1.29 	4.580 	3.684 	4.343 	3.770 	####	0.000 	0.000 	0.000 	-0.67	-27.17	0+
20	71	51	476.37	476.37	####	0.89 	51.51 	-0.40 	4.691 	3.690 	4.432 	3.776 	####	0.000 	0.000 	0.000 	-0.61	-27.34	1/2+
20	72	52	477.63	477.63	####	0.86 	51.94 	1.26 	4.669 	3.699 	4.421 	3.785 	####	0.000 	0.000 	0.000 	-0.60	-27.77	0+
20	73	53	477.11	477.11	####	0.74 	52.33 	-0.52 	4.768 	3.707 	4.502 	3.792 	####	0.000 	0.000 	0.000 	-0.51	-27.89	1/2+
20	74	54	478.40	478.40	####	0.77 	52.94 	1.29 	4.756 	3.714 	4.498 	3.799 	####	0.000 	0.000 	0.000 	-0.52	-28.32	0+
20	75	55	477.70	477.70	####	0.59 	53.25 	-0.70 	4.854 	3.722 	4.579 	3.807 	####	0.000 	0.000 	0.000 	-0.40	-28.39	1/2+
20	76	56	479.04	479.04	####	0.64 	55.40 	1.34 	4.839 	3.728 	4.573 	3.813 	####	0.000 	0.000 	0.000 	-0.42	-28.81	0+
20	77	57	478.26	478.26	####	0.55 	####	-0.79 	4.927 	3.731 	4.646 	3.816 	####	-0.021 	-0.002 	-0.016 	-0.42	-28.98	3/2+
20	78	58	479.52	479.52	####	0.48 	55.56 	1.27 	4.922 	3.741 	4.648 	3.826 	####	0.000 	0.000 	0.000 	-0.30	-29.24	0+
20	79	59	478.76	478.76	####	0.50 	####	-0.76 	4.998 	3.745 	4.712 	3.829 	####	0.004 	-0.002 	0.002 	-0.23	-29.44	1/2+
20	80	60	479.84	479.84	####	0.32 	57.13 	1.09 	5.003 	3.755 	4.722 	3.839 	####	0.000 	0.000 	0.000 	-0.11	-29.59	0+
20	81	61	478.79	478.79	####	0.03 	####	-1.06 	5.083 	3.760 	4.791 	3.844 	####	-0.006 	-0.004 	-0.005 	0.16	-29.80	1/2+
20	82	62	479.58	479.58	####	-0.26 	58.35 	0.80 	5.084 	3.771 	4.797 	3.855 	####	0.000 	0.000 	0.000 	0.20	-29.91	0+
22	38	16	279.05	281.25	####	####	-2.39 	####	3.192 	3.510 	3.380 	3.600 	####	0.171 	0.181 	0.177 	-19.91	0.93	0+
22	39	17	296.19	297.36	####	####	-0.31 	17.13 	3.237 	3.495 	3.385 	3.585 	####	0.124 	0.134 	0.130 	-17.41	0.30	1/2+
22	40	18	314.46	314.46	314.63 	35.40 	1.43 	18.27 	3.278 	3.483 	3.392 	3.574 	####	0.000 	0.000 	0.000 	-17.53	-0.31	0+
22	41	19	331.04	331.64	329.41 	34.85 	3.72 	16.58 	3.319 	3.481 	3.407 	3.572 	####	-0.060 	-0.056 	-0.058 	-17.30	-1.39	1/2+
22	42	20	348.76	348.76	346.89 	34.30 	5.70 	17.72 	3.354 	3.479 	3.420 	3.570 	####	0.000 	0.000 	0.000 	-18.05	-2.32	0+
22	43	21	359.81	360.11	359.17 	28.78 	7.91 	11.05 	3.395 	3.476 	3.436 	3.567 	####	-0.063 	-0.056 	-0.059 	-11.37	-3.35	7/2-
22	44	22	373.09	373.09	375.47 	24.33 	9.58 	13.28 	3.429 	3.473 	3.451 	3.564 	3.612 	0.000 	0.000 	0.000 	-11.85	-4.21	0+
22	45	23	383.99	385.37	385.01 	24.18 	12.56 	10.90 	3.489 	3.495 	3.492 	3.586 	3.594 	0.229 	0.211 	0.220 	-12.04	-6.45	3/2-
22	46	24	396.14	398.46	398.20 	23.05 	14.02 	12.15 	3.518 	3.491 	3.505 	3.581 	3.607 	0.222 	0.200 	0.211 	-11.24	-7.33	0+
22	47	25	406.38	407.81	407.08 	22.39 	17.01 	10.24 	3.548 	3.489 	3.521 	3.580 	3.596 	0.236 	0.207 	0.222 	-10.37	-8.45	5/2-
22	48	26	417.05	419.46	418.70 	20.91 	17.67 	10.67 	3.566 	3.478 	3.526 	3.569 	3.592 	0.158 	0.144 	0.152 	-10.01	-8.65	0+
22	49	27	426.28	427.16	426.85 	19.90 	19.96 	9.23 	3.586 	3.470 	3.534 	3.561 	3.573 	0.120 	0.110 	0.116 	-9.85	-9.37	7/2-
22	50	28	436.72	436.72	437.79 	19.67 	21.22 	10.44 	3.604 	3.463 	3.543 	3.554 	3.570 	0.000 	0.000 	0.000 	-11.31	-9.90	0+
22	51	29	443.07	443.76	444.16 	16.79 	22.37 	6.35 	3.663 	3.478 	3.584 	3.569 	####	0.089 	0.070 	0.081 	-6.78	-10.55	1/2-
22	52	30	450.32	450.32	451.97 	13.60 	23.19 	7.25 	3.710 	3.490 	3.619 	3.580 	####	0.000 	0.000 	0.000 	-6.77	-10.92	0+
22	53	31	455.89	457.15	457.45 	12.82 	24.30 	5.57 	3.763 	3.500 	3.656 	3.590 	####	0.079 	0.063 	0.072 	-6.29	-11.53	3/2-
22	54	32	462.78	462.78	464.38 	12.46 	25.25 	6.88 	3.806 	3.515 	3.690 	3.605 	####	0.000 	0.000 	0.000 	-6.12	-11.99	0+
22	55	33	467.38	468.94	468.54 	11.49 	26.20 	4.60 	3.858 	3.530 	3.730 	3.619 	####	0.088 	0.070 	0.081 	-5.84	-12.68	1/2-
22	56	34	473.90	473.90	474.21 	11.12 	27.51 	6.52 	3.895 	3.546 	3.762 	3.635 	####	0.000 	0.000 	0.000 	-5.58	-13.15	0+
22	57	35	477.94	477.94	477.26 	10.56 	28.70 	4.05 	3.940 	3.561 	3.798 	3.650 	####	0.000 	0.000 	0.000 	-5.30	-13.72	1/2-
22	58	36	484.25	484.25	481.84 	10.35 	29.88 	6.31 	3.977 	3.580 	3.831 	3.668 	####	0.000 	0.000 	0.000 	-5.24	-14.34	0+
22	59	37	488.03	488.03	####	10.09 	31.08 	3.78 	4.017 	3.598 	3.866 	3.685 	####	-0.031 	-0.025 	-0.029 	-5.10	-14.95	1/2-
22	60	38	494.10	494.10	489.17 	9.85 	32.24 	6.07 	4.051 	3.615 	3.897 	3.702 	####	0.000 	0.000 	0.000 	-4.92	-15.51	0+
22	61	39	497.84	497.84	####	9.80 	33.55 	3.74 	4.090 	3.633 	3.931 	3.720 	####	-0.046 	-0.037 	-0.043 	-5.37	-16.14	1/2-
22	62	40	503.48	503.48	####	9.38 	34.65 	5.64 	4.121 	3.650 	3.961 	3.737 	####	0.000 	0.000 	0.000 	-6.04	-16.68	0+
22	63	41	504.55	504.55	####	6.71 	36.06 	1.07 	4.154 	3.663 	3.990 	3.749 	####	-0.042 	-0.041 	-0.042 	-1.41	-17.35	9/2+
22	64	42	508.26	508.26	####	4.78 	36.79 	3.71 	4.186 	3.674 	4.017 	3.760 	####	0.000 	0.000 	0.000 	-2.34	-17.82	0+
22	65	43	508.70	508.70	####	4.15 	37.54 	0.44 	4.218 	3.686 	4.046 	3.772 	####	-0.028 	-0.027 	-0.028 	-2.07	-18.42	9/2+
22	66	44	512.03	512.03	####	3.77 	38.77 	3.33 	4.252 	3.697 	4.076 	3.783 	####	0.000 	0.000 	0.000 	-1.95	-18.86	0+
22	67	45	512.78	514.41	####	4.08 	39.78 	0.74 	4.311 	3.730 	4.130 	3.815 	####	0.226 	0.187 	0.214 	-2.17	-20.53	5/2+
22	68	46	515.60	517.97	####	3.56 	40.94 	2.82 	4.349 	3.736 	4.160 	3.820 	####	0.212 	0.166 	0.197 	-1.83	-20.61	0+
22	69	47	516.22	518.25	####	3.44 	41.84 	0.62 	4.413 	3.747 	4.212 	3.832 	####	0.254 	0.181 	0.231 	-1.66	-21.20	1/2+
22	70	48	518.53	520.94	####	2.93 	42.74 	2.31 	4.430 	3.756 	4.230 	3.841 	####	0.237 	0.171 	0.217 	-1.49	-21.48	0+
22	71	49	518.68	520.81	####	2.46 	43.19 	0.15 	4.490 	3.761 	4.277 	3.845 	####	0.220 	0.154 	0.199 	-1.27	-21.69	1/2+
22	72	50	520.85	523.23	####	2.32 	44.07 	2.17 	4.507 	3.773 	4.296 	3.857 	####	0.235 	0.160 	0.212 	-1.22	-22.09	0+
22	73	51	520.66	522.92	####	1.98 	44.28 	-0.19 	4.590 	3.773 	4.360 	3.857 	####	0.178 	0.129 	0.163 	-1.13	-22.07	1/2+
22	74	52	522.68	525.05	####	1.83 	45.05 	2.03 	4.583 	3.785 	4.361 	3.869 	####	0.205 	0.137 	0.185 	-1.03	-22.50	0+
22	75	53	522.46	524.85	####	1.80 	45.34 	-0.23 	4.673 	3.785 	4.431 	3.869 	####	0.142 	0.108 	0.132 	-1.02	-22.49	1/2+
22	76	54	524.25	526.58	####	1.57 	45.85 	1.80 	4.659 	3.794 	4.426 	3.878 	####	0.152 	0.100 	0.137 	-0.93	-22.78	0+
22	77	55	524.05	526.27	####	1.60 	46.35 	-0.20 	4.739 	3.797 	4.490 	3.880 	####	0.101 	0.077 	0.094 	-0.89	-22.89	1/2+
22	78	56	525.73	527.84	####	1.47 	46.68 	1.67 	4.740 	3.802 	4.495 	3.885 	####	-0.082 	-0.048 	-0.072 	-0.86	-23.03	0+
22	79	57	525.45	527.35	####	1.40 	47.20 	-0.27 	4.812 	3.807 	4.555 	3.890 	####	-0.061 	-0.048 	-0.057 	-0.76	-23.27	1/2+
22	80	58	527.09	527.09	####	1.36 	47.57 	1.64 	4.824 	3.812 	4.568 	3.895 	####	0.000 	0.000 	0.000 	-0.74	-23.40	0+
22	81	59	526.75	526.75	####	1.30 	47.99 	-0.34 	4.891 	3.814 	4.623 	3.897 	####	-0.007 	0.000 	-0.005 	-0.68	-23.58	3/2+
22	82	60	528.16	528.16	####	1.07 	48.32 	1.41 	4.908 	3.825 	4.643 	3.907 	####	0.000 	0.000 	0.000 	-0.53	-23.81	0+
22	83	61	527.61	527.61	####	0.86 	48.83 	-0.55 	4.973 	3.828 	4.697 	3.911 	####	-0.021 	-0.017 	-0.020 	-0.25	-24.01	1/2+
22	84	62	528.75	528.75	####	0.58 	49.16 	1.13 	4.986 	3.842 	4.713 	3.924 	####	0.000 	0.000 	0.000 	-0.21	-24.21	0+
22	85	63	527.70	532.21	####	0.09 	49.16 	-1.04 	5.188 	3.841 	4.875 	3.923 	####	0.080 	0.003 	0.060 	-0.23	-24.21	1/2-
22	86	64	528.56	528.56	####	-0.18 	50.04 	0.86 	5.045 	3.870 	4.772 	3.952 	####	0.000 	0.000 	0.000 	0.10	-24.67	0+
24	41	17	294.21	296.33	####	####	-1.98 	####	3.271 	3.618 	3.479 	3.706 	####	0.193 	0.254 	0.229 	-18.57	1.36	1/2+
24	42	18	313.96	316.27	####	####	-0.50 	19.75 	3.306 	3.594 	3.474 	3.682 	####	-0.155 	-0.157 	-0.156 	-19.01	0.57	0+
24	43	19	332.03	333.23	####	37.82 	0.99 	18.07 	3.335 	3.576 	3.471 	3.664 	####	-0.080 	-0.090 	-0.085 	-18.79	-0.11	1/2+
24	44	20	351.51	351.51	349.78 	37.55 	2.75 	19.48 	3.365 	3.566 	3.476 	3.654 	####	0.000 	0.000 	0.000 	-20.10	-0.95	0+
24	45	21	364.66	365.11	363.95 	32.63 	4.85 	13.15 	3.403 	3.558 	3.487 	3.647 	####	-0.069 	-0.074 	-0.072 	-13.51	-1.92	7/2-
24	46	22	380.17	382.51	381.98 	28.66 	7.08 	15.51 	3.455 	3.573 	3.517 	3.662 	####	0.193 	0.228 	0.211 	-14.93	-3.00	0+
24	47	23	394.87	396.74	395.14 	30.21 	10.87 	14.70 	3.502 	3.583 	3.543 	3.671 	####	0.274 	0.299 	0.286 	-14.84	-4.05	3/2-
24	48	24	409.96	412.29	411.47 	29.79 	13.82 	15.09 	3.535 	3.580 	3.558 	3.669 	####	0.308 	0.316 	0.312 	-15.10	-6.83	0+
24	49	25	421.74	423.74	422.05 	26.87 	15.36 	11.78 	3.557 	3.571 	3.563 	3.659 	####	0.286 	0.296 	0.291 	-11.85	-7.66	5/2-
24	50	26	433.62	435.67	435.05 	23.66 	16.57 	11.89 	3.578 	3.562 	3.570 	3.651 	3.659 	0.257 	0.268 	0.262 	-11.03	-7.19	0+
24	51	27	443.64	445.44	444.31 	21.91 	17.36 	10.02 	3.587 	3.544 	3.567 	3.633 	####	0.181 	0.201 	0.190 	-10.50	-7.88	7/2-
24	52	28	454.84	454.84	456.35 	21.22 	18.12 	11.20 	3.593 	3.522 	3.560 	3.611 	3.645 	0.000 	0.000 	0.000 	-13.20	-8.45	0+
24	53	29	462.79	464.54	464.29 	19.14 	19.72 	7.94 	3.659 	3.552 	3.611 	3.641 	3.651 	0.157 	0.162 	0.159 	-8.60	-9.21	1/2-
24	54	30	471.72	473.73	474.01 	16.88 	21.40 	8.94 	3.719 	3.585 	3.660 	3.673 	3.689 	0.231 	0.225 	0.229 	-8.29	-10.08	0+
24	55	31	478.65	480.38	480.26 	15.86 	22.76 	6.93 	3.770 	3.604 	3.698 	3.691 	####	0.248 	0.238 	0.244 	-7.15	-10.80	1/2-
24	56	32	486.33	488.63	488.50 	14.61 	23.56 	7.68 	3.810 	3.616 	3.728 	3.703 	####	0.225 	0.222 	0.224 	-7.19	-11.31	0+
24	57	33	492.29	494.13	493.81 	13.64 	24.91 	5.96 	3.852 	3.628 	3.760 	3.715 	####	0.226 	0.220 	0.223 	-6.75	-11.94	3/2-
24	58	34	499.63	501.97	501.35 	13.30 	25.74 	7.34 	3.887 	3.638 	3.786 	3.725 	####	0.193 	0.196 	0.194 	-6.59	-12.40	0+
24	59	35	504.85	506.63	505.55 	12.56 	26.91 	5.22 	3.925 	3.649 	3.815 	3.736 	####	0.180 	0.182 	0.181 	-6.31	-12.97	3/2-
24	60	36	511.83	514.20	512.41 	12.20 	27.58 	6.98 	3.956 	3.656 	3.839 	3.743 	####	0.131 	0.141 	0.135 	-6.16	-13.32	0+
24	61	37	516.61	518.39	516.07 	11.75 	28.57 	4.78 	3.993 	3.666 	3.868 	3.752 	####	0.095 	0.108 	0.100 	-6.06	-13.77	1/2-
24	62	38	523.61	523.61	522.50 	11.78 	29.51 	7.00 	4.022 	3.675 	3.891 	3.761 	####	0.000 	0.000 	0.000 	-6.11	-14.22	0+
24	63	39	528.65	529.09	525.90 	12.04 	30.81 	5.04 	4.059 	3.694 	3.924 	3.780 	####	-0.055 	-0.051 	-0.054 	-6.29	-14.84	1/2-
24	64	40	535.34	535.34	531.43 	11.74 	31.87 	6.69 	4.091 	3.708 	3.951 	3.793 	####	0.000 	0.000 	0.000 	-7.19	-15.36	0+
24	65	41	537.78	537.78	####	9.13 	33.24 	2.44 	4.122 	3.720 	3.978 	3.805 	####	-0.044 	-0.052 	-0.047 	-2.83	-16.02	9/2+
24	66	42	542.47	542.47	####	7.13 	34.21 	4.69 	4.150 	3.730 	4.002 	3.815 	####	0.000 	0.000 	0.000 	-3.47	-16.58	0+
24	67	43	545.22	546.31	####	7.44 	36.52 	2.75 	4.207 	3.764 	4.054 	3.848 	####	0.187 	0.210 	0.195 	-4.27	-17.25	3/2+
24	68	44	549.84	551.94	####	7.37 	37.81 	4.62 	4.242 	3.782 	4.086 	3.865 	####	0.225 	0.244 	0.232 	-3.73	-17.91	0+
24	69	45	552.65	554.13	####	7.43 	39.87 	2.81 	4.272 	3.797 	4.113 	3.880 	####	0.243 	0.260 	0.249 	-2.94	-18.61	5/2+
24	70	46	556.07	558.23	####	6.23 	40.47 	3.42 	4.315 	3.808 	4.148 	3.892 	####	0.265 	0.265 	0.265 	-2.85	-19.07	0+
24	71	47	558.06	559.89	####	5.41 	41.84 	1.99 	4.360 	3.821 	4.185 	3.904 	####	0.297 	0.277 	0.291 	-2.50	-21.05	1/2+
24	72	48	561.01	563.12	####	4.94 	42.48 	2.95 	4.400 	3.834 	4.219 	3.916 	####	0.314 	0.280 	0.303 	-2.30	-21.44	0+
24	73	49	562.27	563.77	####	4.21 	43.59 	1.26 	4.433 	3.842 	4.248 	3.924 	####	0.330 	0.281 	0.314 	-1.54	-22.08	7/2+
24	74	50	564.62	566.76	####	3.61 	43.77 	2.35 	4.468 	3.852 	4.278 	3.934 	####	0.311 	0.269 	0.298 	-1.73	-20.86	0+
24	75	51	565.07	567.09	####	2.81 	44.42 	0.46 	4.523 	3.863 	4.323 	3.945 	####	0.329 	0.272 	0.311 	-1.61	-21.24	1/2+
24	76	52	567.33	569.56	####	2.71 	44.65 	2.25 	4.539 	3.867 	4.338 	3.949 	####	0.293 	0.250 	0.279 	-1.42	-21.52	0+
24	77	53	567.50	569.47	####	2.43 	45.05 	0.18 	4.585 	3.870 	4.375 	3.952 	####	0.283 	0.235 	0.268 	-1.26	-21.82	1/2+
24	78	54	569.55	571.81	####	2.23 	45.30 	2.05 	4.609 	3.879 	4.397 	3.960 	####	0.266 	0.225 	0.253 	-1.22	-22.07	0+
24	79	55	569.47	571.53	####	1.97 	45.42 	-0.08 	4.676 	3.877 	4.449 	3.959 	####	0.228 	0.204 	0.221 	-1.15	-22.22	1/2+
24	80	56	571.46	573.71	####	1.91 	45.73 	1.99 	4.679 	3.886 	4.456 	3.967 	####	0.219 	0.189 	0.210 	-1.07	-22.49	0+
24	81	57	571.43	573.60	####	1.96 	45.98 	-0.03 	4.755 	3.884 	4.514 	3.966 	####	0.176 	0.168 	0.174 	-1.06	-22.60	1/2+
24	82	58	573.16	575.42	####	1.70 	46.07 	1.73 	4.752 	3.887 	4.516 	3.969 	####	0.150 	0.138 	0.147 	-0.99	-22.77	0+
24	83	59	573.08	575.08	####	1.65 	46.33 	-0.07 	4.816 	3.888 	4.567 	3.969 	####	0.118 	0.116 	0.118 	-0.87	-22.92	1/2+
24	84	60	574.78	574.78	####	1.62 	46.62 	1.70 	4.830 	3.882 	4.579 	3.964 	####	0.000 	0.000 	0.000 	-0.93	-22.95	0+
24	85	61	574.63	574.63	####	1.54 	47.02 	-0.15 	4.889 	3.889 	4.629 	3.970 	####	-0.049 	-0.046 	-0.048 	-0.70	-23.16	1/2+
24	86	62	576.15	576.15	####	1.37 	47.40 	1.52 	4.905 	3.901 	4.646 	3.982 	####	0.000 	0.000 	0.000 	-0.65	-23.37	0+
24	87	63	575.34	577.28	####	0.71 	47.64 	-0.81 	4.957 	3.923 	4.695 	4.004 	####	-0.062 	-0.066 	-0.063 	-0.35	-23.68	1/2+
24	88	64	576.86	576.86	####	0.71 	48.30 	1.52 	4.963 	3.930 	4.704 	4.010 	####	0.000 	0.000 	0.000 	-0.38	-23.86	0+
24	89	65	575.89	575.89	####	0.54 	48.34 	-0.97 	4.996 	3.944 	4.736 	4.024 	####	-0.016 	-0.017 	-0.017 	-0.27	-24.10	7/2+
24	90	66	577.21	577.21	####	0.35 	49.36 	1.32 	5.013 	3.964 	4.756 	4.044 	####	0.000 	0.000 	0.000 	-0.20	-24.37	0+
24	91	67	576.22	579.91	####	0.33 	49.37 	-0.99 	5.191 	3.965 	4.898 	4.044 	####	0.074 	0.010 	0.057 	-0.21	-24.38	1/2-
24	92	68	577.20	577.20	####	-0.01 	50.38 	0.97 	5.063 	4.000 	4.808 	4.079 	####	0.000 	0.000 	0.000 	0.00	-24.90	0+
26	45	19	330.67	332.23	####	####	-1.36 	####	3.352 	3.667 	3.537 	3.753 	####	-0.089 	-0.111 	-0.101 	-20.22	1.11	1/2+
26	46	20	351.81	351.81	####	####	0.30 	21.14 	3.377 	3.647 	3.532 	3.734 	####	0.000 	0.000 	0.000 	-21.86	0.32	0+
26	47	21	366.83	367.13	####	36.16 	2.17 	15.02 	3.415 	3.638 	3.540 	3.725 	####	0.088 	0.109 	0.100 	-15.61	-0.51	1/2-
26	48	22	384.00	386.47	385.09 	32.19 	3.83 	17.17 	3.453 	3.635 	3.553 	3.722 	####	0.144 	0.169 	0.158 	-16.23	-1.22	0+
26	49	23	399.85	401.30	399.90 	33.02 	4.99 	15.85 	3.498 	3.641 	3.575 	3.728 	####	0.236 	0.248 	0.242 	-16.35	-1.58	3/2-
26	50	24	416.49	418.55	417.70 	32.49 	6.53 	16.64 	3.529 	3.636 	3.585 	3.723 	####	0.268 	0.270 	0.269 	-15.41	-2.23	0+
26	51	25	431.00	432.86	431.49 	31.14 	9.26 	14.51 	3.548 	3.622 	3.586 	3.709 	####	0.254 	0.259 	0.256 	-14.50	-4.51	5/2-
26	52	26	445.68	447.92	447.70 	29.19 	12.06 	14.69 	3.567 	3.611 	3.589 	3.699 	3.731 	0.235 	0.240 	0.237 	-14.74	-5.88	0+
26	53	27	457.40	459.21	458.39 	26.41 	13.76 	11.72 	3.577 	3.594 	3.585 	3.682 	3.706 	0.164 	0.184 	0.174 	-12.18	-5.66	7/2-
26	54	28	470.35	470.35	471.76 	24.67 	15.51 	12.95 	3.584 	3.573 	3.579 	3.662 	3.693 	0.000 	0.000 	0.000 	-15.09	-7.16	0+
26	55	29	479.48	481.14	481.06 	22.08 	16.70 	9.13 	3.648 	3.604 	3.627 	3.692 	####	0.155 	0.161 	0.158 	-9.92	-7.34	1/2-
26	56	30	489.94	491.81	492.26 	19.58 	18.21 	10.45 	3.704 	3.634 	3.672 	3.721 	3.738 	0.230 	0.224 	0.227 	-10.96	-7.68	0+
26	57	31	498.08	499.76	499.91 	18.60 	19.43 	8.15 	3.755 	3.654 	3.709 	3.741 	3.753 	0.241 	0.232 	0.237 	-8.44	-9.51	1/2-
26	58	32	507.10	509.32	509.95 	17.16 	20.76 	9.02 	3.797 	3.672 	3.741 	3.758 	3.775 	0.235 	0.228 	0.232 	-8.50	-10.25	0+
26	59	33	514.58	516.35	516.53 	16.50 	22.29 	7.48 	3.840 	3.690 	3.775 	3.776 	####	0.245 	0.233 	0.240 	-8.29	-11.02	3/2-
26	60	34	523.05	525.30	525.35 	15.96 	23.42 	8.48 	3.875 	3.702 	3.801 	3.788 	####	0.226 	0.222 	0.224 	-7.74	-11.69	0+
26	61	35	529.58	531.43	530.93 	15.00 	24.72 	6.52 	3.911 	3.713 	3.828 	3.798 	####	0.206 	0.210 	0.208 	-6.90	-12.37	3/2-
26	62	36	537.22	539.39	538.96 	14.17 	25.39 	7.65 	3.940 	3.718 	3.849 	3.803 	####	0.169 	0.182 	0.175 	-7.08	-11.59	0+
26	63	37	542.80	544.67	543.79 	13.23 	26.20 	5.58 	3.973 	3.721 	3.871 	3.806 	####	0.114 	0.133 	0.122 	-7.13	-12.26	1/2-
26	64	38	550.74	550.74	551.19 	13.51 	27.13 	7.94 	3.997 	3.728 	3.890 	3.813 	####	0.023 	0.025 	0.024 	-7.27	-13.01	0+
26	65	39	557.05	557.66	555.51 	14.25 	28.40 	6.31 	4.033 	3.746 	3.921 	3.831 	####	-0.053 	-0.050 	-0.052 	-7.35	-13.60	1/2-
26	66	40	564.79	564.79	562.43 	14.05 	29.45 	7.74 	4.065 	3.757 	3.946 	3.841 	####	0.000 	0.000 	0.000 	-8.04	-14.12	0+
26	67	41	568.53	568.53	566.15 	11.48 	30.74 	3.74 	4.094 	3.768 	3.971 	3.852 	####	-0.043 	-0.049 	-0.046 	-4.14	-14.76	9/2+
26	68	42	574.40	574.40	####	9.60 	31.92 	5.87 	4.120 	3.777 	3.992 	3.860 	####	0.000 	0.000 	0.000 	-4.66	-15.40	0+
26	69	43	577.80	578.91	####	9.27 	32.58 	3.40 	4.162 	3.798 	4.029 	3.881 	####	0.137 	0.152 	0.143 	-4.83	-15.62	3/2+
26	70	44	583.49	585.71	####	9.09 	33.64 	5.69 	4.193 	3.812 	4.056 	3.896 	####	0.165 	0.179 	0.170 	-4.66	-16.06	0+
26	71	45	587.41	588.56	####	9.61 	34.76 	3.92 	4.228 	3.830 	4.087 	3.913 	####	0.207 	0.216 	0.210 	-4.28	-16.39	5/2+
26	72	46	591.94	594.06	####	8.45 	35.87 	4.53 	4.256 	3.839 	4.110 	3.922 	####	0.206 	0.212 	0.208 	-3.85	-16.98	0+
26	73	47	594.86	596.13	####	7.45 	36.80 	2.92 	4.273 	3.847 	4.126 	3.929 	####	0.196 	0.209 	0.201 	-3.19	-17.75	7/2+
26	74	48	598.66	600.88	####	6.72 	37.66 	3.80 	4.327 	3.861 	4.169 	3.943 	####	0.233 	0.222 	0.229 	-3.18	-17.87	0+
26	75	49	600.95	602.78	####	6.09 	38.68 	2.29 	4.357 	3.868 	4.194 	3.950 	####	0.234 	0.218 	0.228 	-2.66	-18.47	1/2+
26	76	50	604.30	606.42	####	5.64 	39.68 	3.35 	4.406 	3.884 	4.235 	3.965 	####	0.269 	0.233 	0.257 	-2.61	-18.64	0+
26	77	51	605.63	607.63	####	4.68 	40.56 	1.33 	4.460 	3.897 	4.278 	3.978 	####	0.301 	0.245 	0.282 	-2.56	-19.03	1/2+
26	78	52	608.62	610.87	####	4.33 	41.30 	3.00 	4.480 	3.903 	4.296 	3.984 	####	0.268 	0.226 	0.254 	-2.12	-19.40	0+
26	79	53	609.62	611.58	####	3.99 	42.12 	1.00 	4.524 	3.909 	4.331 	3.990 	####	0.271 	0.222 	0.255 	-1.91	-21.08	1/2+
26	80	54	612.21	614.46	####	3.59 	42.66 	2.59 	4.551 	3.920 	4.356 	4.001 	####	0.259 	0.215 	0.245 	-1.82	-20.11	0+
26	81	55	612.74	614.61	####	3.12 	43.27 	0.53 	4.584 	3.918 	4.381 	3.999 	####	0.224 	0.187 	0.212 	-1.55	-20.58	1/2+
26	82	56	615.24	617.38	####	3.03 	43.78 	2.50 	4.619 	3.935 	4.414 	4.015 	####	0.234 	0.197 	0.222 	-1.54	-20.80	0+
26	83	57	615.49	617.50	####	2.75 	44.06 	0.25 	4.688 	3.934 	4.465 	4.014 	####	0.195 	0.178 	0.189 	-1.55	-21.06	1/2+
26	84	58	617.71	619.82	####	2.47 	44.55 	2.22 	4.690 	3.945 	4.472 	4.026 	####	0.190 	0.168 	0.183 	-1.34	-21.43	0+
26	85	59	617.96	619.86	####	2.46 	44.87 	0.24 	4.750 	3.944 	4.519 	4.024 	####	0.153 	0.146 	0.151 	-1.27	-21.69	1/2+
26	86	60	619.90	622.05	####	2.18 	45.11 	1.94 	4.763 	3.948 	4.532 	4.029 	####	0.121 	0.117 	0.120 	-1.24	-22.01	0+
26	87	61	620.02	621.65	####	2.07 	45.39 	0.12 	4.818 	3.943 	4.574 	4.023 	####	-0.075 	-0.065 	-0.072 	-1.17	-22.28	1/2+
26	88	62	621.97	621.97	####	2.08 	45.82 	1.95 	4.835 	3.950 	4.591 	4.031 	####	0.000 	0.000 	0.000 	-1.11	-22.54	0+
26	89	63	621.78	623.58	####	1.76 	46.44 	-0.19 	4.880 	3.977 	4.635 	4.057 	####	-0.092 	-0.083 	-0.089 	-0.87	-22.78	1/2+
26	90	64	623.67	623.67	####	1.69 	46.81 	1.88 	4.894 	3.980 	4.648 	4.060 	####	0.000 	0.000 	0.000 	-0.90	-23.02	0+
26	91	65	623.15	623.15	####	1.37 	47.26 	-0.52 	4.927 	3.994 	4.680 	4.073 	####	0.010 	0.012 	0.011 	-0.82	-23.26	1/2+
26	92	66	625.00	625.00	####	1.33 	47.79 	1.85 	4.946 	4.015 	4.701 	4.094 	####	0.000 	0.000 	0.000 	-0.74	-23.55	0+
26	93	67	624.43	624.43	####	1.28 	48.21 	-0.57 	4.976 	4.031 	4.731 	4.110 	####	0.014 	0.022 	0.016 	-0.67	-23.80	7/2+
26	94	68	626.08	626.08	####	1.08 	48.89 	1.65 	4.995 	4.051 	4.753 	4.129 	####	0.000 	0.000 	0.000 	-0.55	-24.09	0+
26	95	69	625.47	625.47	####	1.03 	49.21 	-0.62 	5.026 	4.071 	4.783 	4.148 	####	0.027 	0.047 	0.032 	0.05	-24.34	7/2+
26	96	70	626.74	626.74	####	0.66 	50.04 	1.28 	5.045 	4.087 	4.805 	4.165 	####	0.000 	0.000 	0.000 	0.04	-24.63	0+
28	48	20	349.63	349.63	####	####	-2.18 	####	3.390 	3.732 	3.594 	3.817 	####	0.000 	0.000 	0.000 	-23.19	1.83	0+
28	49	21	366.45	366.96	####	####	-0.38 	16.82 	3.423 	3.710 	3.590 	3.795 	####	-0.068 	-0.077 	-0.073 	-17.12	1.20	7/2-
28	50	22	385.34	385.34	####	35.71 	1.34 	18.89 	3.445 	3.683 	3.580 	3.769 	####	0.000 	0.000 	0.000 	-17.43	-1.90	0+
28	51	23	401.03	401.03	####	34.58 	1.17 	15.69 	3.473 	3.671 	3.583 	3.757 	####	0.054 	0.047 	0.050 	-17.02	-2.08	3/2-
28	52	24	419.22	419.22	420.36 	33.88 	2.73 	18.19 	3.496 	3.659 	3.585 	3.745 	####	0.000 	0.000 	0.000 	-16.66	-3.72	0+
28	53	25	434.93	435.83	435.50 	33.90 	3.93 	15.71 	3.530 	3.659 	3.599 	3.745 	####	0.164 	0.129 	0.146 	-16.33	-2.28	5/2-
28	54	26	451.87	451.87	453.22 	32.65 	6.19 	16.94 	3.539 	3.638 	3.591 	3.725 	####	0.000 	0.000 	0.000 	-16.03	-5.57	0+
28	55	27	467.10	467.61	467.35 	32.17 	9.70 	15.23 	3.559 	3.629 	3.595 	3.717 	####	0.072 	0.058 	0.065 	-16.00	-5.26	7/2-
28	56	28	483.65	483.65	484.00 	31.78 	13.30 	16.55 	3.574 	3.618 	3.596 	3.705 	####	0.000 	0.000 	0.000 	-17.01	-7.47	0+
28	57	29	492.87	493.45	494.24 	25.78 	13.39 	9.22 	3.628 	3.635 	3.631 	3.722 	####	0.075 	0.053 	0.064 	-9.82	-7.13	1/2-
28	58	30	503.69	503.69	506.46 	20.04 	13.76 	10.82 	3.670 	3.650 	3.660 	3.737 	3.776 	0.000 	0.000 	0.000 	-10.07	-8.64	0+
28	59	31	512.13	512.13	515.46 	19.26 	14.05 	8.44 	3.717 	3.666 	3.693 	3.752 	####	0.045 	0.033 	0.039 	-9.68	-8.70	1/2-
28	60	32	522.90	525.75	526.85 	19.21 	15.81 	10.77 	3.772 	3.701 	3.739 	3.787 	3.812 	-0.149 	-0.128 	-0.139 	-9.86	-8.97	0+
28	61	33	531.73	533.85	534.67 	19.59 	17.15 	8.82 	3.829 	3.738 	3.787 	3.822 	3.823 	-0.216 	-0.188 	-0.203 	-10.15	-9.58	1/2-
28	62	34	541.90	544.08	545.26 	18.99 	18.84 	10.17 	3.870 	3.754 	3.818 	3.838 	3.841 	-0.231 	-0.199 	-0.216 	-10.40	-10.24	0+
28	63	35	549.63	551.52	552.10 	17.91 	20.06 	7.74 	3.895 	3.752 	3.832 	3.837 	####	-0.187 	-0.163 	-0.176 	-8.96	-10.85	1/2-
28	64	36	559.03	561.55	561.76 	17.13 	21.80 	9.39 	3.916 	3.753 	3.846 	3.838 	3.860 	-0.127 	-0.108 	-0.119 	-8.66	-11.51	0+
28	65	37	566.36	568.00	567.86 	16.72 	23.55 	7.33 	3.950 	3.765 	3.871 	3.849 	####	-0.120 	-0.100 	-0.111 	-8.16	-12.17	3/2-
28	66	38	575.79	575.79	576.81 	16.76 	25.05 	9.43 	3.974 	3.771 	3.889 	3.855 	####	0.000 	0.000 	0.000 	-8.46	-13.49	0+
28	67	39	583.33	583.33	582.62 	16.97 	26.28 	7.54 	4.005 	3.788 	3.916 	3.872 	####	0.000 	0.000 	0.000 	-8.74	-14.10	1/2-
28	68	40	592.02	592.02	590.41 	16.23 	27.23 	8.69 	4.040 	3.797 	3.942 	3.881 	3.892 	0.000 	0.000 	0.000 	-8.90	-14.55	0+
28	69	41	597.00	597.00	594.99 	13.67 	28.47 	4.98 	4.068 	3.807 	3.964 	3.890 	####	-0.038 	-0.036 	-0.037 	-5.31	-14.87	9/2+
28	70	42	604.22	604.22	602.30 	12.20 	29.82 	7.22 	4.093 	3.815 	3.984 	3.898 	####	0.000 	0.000 	0.000 	-5.90	-15.86	0+
28	71	43	608.46	608.46	606.56 	11.46 	30.66 	4.24 	4.119 	3.824 	4.005 	3.906 	####	-0.021 	-0.020 	-0.021 	-5.58	-16.28	9/2+
28	72	44	615.09	615.09	613.46 	10.87 	31.60 	6.63 	4.145 	3.833 	4.027 	3.916 	####	0.000 	0.000 	0.000 	-5.36	-17.11	0+
28	73	45	618.82	618.82	617.41 	10.36 	31.41 	3.73 	4.170 	3.841 	4.047 	3.924 	####	-0.001 	-0.001 	-0.001 	-5.12	-17.74	1/2+
28	74	46	625.05	625.05	####	9.96 	33.11 	6.23 	4.195 	3.851 	4.068 	3.933 	####	0.000 	0.000 	0.000 	-4.91	-18.34	0+
28	75	47	628.51	628.51	####	9.69 	33.65 	3.46 	4.218 	3.860 	4.088 	3.942 	####	-0.029 	-0.026 	-0.028 	-4.71	-18.63	1/2+
28	76	48	634.31	634.31	####	9.26 	35.64 	5.79 	4.242 	3.869 	4.109 	3.951 	####	0.000 	0.000 	0.000 	-4.48	-19.55	0+
28	77	49	637.76	638.08	####	9.25 	36.81 	3.45 	4.263 	3.878 	4.127 	3.960 	####	0.054 	0.045 	0.051 	-4.73	-19.29	9/2+
28	78	50	642.86	642.86	####	8.55 	38.56 	5.10 	4.282 	3.886 	4.144 	3.967 	####	0.000 	0.000 	0.000 	-5.54	-20.83	0+
28	79	51	644.52	644.73	####	6.76 	38.89 	1.66 	4.337 	3.893 	4.185 	3.974 	####	0.065 	0.031 	0.053 	-2.06	-20.51	1/2+
28	80	52	647.64	647.64	####	4.79 	39.02 	3.13 	4.376 	3.903 	4.217 	3.984 	####	0.000 	0.000 	0.000 	-2.49	-21.16	0+
28	81	53	648.97	648.97	####	4.45 	39.35 	1.33 	4.430 	3.909 	4.257 	3.990 	####	0.045 	0.020 	0.036 	-2.33	-21.01	1/2+
28	82	54	652.00	652.00	####	4.36 	39.79 	3.03 	4.463 	3.919 	4.285 	4.000 	####	0.000 	0.000 	0.000 	-2.29	-21.57	0+
28	83	55	653.12	653.12	####	4.15 	40.38 	1.12 	4.523 	3.923 	4.330 	4.004 	####	0.017 	0.007 	0.014 	-2.21	-21.62	1/2+
28	84	56	656.06	656.06	####	4.06 	40.82 	2.94 	4.547 	3.934 	4.352 	4.015 	####	0.000 	0.000 	0.000 	-2.12	-21.98	0+
28	85	57	657.07	657.07	####	3.95 	41.58 	1.01 	4.602 	3.939 	4.395 	4.019 	####	0.000 	0.000 	0.000 	-2.01	-22.16	1/2+
28	86	58	659.80	659.80	####	3.74 	42.09 	2.73 	4.628 	3.950 	4.418 	4.030 	####	0.000 	0.000 	0.000 	-1.95	-22.39	0+
28	87	59	660.59	660.59	####	3.52 	42.64 	0.79 	4.679 	3.956 	4.459 	4.036 	####	-0.039 	-0.025 	-0.035 	-1.82	-22.31	1/2+
28	88	60	663.22	663.22	####	3.42 	43.32 	2.63 	4.704 	3.967 	4.483 	4.047 	####	0.000 	0.000 	0.000 	-1.77	-22.81	0+
28	89	61	663.78	663.78	####	3.19 	43.76 	0.57 	4.752 	3.977 	4.522 	4.057 	####	-0.055 	-0.036 	-0.049 	-1.60	-22.64	1/2+
28	90	62	666.28	666.28	####	3.06 	44.30 	2.50 	4.773 	3.990 	4.544 	4.069 	####	0.000 	0.000 	0.000 	-1.58	-23.26	0+
28	91	63	666.44	668.16	####	2.66 	44.66 	0.17 	4.813 	4.011 	4.581 	4.090 	####	-0.077 	-0.057 	-0.071 	-1.37	-23.00	1/2+
28	92	64	668.93	668.93	####	2.65 	45.26 	2.48 	4.832 	4.019 	4.600 	4.098 	####	0.000 	0.000 	0.000 	-1.40	-23.76	0+
28	93	65	668.88	668.88	####	2.44 	45.73 	-0.05 	4.865 	4.033 	4.630 	4.112 	####	-0.002 	-0.001 	-0.002 	-1.35	-23.99	1/2+
28	94	66	671.31	671.31	####	2.38 	46.31 	2.43 	4.886 	4.054 	4.653 	4.132 	####	0.000 	0.000 	0.000 	-1.26	-24.29	0+
28	95	67	671.24	671.24	####	2.36 	46.81 	-0.07 	4.916 	4.069 	4.683 	4.147 	####	0.011 	0.012 	0.011 	-1.18	-24.35	7/2+
28	96	68	673.46	673.46	####	2.15 	47.38 	2.22 	4.936 	4.090 	4.705 	4.167 	####	0.000 	0.000 	0.000 	-1.09	-24.84	0+
28	97	69	673.33	673.33	####	2.09 	47.86 	-0.13 	4.967 	4.107 	4.734 	4.184 	####	0.022 	0.025 	0.023 	-0.42	-24.67	7/2+
28	98	70	675.22	675.22	####	1.76 	48.47 	1.89 	4.985 	4.126 	4.755 	4.203 	####	0.000 	0.000 	0.000 	-0.45	-25.39	0+
28	99	71	674.33	674.33	####	1.00 	48.47 	-0.89 	5.143 	4.126 	4.877 	4.203 	####	0.053 	0.001 	0.039 	-0.47	-25.36	1/2-
28	100	72	674.84	674.84	####	-0.38 	49.14 	0.51 	5.049 	4.149 	4.814 	4.225 	####	0.000 	0.000 	0.000 	0.22	-23.56	0+
30	54	24	417.87	419.99	####	36.64 	-1.34 	19.13 	3.561 	3.811 	3.702 	3.894 	####	0.220 	0.244 	0.234 	-18.03	1.08	0+
30	55	25	435.19	436.80	####	36.44 	0.26 	17.31 	3.586 	3.796 	3.702 	3.880 	####	0.232 	0.252 	0.243 	-17.34	0.47	5/2-
30	56	26	452.81	454.64	####	34.94 	0.94 	17.63 	3.600 	3.779 	3.697 	3.862 	####	0.217 	0.243 	0.231 	-17.58	-4.67	0+
30	57	27	468.15	469.70	####	32.96 	1.05 	15.34 	3.606 	3.757 	3.686 	3.841 	####	0.143 	0.177 	0.161 	-15.85	-0.33	7/2-
30	58	28	484.88	484.88	486.96 	32.07 	1.23 	16.73 	3.609 	3.731 	3.673 	3.816 	####	0.000 	0.000 	0.000 	-18.01	-0.46	0+
30	59	29	497.73	499.70	499.95 	29.58 	4.86 	12.85 	3.669 	3.755 	3.713 	3.839 	####	0.163 	0.198 	0.181 	-13.87	-3.04	1/2-
30	60	30	511.89	514.36	514.98 	27.01 	8.20 	14.16 	3.715 	3.768 	3.742 	3.852 	####	0.216 	0.227 	0.222 	-14.46	-5.96	0+
30	61	31	522.18	523.87	525.23 	24.45 	10.05 	10.30 	3.761 	3.784 	3.772 	3.868 	####	0.223 	0.230 	0.227 	-10.59	-5.30	1/2-
30	62	32	533.81	536.25	538.12 	21.92 	10.90 	11.62 	3.801 	3.799 	3.800 	3.882 	3.903 	0.222 	0.230 	0.226 	-10.90	-7.17	0+
30	63	33	543.45	545.58	547.24 	21.27 	11.73 	9.65 	3.839 	3.814 	3.827 	3.897 	3.916 	0.225 	0.231 	0.228 	-10.14	-6.64	1/2-
30	64	34	554.56	556.73	559.10 	20.75 	12.66 	11.11 	3.875 	3.825 	3.851 	3.907 	3.931 	0.222 	0.228 	0.225 	-10.11	-12.77	0+
30	65	35	563.22	565.04	567.08 	19.76 	13.58 	8.66 	3.916 	3.842 	3.882 	3.925 	3.933 	-0.205 	-0.198 	-0.202 	-9.07	-6.31	1/2-
30	66	36	573.58	576.57	578.14 	19.02 	14.55 	10.36 	3.945 	3.850 	3.902 	3.932 	3.951 	-0.185 	-0.180 	-0.183 	-9.53	-6.84	0+
30	67	37	581.98	583.96	585.19 	18.76 	15.62 	8.40 	3.968 	3.851 	3.916 	3.934 	3.955 	-0.146 	-0.145 	-0.146 	-9.02	-7.28	3/2-
30	68	38	592.03	594.38	595.39 	18.45 	16.24 	10.05 	3.994 	3.859 	3.935 	3.941 	3.966 	-0.117 	-0.119 	-0.118 	-9.07	-7.73	0+
30	69	39	600.38	601.43	601.87 	18.40 	17.05 	8.35 	4.019 	3.865 	3.952 	3.946 	3.969 	-0.054 	-0.059 	-0.056 	-9.25	-8.09	1/2-
30	70	40	610.12	610.12	611.09 	18.09 	18.10 	9.74 	4.048 	3.872 	3.974 	3.954 	3.984 	0.000 	0.000 	0.000 	-8.46	-8.59	0+
30	71	41	616.35	616.35	616.92 	15.98 	19.36 	6.23 	4.077 	3.881 	3.995 	3.963 	3.994 	-0.044 	-0.053 	-0.048 	-6.67	-9.20	9/2+
30	72	42	624.61	624.61	625.81 	14.49 	20.39 	8.26 	4.101 	3.888 	4.013 	3.969 	4.002 	0.000 	0.000 	0.000 	-7.05	-9.74	0+
30	73	43	630.81	631.99	631.33 	14.46 	22.36 	6.20 	4.142 	3.908 	4.048 	3.989 	4.006 	0.148 	0.168 	0.156 	-7.40	-10.73	3/2+
30	74	44	639.12	641.08	639.56 	14.51 	24.04 	8.31 	4.172 	3.920 	4.071 	4.001 	4.013 	0.179 	0.196 	0.186 	-7.20	-14.48	0+
30	75	45	645.62	646.88	644.44 	14.81 	26.80 	6.50 	4.199 	3.930 	4.094 	4.011 	4.010 	0.197 	0.208 	0.201 	-6.80	-13.66	5/2+
30	76	46	652.48	653.89	652.25 	13.35 	27.43 	6.85 	4.223 	3.939 	4.113 	4.019 	4.019 	0.206 	0.214 	0.209 	-6.93	-16.97	0+
30	77	47	657.70	659.03	656.81 	12.08 	29.19 	5.22 	4.242 	3.943 	4.128 	4.023 	4.021 	0.190 	0.202 	0.194 	-5.33	-14.84	7/2+
30	78	48	663.18	665.08	663.58 	10.71 	28.88 	5.48 	4.266 	3.950 	4.147 	4.030 	4.025 	0.174 	0.187 	0.179 	-4.95	-13.97	0+
30	79	49	667.45	668.50	667.60 	9.75 	29.70 	4.27 	4.272 	3.949 	4.153 	4.029 	4.024 	0.112 	0.128 	0.118 	-4.90	-14.31	9/2+
30	80	50	673.04	673.04	673.88 	9.86 	30.18 	5.58 	4.284 	3.950 	4.162 	4.030 	4.024 	0.000 	0.000 	0.000 	-6.78	-14.54	0+
30	81	51	675.78	676.89	676.51 	8.32 	31.26 	2.74 	4.339 	3.967 	4.205 	4.047 	####	0.128 	0.121 	0.125 	-3.52	-15.11	1/2+
30	82	52	679.83	681.26	680.69 	6.79 	32.19 	4.06 	4.387 	3.989 	4.246 	4.068 	####	0.200 	0.178 	0.192 	-4.50	-17.94	0+
30	83	53	682.44	684.09	####	6.67 	33.47 	2.61 	4.433 	4.004 	4.283 	4.083 	####	0.225 	0.191 	0.213 	-3.52	-17.52	1/2+
30	84	54	686.23	688.25	####	6.40 	34.22 	3.79 	4.471 	4.018 	4.315 	4.097 	####	0.230 	0.197 	0.218 	-3.15	-19.36	0+
30	85	55	688.34	690.01	####	5.90 	35.22 	2.11 	4.509 	4.028 	4.346 	4.107 	####	0.244 	0.201 	0.229 	-2.75	-18.41	3/2+
30	86	56	691.85	693.83	####	5.62 	35.79 	3.51 	4.543 	4.042 	4.375 	4.120 	####	0.243 	0.203 	0.229 	-2.75	-17.48	0+
30	87	57	693.26	695.03	####	4.92 	36.19 	1.41 	4.583 	4.055 	4.408 	4.133 	####	0.251 	0.207 	0.236 	-2.63	-17.90	3/2+
30	88	58	696.58	698.55	####	4.74 	36.79 	3.33 	4.611 	4.063 	4.432 	4.141 	####	0.231 	0.201 	0.221 	-2.38	-4.32	0+
30	89	59	698.03	700.09	####	4.77 	37.44 	1.44 	4.669 	4.087 	4.481 	4.165 	####	-0.252 	-0.203 	-0.235 	-2.57	-18.29	3/2+
30	90	60	701.17	703.74	####	4.58 	37.95 	3.14 	4.692 	4.099 	4.503 	4.176 	####	-0.240 	-0.197 	-0.225 	-2.29	-18.64	0+
30	91	61	702.28	704.35	####	4.25 	38.49 	1.11 	4.728 	4.105 	4.532 	4.182 	####	-0.231 	-0.190 	-0.217 	-2.09	-18.93	1/2+
30	92	62	705.17	707.71	####	4.01 	38.90 	2.90 	4.749 	4.115 	4.552 	4.192 	####	-0.214 	-0.179 	-0.202 	-2.03	-19.23	0+
30	93	63	705.95	707.71	####	3.67 	39.51 	0.78 	4.782 	4.121 	4.579 	4.198 	####	-0.203 	-0.170 	-0.192 	-1.86	-19.49	5/2+
30	94	64	708.73	711.16	####	3.55 	39.80 	2.78 	4.803 	4.131 	4.599 	4.208 	####	-0.178 	-0.157 	-0.171 	-1.81	-19.74	0+
30	95	65	709.39	711.24	####	3.43 	40.50 	0.66 	4.842 	4.135 	4.630 	4.212 	####	-0.149 	-0.142 	-0.146 	-1.71	-19.91	1/2+
30	96	66	711.91	714.26	####	3.18 	40.60 	2.53 	4.854 	4.142 	4.643 	4.218 	####	-0.114 	-0.114 	-0.114 	-1.73	-20.07	0+
30	97	67	712.39	714.46	####	3.00 	41.15 	0.48 	4.885 	4.150 	4.670 	4.227 	####	-0.077 	-0.086 	-0.080 	-1.77	-20.25	1/2+
30	98	68	715.22	715.22	####	3.31 	41.76 	2.83 	4.902 	4.157 	4.687 	4.233 	####	0.000 	0.000 	0.000 	-1.86	-20.40	0+
30	99	69	715.92	715.92	####	3.53 	42.59 	0.70 	4.936 	4.171 	4.717 	4.247 	####	0.028 	0.047 	0.034 	-2.34	-20.73	7/2+
30	100	70	718.56	718.56	####	3.33 	43.34 	2.64 	4.953 	4.189 	4.737 	4.265 	####	0.000 	0.000 	0.000 	-1.18	-21.11	0+
30	101	71	717.84	717.84	####	1.92 	43.52 	-0.71 	4.977 	4.206 	4.761 	4.281 	####	-0.032 	-0.052 	-0.038 	0.31	-21.55	11/2-
30	102	72	719.45	719.45	####	0.89 	44.61 	1.60 	4.999 	4.215 	4.782 	4.291 	####	0.000 	0.000 	0.000 	-0.37	-21.83	0+
30	103	73	718.60	718.60	####	0.76 	####	-0.84 	5.143 	4.216 	4.891 	4.291 	####	0.060 	0.013 	0.047 	-0.38	-21.85	1/2-
30	104	74	719.93	722.02	####	0.48 	46.05 	1.33 	5.070 	4.249 	4.848 	4.324 	####	0.147 	0.159 	0.150 	-0.61	-22.76	0+
30	105	75	719.62	721.64	####	1.02 	####	-0.31 	5.148 	4.259 	4.910 	4.333 	####	0.212 	0.184 	0.204 	-0.70	-22.96	1/2-
30	106	76	720.89	723.03	####	0.96 	47.61 	1.27 	5.145 	4.277 	4.915 	4.351 	####	0.216 	0.201 	0.212 	-0.49	-23.31	0+
30	107	77	720.54	722.42	####	0.92 	####	-0.35 	5.196 	4.288 	4.958 	4.362 	####	0.239 	0.208 	0.231 	-0.31	-23.54	1/2-
30	108	78	721.50	723.61	####	0.61 	48.26 	0.96 	5.219 	4.302 	4.981 	4.376 	####	0.265 	0.223 	0.253 	-0.29	-23.68	0+
30	109	79	720.78	722.89	####	0.24 	####	-0.72 	5.311 	4.308 	5.054 	4.381 	####	0.276 	0.228 	0.262 	-0.27	-23.76	1/2-
30	110	80	721.63	723.81	####	0.13 	48.87 	0.85 	5.290 	4.325 	5.045 	4.398 	####	0.293 	0.238 	0.278 	-0.07	-24.03	0+
30	111	81	720.90	722.95	####	0.12 	####	-0.73 	5.373 	4.331 	5.112 	4.404 	####	0.297 	0.241 	0.282 	-0.02	-24.13	1/2-
30	112	82	721.40	723.63	####	-0.23 	49.40 	0.50 	5.365 	4.346 	5.112 	4.419 	####	0.314 	0.250 	0.297 	0.08	-24.35	0+
32	59	27	466.93	468.75	####	####	-1.22 	####	3.646 	3.863 	3.765 	3.945 	####	0.155 	0.192 	0.175 	-16.74	0.89	7/2-
32	60	28	484.28	487.05	####	####	-0.59 	17.35 	3.654 	3.844 	3.757 	3.926 	####	-0.095 	-0.125 	-0.111 	-18.24	0.30	0+
32	61	29	498.64	500.78	####	31.71 	0.91 	14.35 	3.704 	3.854 	3.783 	3.936 	####	0.162 	0.193 	0.178 	-14.96	-0.22	1/2-
32	62	30	514.01	516.47	####	29.72 	2.12 	15.37 	3.752 	3.867 	3.812 	3.949 	####	0.221 	0.235 	0.228 	-15.71	-0.81	0+
32	63	31	526.30	528.17	530.38 	27.66 	4.11 	12.29 	3.794 	3.879 	3.837 	3.961 	####	0.229 	0.240 	0.235 	-12.54	-1.71	1/2-
32	64	32	539.68	542.65	545.84 	25.67 	5.87 	13.38 	3.833 	3.891 	3.862 	3.973 	####	0.230 	0.240 	0.235 	-12.69	-2.57	0+
32	65	33	551.60	554.60	556.08 	25.30 	8.14 	11.92 	3.883 	3.916 	3.899 	3.997 	####	-0.245 	-0.249 	-0.247 	-13.19	-3.93	1/2-
32	66	34	564.83	567.82	569.28 	25.15 	10.27 	13.23 	3.915 	3.924 	3.919 	4.005 	####	-0.252 	-0.251 	-0.252 	-13.38	-4.68	0+
32	67	35	574.80	577.45	578.42 	23.20 	11.58 	9.97 	3.959 	3.940 	3.950 	4.021 	####	-0.286 	-0.274 	-0.280 	-10.20	-5.37	9/2+
32	68	36	585.99	589.27	590.79 	21.16 	12.41 	11.19 	3.974 	3.937 	3.957 	4.018 	####	-0.233 	-0.236 	-0.234 	-10.47	-5.78	0+
32	69	37	595.08	597.97	598.99 	20.28 	13.11 	9.10 	4.004 	3.945 	3.977 	4.025 	####	-0.231 	-0.234 	-0.233 	-10.19	-6.35	9/2+
32	70	38	606.14	608.97	610.52 	20.16 	14.11 	11.06 	4.019 	3.943 	3.985 	4.023 	4.041 	-0.178 	-0.191 	-0.184 	-9.99	-6.69	0+
32	71	39	615.04	616.96	617.94 	19.96 	14.67 	8.90 	4.046 	3.950 	4.003 	4.031 	####	-0.174 	-0.185 	-0.179 	-9.58	-7.26	9/2+
32	72	40	625.72	625.72	628.69 	19.58 	15.60 	10.67 	4.057 	3.940 	4.005 	4.021 	4.058 	0.000 	0.000 	0.000 	-11.11	-7.41	0+
32	73	41	633.04	633.14	635.47 	17.99 	16.68 	7.32 	4.085 	3.949 	4.026 	4.029 	4.063 	0.047 	0.061 	0.053 	-7.76	-8.00	1/2+
32	74	42	642.55	642.55	645.66 	16.83 	17.94 	9.51 	4.109 	3.954 	4.043 	4.034 	4.074 	0.013 	0.017 	0.015 	-8.22	-8.57	0+
32	75	43	650.03	651.30	652.17 	16.99 	19.21 	7.48 	4.146 	3.971 	4.073 	4.051 	####	0.135 	0.158 	0.145 	-8.48	-9.08	3/2+
32	76	44	659.49	661.84	661.60 	16.94 	20.37 	9.47 	4.175 	3.982 	4.095 	4.061 	4.081 	0.164 	0.183 	0.172 	-8.29	-9.66	0+
32	77	45	667.08	668.13	667.67 	17.05 	21.46 	7.59 	4.202 	3.991 	4.116 	4.071 	####	0.187 	0.201 	0.193 	-8.10	-10.15	5/2+
32	78	46	675.32	677.39	676.39 	15.82 	22.84 	8.24 	4.225 	3.998 	4.133 	4.077 	####	0.186 	0.201 	0.192 	-7.41	-10.83	0+
32	79	47	682.04	683.45	682.13 	14.96 	24.34 	6.73 	4.245 	4.003 	4.149 	4.083 	####	0.181 	0.198 	0.188 	-6.87	-11.51	7/2+
32	80	48	689.01	690.95	690.21 	13.69 	25.83 	6.97 	4.264 	4.008 	4.164 	4.087 	####	0.164 	0.184 	0.172 	-6.11	-12.21	0+
32	81	49	694.31	695.82	695.03 	12.27 	26.86 	5.30 	4.276 	4.008 	4.172 	4.087 	####	0.119 	0.145 	0.129 	-5.70	-12.68	9/2+
32	82	50	700.65	700.65	702.23 	11.64 	27.61 	6.34 	4.286 	4.007 	4.179 	4.086 	####	0.000 	0.000 	0.000 	-8.01	-13.28	0+
32	83	51	704.22	705.32	705.86 	9.90 	28.44 	3.57 	4.338 	4.024 	4.220 	4.103 	####	0.132 	0.134 	0.133 	-4.27	-13.51	1/2+
32	84	52	708.93	711.08	711.10 	8.28 	29.10 	4.72 	4.387 	4.047 	4.260 	4.125 	####	0.187 	0.176 	0.183 	-4.45	-13.85	0+
32	85	53	712.33	714.06	714.15 	8.12 	29.89 	3.40 	4.427 	4.061 	4.293 	4.139 	####	0.218 	0.191 	0.208 	-4.39	-14.25	1/2+
32	86	54	717.04	719.48	718.50 	8.11 	30.81 	4.71 	4.464 	4.078 	4.324 	4.156 	####	0.229 	0.201 	0.219 	-4.04	-14.74	0+
32	87	55	720.06	721.91	####	7.73 	31.72 	3.02 	4.500 	4.089 	4.353 	4.167 	####	0.245 	0.208 	0.231 	-3.58	-15.18	3/2+
32	88	56	724.48	726.83	####	7.44 	32.63 	4.41 	4.534 	4.106 	4.383 	4.183 	####	0.250 	0.213 	0.237 	-3.58	-15.66	0+
32	89	57	726.94	728.80	####	6.88 	33.68 	2.46 	4.569 	4.118 	4.412 	4.195 	####	0.259 	0.218 	0.244 	-3.44	-16.15	3/2+
32	90	58	731.24	733.75	####	6.76 	34.66 	4.30 	4.619 	4.143 	4.455 	4.219 	####	-0.269 	-0.230 	-0.255 	-3.42	-16.73	0+
32	91	59	733.38	735.55	####	6.44 	35.35 	2.14 	4.652 	4.149 	4.481 	4.225 	####	-0.263 	-0.224 	-0.250 	-3.34	-17.05	3/2+
32	92	60	737.19	739.89	####	5.95 	36.02 	3.80 	4.676 	4.163 	4.504 	4.240 	####	-0.258 	-0.223 	-0.246 	-2.92	-17.42	0+
32	93	61	738.88	741.24	####	5.50 	36.60 	1.69 	4.708 	4.170 	4.530 	4.246 	####	-0.249 	-0.217 	-0.238 	-2.75	-17.72	1/2+
32	94	62	742.43	745.16	####	5.24 	37.25 	3.55 	4.730 	4.182 	4.551 	4.258 	####	-0.241 	-0.213 	-0.231 	-2.65	-18.07	0+
32	95	63	743.75	745.91	####	4.87 	37.80 	1.32 	4.760 	4.189 	4.576 	4.265 	####	-0.231 	-0.206 	-0.223 	-2.41	-18.36	5/2+
32	96	64	747.16	749.74	####	4.74 	38.44 	3.41 	4.783 	4.203 	4.598 	4.279 	####	-0.225 	-0.204 	-0.218 	-2.35	-18.71	0+
32	97	65	748.24	750.39	####	4.49 	38.85 	1.07 	4.812 	4.218 	4.624 	4.293 	####	-0.231 	-0.209 	-0.224 	-2.20	-19.10	11/2-
32	98	66	751.24	753.76	####	4.08 	39.33 	3.01 	4.833 	4.223 	4.642 	4.298 	####	-0.200 	-0.191 	-0.197 	-2.05	-19.28	0+
32	99	67	752.04	754.12	####	3.80 	39.65 	0.79 	4.866 	4.229 	4.670 	4.304 	####	-0.176 	-0.180 	-0.178 	-1.89	-19.51	1/2+
32	100	68	754.90	757.18	####	3.65 	39.68 	2.86 	4.875 	4.221 	4.676 	4.296 	####	-0.078 	-0.094 	-0.083 	-2.21	-19.47	0+
32	101	69	756.19	757.60	####	4.15 	40.27 	1.29 	4.904 	4.231 	4.701 	4.306 	####	-0.050 	-0.062 	-0.054 	-1.93	-19.74	1/2+
32	102	70	759.49	759.49	####	4.60 	40.94 	3.31 	4.924 	4.241 	4.720 	4.316 	####	0.000 	0.000 	0.000 	-1.91	-20.04	0+
32	103	71	759.68	759.68	####	3.49 	41.84 	0.19 	4.948 	4.256 	4.744 	4.331 	####	-0.034 	-0.057 	-0.041 	-0.58	-20.43	11/2-
32	104	72	761.89	761.89	####	2.39 	42.44 	2.21 	4.966 	4.268 	4.762 	4.342 	####	0.000 	0.000 	0.000 	-1.07	-20.80	0+
32	105	73	761.67	763.53	####	1.99 	43.07 	-0.21 	4.998 	4.283 	4.791 	4.357 	####	0.078 	0.103 	0.086 	-1.06	-21.13	1/2-
32	106	74	763.89	766.15	####	2.01 	43.96 	2.22 	5.023 	4.300 	4.816 	4.374 	####	0.119 	0.146 	0.127 	-1.17	-21.41	0+
32	107	75	763.94	765.20	####	2.27 	44.32 	0.05 	5.053 	4.315 	4.844 	4.388 	####	0.152 	0.171 	0.158 	-1.06	-21.65	5/2-
32	108	76	765.87	768.10	####	1.98 	44.99 	1.93 	5.082 	4.327 	4.871 	4.400 	####	0.171 	0.181 	0.174 	-0.95	-21.95	0+
32	109	77	765.97	767.93	####	2.03 	45.43 	0.10 	5.139 	4.336 	4.917 	4.409 	####	0.216 	0.195 	0.210 	-0.94	-22.10	1/2-
32	110	78	767.36	769.55	####	1.49 	45.86 	1.39 	5.151 	4.349 	4.931 	4.422 	####	0.220 	0.201 	0.214 	-0.73	-22.42	0+
32	111	79	767.22	769.20	####	1.25 	46.45 	-0.14 	5.190 	4.359 	4.965 	4.432 	####	0.226 	0.201 	0.219 	-0.49	-22.74	1/2-
32	112	80	768.43	770.55	####	1.07 	46.80 	1.21 	5.221 	4.369 	4.993 	4.442 	####	0.258 	0.214 	0.245 	-0.50	-22.88	0+
32	113	81	767.99	769.92	####	0.77 	47.09 	-0.44 	5.285 	4.377 	5.045 	4.449 	####	0.281 	0.222 	0.264 	-0.49	-23.01	1/2-
32	114	82	769.03	771.22	####	0.60 	47.63 	1.04 	5.289 	4.388 	5.052 	4.460 	####	0.281 	0.222 	0.264 	-0.29	-23.33	0+
32	115	83	768.47	770.36	####	0.48 	47.91 	-0.56 	5.354 	4.394 	5.105 	4.467 	####	0.286 	0.223 	0.269 	-0.19	-23.49	3/2-
32	116	84	769.26	771.43	####	0.23 	48.37 	0.79 	5.358 	4.406 	5.113 	4.478 	####	0.297 	0.226 	0.277 	-0.13	-23.74	0+
32	117	85	768.45	770.49	####	-0.02 	####	-0.81 	5.440 	4.409 	5.179 	4.481 	####	0.278 	0.224 	0.263 	-0.02	-23.86	3/2-
32	118	86	769.13	771.29	####	-0.13 	49.11 	0.69 	5.424 	4.422 	5.171 	4.494 	####	0.301 	0.227 	0.281 	0.04	-24.15	0+
34	63	29	497.64	499.84	####	33.93 	-1.00 	####	3.753 	3.962 	3.867 	4.042 	####	-0.193 	-0.234 	-0.215 	-15.12	0.63	3/2-
34	64	30	514.08	516.32	####	####	0.08 	16.45 	3.783 	3.955 	3.875 	4.035 	####	0.221 	0.235 	0.229 	-16.89	0.36	0+
34	65	31	528.16	529.92	####	30.52 	1.86 	14.07 	3.823 	3.963 	3.897 	4.043 	####	0.230 	0.244 	0.237 	-14.24	-0.34	1/2-
34	66	32	544.02	546.99	####	29.93 	4.34 	15.86 	3.873 	3.987 	3.932 	4.066 	####	-0.242 	-0.266 	-0.255 	-14.79	-1.36	0+
34	67	33	558.10	561.01	560.76 	29.95 	6.50 	14.08 	3.905 	3.993 	3.950 	4.072 	####	-0.253 	-0.270 	-0.262 	-14.78	-3.46	1/2-
34	68	34	572.94	575.95	576.44 	28.92 	8.11 	14.84 	3.934 	3.997 	3.966 	4.076 	####	-0.259 	-0.270 	-0.265 	-14.91	-5.36	0+
34	69	35	584.21	586.87	586.76 	26.10 	9.41 	11.27 	3.975 	4.007 	3.991 	4.086 	####	-0.287 	-0.284 	-0.286 	-11.39	-4.88	9/2+
34	70	36	596.35	599.46	600.32 	23.40 	10.36 	12.14 	3.999 	4.010 	4.004 	4.089 	####	-0.262 	-0.269 	-0.266 	-11.49	-6.33	0+
34	71	37	606.38	609.03	609.61 	22.17 	11.30 	10.04 	4.022 	4.014 	4.018 	4.093 	####	-0.243 	-0.257 	-0.249 	-11.06	-4.48	9/2+
34	72	38	618.36	621.16	622.40 	22.02 	12.22 	11.98 	4.050 	4.020 	4.036 	4.099 	####	-0.241 	-0.254 	-0.247 	-10.91	-13.57	0+
34	73	39	627.96	629.79	630.83 	21.58 	12.92 	9.60 	4.060 	4.017 	4.040 	4.096 	####	-0.179 	-0.198 	-0.188 	-10.65	-5.80	9/2+
34	74	40	639.32	641.86	642.89 	20.95 	13.60 	11.35 	4.095 	4.028 	4.065 	4.107 	4.070 	-0.213 	-0.228 	-0.220 	-10.29	-6.27	0+
34	75	41	648.49	650.26	650.92 	20.52 	15.45 	9.17 	4.122 	4.036 	4.083 	4.115 	####	-0.221 	-0.233 	-0.226 	-9.96	-6.87	7/2+
34	76	42	658.75	661.35	662.07 	19.44 	16.20 	10.27 	4.146 	4.040 	4.099 	4.119 	4.140 	-0.213 	-0.227 	-0.219 	-9.39	-7.39	0+
34	77	43	666.77	668.97	669.49 	18.29 	16.75 	8.02 	4.175 	4.049 	4.120 	4.127 	4.140 	-0.229 	-0.238 	-0.233 	-9.11	-7.97	5/2+
34	78	44	677.20	679.54	679.99 	18.44 	17.70 	10.42 	4.179 	4.037 	4.118 	4.116 	4.141 	0.146 	0.166 	0.155 	-9.35	-8.30	0+
34	79	45	685.74	686.62	686.95 	18.97 	18.66 	8.54 	4.206 	4.046 	4.138 	4.125 	####	0.178 	0.192 	0.184 	-9.32	-8.71	5/2+
34	80	46	695.32	697.44	696.87 	18.13 	20.01 	9.58 	4.228 	4.053 	4.154 	4.131 	4.140 	0.176 	0.194 	0.183 	-8.64	-9.28	0+
34	81	47	703.36	704.78	703.57 	17.62 	21.32 	8.04 	4.249 	4.058 	4.170 	4.136 	####	0.176 	0.196 	0.184 	-8.21	-9.82	7/2+
34	82	48	711.68	713.71	712.84 	16.36 	22.67 	8.32 	4.269 	4.063 	4.184 	4.141 	4.140 	0.164 	0.188 	0.174 	-8.37	-10.40	0+
34	83	49	717.88	719.34	718.66 	14.52 	23.57 	6.20 	4.278 	4.058 	4.190 	4.136 	####	0.107 	0.128 	0.116 	-6.94	-11.13	9/2+
34	84	50	725.79	725.79	727.34 	14.11 	25.14 	7.91 	4.290 	4.058 	4.197 	4.136 	####	0.000 	0.000 	0.000 	-9.20	-11.96	0+
34	85	51	729.62	730.42	731.88 	11.74 	25.41 	3.83 	4.336 	4.072 	4.232 	4.150 	####	0.110 	0.108 	0.109 	-4.68	-12.13	1/2+
34	86	52	735.11	737.44	738.04 	9.32 	26.18 	5.49 	4.391 	4.103 	4.279 	4.180 	####	-0.183 	-0.195 	-0.188 	-5.26	-14.52	0+
34	87	53	739.13	740.90	742.03 	9.51 	26.79 	4.01 	4.421 	4.111 	4.303 	4.188 	####	0.209 	0.190 	0.202 	-5.24	-12.64	1/2+
34	88	54	745.04	747.64	747.56 	9.93 	28.00 	5.92 	4.467 	4.136 	4.342 	4.213 	####	-0.222 	-0.218 	-0.220 	-5.02	-15.40	0+
34	89	55	749.00	751.47	750.74 	9.88 	28.94 	3.96 	4.505 	4.151 	4.374 	4.228 	####	-0.240 	-0.227 	-0.235 	-4.94	-14.96	1/2+
34	90	56	754.57	757.22	755.62 	9.53 	30.10 	5.57 	4.539 	4.167 	4.402 	4.243 	####	-0.252 	-0.233 	-0.245 	-4.75	-16.21	0+
34	91	57	758.34	760.56	758.47 	9.33 	31.40 	3.76 	4.577 	4.182 	4.433 	4.258 	####	-0.271 	-0.241 	-0.260 	-4.20	-15.80	3/2+
34	92	58	763.47	765.92	####	8.89 	32.22 	5.13 	4.607 	4.195 	4.459 	4.270 	####	-0.276 	-0.243 	-0.264 	-4.18	-16.91	0+
34	93	59	766.22	768.44	####	7.88 	32.84 	2.75 	4.637 	4.201 	4.483 	4.276 	####	-0.268 	-0.238 	-0.257 	-4.08	-16.50	3/2+
34	94	60	770.76	773.41	####	7.30 	33.58 	4.54 	4.663 	4.217 	4.507 	4.292 	####	-0.271 	-0.241 	-0.260 	-3.58	-18.23	0+
34	95	61	773.07	775.51	####	6.85 	34.19 	2.31 	4.693 	4.225 	4.531 	4.300 	####	-0.264 	-0.237 	-0.254 	-3.42	-17.23	1/2+
34	96	62	777.30	779.96	####	6.53 	34.87 	4.23 	4.716 	4.238 	4.553 	4.313 	####	-0.261 	-0.237 	-0.252 	-3.29	-16.30	0+
34	97	63	779.30	781.69	####	6.23 	35.55 	2.00 	4.746 	4.250 	4.578 	4.325 	####	-0.261 	-0.237 	-0.252 	-3.06	-16.67	1/2+
34	98	64	783.34	785.85	####	6.05 	36.18 	4.04 	4.768 	4.260 	4.598 	4.335 	####	-0.253 	-0.233 	-0.246 	-3.01	-2.62	0+
34	99	65	785.08	787.18	####	5.78 	36.84 	1.74 	4.793 	4.269 	4.620 	4.343 	####	-0.242 	-0.226 	-0.236 	-2.75	-17.36	11/2-
34	100	66	788.74	791.14	####	5.39 	37.49 	3.66 	4.818 	4.283 	4.643 	4.358 	####	-0.247 	-0.231 	-0.241 	-2.64	-17.74	0+
34	101	67	789.91	792.05	####	4.83 	37.87 	1.17 	4.846 	4.301 	4.669 	4.374 	####	-0.261 	-0.241 	-0.255 	-2.56	-18.18	9/2-
34	102	68	793.32	795.74	####	4.58 	38.42 	3.41 	4.864 	4.302 	4.684 	4.375 	####	-0.224 	-0.219 	-0.223 	-2.32	-18.40	0+
34	103	69	794.32	796.44	####	4.41 	38.13 	1.00 	4.893 	4.309 	4.708 	4.383 	####	-0.208 	-0.212 	-0.209 	-2.15	-18.72	1/2+
34	104	70	797.40	799.55	####	4.08 	37.90 	3.08 	4.910 	4.318 	4.725 	4.392 	####	-0.200 	-0.210 	-0.204 	-2.09	-4.26	0+
34	105	71	799.31	799.31	####	4.99 	39.63 	1.91 	4.923 	4.301 	4.730 	4.374 	####	-0.034 	-0.053 	-0.040 	-2.51	-19.34	11/2-
34	106	72	802.29	802.29	####	4.90 	40.41 	2.99 	4.939 	4.312 	4.747 	4.386 	####	0.000 	0.000 	0.000 	-1.81	-19.76	0+
34	107	73	802.71	804.22	####	3.41 	41.04 	0.42 	4.963 	4.326 	4.770 	4.399 	####	0.051 	0.069 	0.057 	-1.69	-20.06	1/2-
34	108	74	805.46	807.74	####	3.17 	41.57 	2.75 	4.985 	4.339 	4.791 	4.412 	####	0.074 	0.094 	0.080 	-1.66	-20.35	0+
34	109	75	805.94	807.27	####	3.23 	42.00 	0.48 	5.012 	4.353 	4.816 	4.426 	####	0.114 	0.134 	0.120 	-1.58	-20.52	5/2-
34	110	76	808.50	810.70	####	3.04 	42.62 	2.55 	5.035 	4.366 	4.838 	4.439 	####	0.126 	0.143 	0.131 	-1.47	-20.80	0+
34	111	77	808.95	810.11	####	3.00 	42.97 	0.45 	5.060 	4.380 	4.862 	4.452 	####	0.152 	0.167 	0.157 	-1.30	-21.02	7/2-
34	112	78	810.98	813.16	####	2.48 	43.62 	2.03 	5.090 	4.389 	4.888 	4.461 	####	0.164 	0.169 	0.165 	-1.15	-21.26	0+
34	113	79	811.38	813.17	####	2.43 	44.15 	0.40 	5.138 	4.398 	4.927 	4.471 	####	0.201 	0.185 	0.197 	-1.06	-21.41	1/2-
34	114	80	812.90	815.00	####	1.92 	44.46 	1.52 	5.163 	4.409 	4.950 	4.481 	####	0.218 	0.195 	0.211 	-0.94	-21.59	0+
34	115	81	812.85	814.94	####	1.47 	44.86 	-0.04 	5.197 	4.417 	4.979 	4.489 	####	0.211 	0.188 	0.205 	-0.68	-21.89	1/2-
34	116	82	814.38	816.52	####	1.49 	45.35 	1.53 	5.232 	4.428 	5.009 	4.499 	####	0.251 	0.209 	0.239 	-0.72	-21.95	0+
34	117	83	814.24	816.11	####	1.39 	45.77 	-0.15 	5.281 	4.435 	5.050 	4.507 	####	0.271 	0.216 	0.255 	-0.66	-22.10	1/2-
34	118	84	815.49	817.67	####	1.11 	46.23 	1.26 	5.298 	4.446 	5.067 	4.517 	####	0.273 	0.219 	0.258 	-0.55	-22.32	0+
34	119	85	815.14	817.05	####	0.90 	46.69 	-0.35 	5.343 	4.451 	5.104 	4.523 	####	0.274 	0.217 	0.257 	-0.38	-22.52	1/2-
34	120	86	816.27	818.41	####	0.78 	47.14 	1.13 	5.362 	4.463 	5.124 	4.534 	####	0.286 	0.223 	0.269 	-0.37	-22.68	0+
34	121	87	815.73	817.78	####	0.59 	47.50 	-0.54 	5.417 	4.469 	5.168 	4.540 	####	0.291 	0.226 	0.273 	-0.35	-22.83	1/2-
34	122	88	816.67	818.88	####	0.39 	47.97 	0.93 	5.425 	4.479 	5.179 	4.550 	####	0.288 	0.225 	0.270 	-0.19	-23.03	0+
34	123	89	816.02	817.99	####	0.29 	48.30 	-0.64 	5.473 	4.486 	5.219 	4.557 	####	0.291 	0.226 	0.273 	-0.09	-23.18	1/2-
34	124	90	816.91	818.99	####	0.25 	48.89 	0.89 	5.489 	4.495 	5.236 	4.566 	####	-0.277 	-0.221 	-0.262 	-0.29	-5.64	0+
34	125	91	816.29	818.36	####	0.26 	49.15 	-0.63 	5.561 	4.498 	5.293 	4.568 	####	-0.259 	-0.219 	-0.248 	-0.28	-23.63	1/2-
34	126	92	816.48	818.67	####	-0.44 	49.02 	0.19 	5.549 	4.509 	5.289 	4.579 	####	0.273 	0.221 	0.259 	0.11	-6.73	0+
36	67	31	526.93	530.02	####	####	-1.23 	####	3.862 	4.055 	3.967 	4.133 	####	-0.225 	-0.246 	-0.237 	-16.08	0.94	3/2-
36	68	32	543.93	547.25	####	####	-0.09 	17.00 	3.896 	4.061 	3.984 	4.139 	####	-0.239 	-0.259 	-0.249 	-15.92	0.42	0+
36	69	33	559.21	562.31	####	32.28 	1.11 	15.28 	3.929 	4.068 	4.002 	4.146 	####	-0.256 	-0.276 	-0.266 	-15.84	-0.12	1/2-
36	70	34	575.13	578.28	####	31.21 	2.19 	15.92 	3.957 	4.073 	4.017 	4.151 	####	-0.264 	-0.283 	-0.273 	-15.98	-0.63	0+
36	71	35	588.39	591.30	591.23 	29.18 	4.19 	13.26 	4.001 	4.090 	4.046 	4.167 	####	-0.306 	-0.324 	-0.315 	-13.51	-1.33	9/2+
36	72	36	602.27	605.21	606.91 	27.13 	5.92 	13.87 	4.040 	4.102 	4.071 	4.179 	4.164 	-0.332 	-0.344 	-0.338 	-12.95	-2.13	0+
36	73	37	613.92	616.29	617.59 	25.52 	7.54 	11.65 	4.075 	4.111 	4.093 	4.188 	####	-0.350 	-0.355 	-0.352 	-11.62	-2.99	7/2+
36	74	38	626.76	629.80	631.44 	24.50 	8.40 	12.85 	4.123 	4.142 	4.133 	4.219 	4.187 	0.474 	0.480 	0.477 	-14.08	-4.47	0+
36	75	39	637.96	639.50	641.51 	24.04 	10.00 	11.20 	4.070 	4.073 	4.071 	4.151 	4.210 	-0.166 	-0.174 	-0.170 	-11.45	-4.46	9/2+
36	76	40	650.34	650.34	654.27 	23.58 	11.03 	12.38 	4.080 	4.065 	4.073 	4.143 	4.202 	0.000 	0.000 	0.000 	-11.87	-5.24	0+
36	77	41	660.30	661.68	663.50 	22.34 	11.81 	9.96 	4.130 	4.091 	4.112 	4.168 	4.208 	-0.211 	-0.215 	-0.213 	-10.70	-5.36	7/2+
36	78	42	671.79	671.79	675.58 	21.45 	13.04 	11.49 	4.129 	4.071 	4.102 	4.149 	4.204 	0.000 	0.000 	0.000 	-10.48	-6.39	0+
36	79	43	680.95	682.33	683.91 	20.64 	14.17 	9.15 	4.156 	4.080 	4.122 	4.157 	4.203 	-0.080 	-0.097 	-0.088 	-10.38	-6.82	7/2+
36	80	44	692.29	694.56	695.43 	20.50 	15.09 	11.35 	4.180 	4.084 	4.137 	4.162 	4.197 	0.091 	0.100 	0.095 	-10.14	-7.21	0+
36	81	45	701.45	702.47	703.31 	20.51 	15.71 	9.16 	4.207 	4.094 	4.157 	4.171 	4.195 	0.150 	0.152 	0.151 	-9.98	-7.39	5/2+
36	82	46	712.08	714.22	714.28 	19.79 	16.75 	10.63 	4.227 	4.097 	4.170 	4.174 	4.192 	0.132 	0.137 	0.134 	-9.61	-7.98	0+
36	83	47	721.09	722.15	721.75 	19.64 	17.73 	9.01 	4.249 	4.103 	4.186 	4.180 	4.187 	0.150 	0.156 	0.153 	-9.34	-8.35	7/2+
36	84	48	730.50	732.29	732.27 	18.42 	18.82 	9.41 	4.266 	4.104 	4.197 	4.181 	4.188 	0.123 	0.131 	0.126 	-8.61	-9.03	0+
36	85	49	738.63	739.48	739.38 	17.54 	20.74 	8.13 	4.279 	4.103 	4.205 	4.180 	4.185 	0.078 	0.087 	0.082 	-8.67	-9.84	9/2+
36	86	50	748.06	748.06	749.23 	17.55 	22.27 	9.43 	4.293 	4.103 	4.215 	4.180 	4.184 	0.000 	0.000 	0.000 	-10.20	-10.48	0+
36	87	51	752.44	752.91	754.75 	13.81 	22.82 	4.38 	4.334 	4.114 	4.244 	4.192 	4.198 	0.078 	0.070 	0.075 	-5.03	-10.86	1/2+
36	88	52	758.39	760.95	761.80 	10.34 	23.28 	5.95 	4.372 	4.134 	4.276 	4.210 	4.217 	-0.107 	-0.109 	-0.108 	-5.57	-11.20	0+
36	89	53	762.83	764.70	766.72 	10.39 	23.71 	4.44 	4.408 	4.143 	4.303 	4.220 	4.229 	0.147 	0.126 	0.139 	-5.63	-11.38	3/2+
36	90	54	769.21	771.96	773.21 	10.82 	24.16 	6.38 	4.452 	4.174 	4.343 	4.250 	4.242 	-0.183 	-0.176 	-0.180 	-5.59	-11.63	0+
36	91	55	773.77	776.37	777.30 	10.94 	24.77 	4.56 	4.495 	4.200 	4.381 	4.275 	4.254 	-0.226 	-0.216 	-0.222 	-5.67	-11.84	1/2+
36	92	56	780.12	782.96	783.17 	10.91 	25.54 	6.35 	4.531 	4.222 	4.413 	4.297 	4.272 	-0.249 	-0.240 	-0.245 	-5.50	-12.18	0+
36	93	57	784.70	787.19	786.60 	10.93 	26.36 	4.58 	4.569 	4.244 	4.446 	4.318 	4.279 	-0.274 	-0.262 	-0.269 	-5.04	-12.52	1/2+
36	94	58	790.64	793.33	791.89 	10.52 	27.17 	5.94 	4.602 	4.260 	4.474 	4.334 	4.300 	-0.287 	-0.274 	-0.282 	-5.03	-12.89	0+
36	95	59	794.95	797.27	794.77 	10.25 	28.74 	4.32 	4.639 	4.284 	4.507 	4.358 	4.307 	-0.317 	-0.302 	-0.311 	-4.64	-13.39	11/2-
36	96	60	799.88	802.58	799.76 	9.24 	29.12 	4.92 	4.666 	4.299 	4.532 	4.372 	4.327 	-0.319 	-0.305 	-0.314 	-4.36	-13.86	0+
36	97	61	802.71	805.29	802.18 	7.76 	29.64 	2.83 	4.691 	4.303 	4.551 	4.377 	####	-0.307 	-0.295 	-0.303 	-4.23	-14.18	3/2+
36	98	62	807.76	810.61	####	7.88 	30.46 	5.04 	4.716 	4.318 	4.574 	4.392 	####	-0.309 	-0.297 	-0.304 	-3.94	-14.61	0+
36	99	63	810.37	812.99	####	7.66 	31.08 	2.62 	4.739 	4.320 	4.591 	4.394 	####	-0.292 	-0.279 	-0.287 	-3.86	-14.93	1/2+
36	100	64	815.10	817.69	####	7.34 	31.75 	4.72 	4.745 	4.296 	4.588 	4.370 	####	-0.219 	-0.196 	-0.211 	-3.82	-15.42	0+
36	101	65	817.73	819.83	####	7.36 	32.65 	2.64 	4.772 	4.309 	4.612 	4.383 	####	-0.226 	-0.202 	-0.218 	-3.61	-15.79	11/2-
36	102	66	822.04	824.56	####	6.94 	33.30 	4.31 	4.791 	4.313 	4.628 	4.387 	####	-0.201 	-0.183 	-0.195 	-3.41	-16.24	0+
36	103	67	824.18	826.24	####	6.45 	34.28 	2.15 	4.829 	4.355 	4.669 	4.427 	####	-0.268 	-0.253 	-0.263 	-3.24	-16.51	9/2-
36	104	68	828.32	830.75	####	6.29 	35.00 	4.14 	4.832 	4.321 	4.661 	4.394 	####	-0.137 	-0.135 	-0.136 	-3.25	-17.20	0+
36	105	69	830.65	832.01	####	6.46 	36.33 	2.33 	4.855 	4.320 	4.678 	4.393 	####	-0.053 	-0.060 	-0.056 	-3.37	-17.60	1/2+
36	106	70	835.13	835.13	####	6.81 	37.74 	4.49 	4.876 	4.327 	4.697 	4.400 	####	0.000 	0.000 	0.000 	-3.30	-17.92	0+
36	107	71	836.74	836.74	####	6.09 	37.43 	1.60 	4.900 	4.339 	4.718 	4.412 	####	-0.033 	-0.045 	-0.037 	-3.19	-18.22	11/2-
36	108	72	840.56	840.56	####	5.43 	38.27 	3.82 	4.916 	4.350 	4.735 	4.423 	####	0.000 	0.000 	0.000 	-2.53	-18.62	0+
36	109	73	841.68	841.68	####	4.94 	38.96 	1.12 	4.937 	4.361 	4.755 	4.434 	####	-0.028 	-0.038 	-0.031 	-2.32	-18.94	11/2-
36	110	74	845.02	845.02	####	4.46 	39.56 	3.34 	4.956 	4.372 	4.773 	4.445 	####	0.000 	0.000 	0.000 	-2.20	-19.30	0+
36	111	75	845.83	847.26	####	4.16 	39.89 	0.82 	4.978 	4.385 	4.793 	4.457 	####	0.057 	0.066 	0.060 	-2.09	-19.53	5/2-
36	112	76	849.00	851.12	####	3.98 	40.50 	3.16 	4.997 	4.396 	4.812 	4.468 	####	0.059 	0.067 	0.062 	-1.98	-19.84	0+
36	113	77	849.82	851.03	####	3.99 	40.87 	0.82 	5.021 	4.410 	4.835 	4.482 	####	0.102 	0.107 	0.104 	-1.84	-19.99	7/2-
36	114	78	852.56	854.60	####	3.56 	41.58 	2.73 	5.038 	4.419 	4.851 	4.491 	####	0.081 	0.086 	0.083 	-1.68	-20.40	0+
36	115	79	853.27	854.33	####	3.45 	41.89 	0.71 	5.059 	4.432 	4.872 	4.504 	####	0.109 	0.113 	0.110 	-1.42	-20.61	9/2-
36	116	80	855.47	855.47	####	2.91 	42.57 	2.20 	5.069 	4.439 	4.882 	4.510 	####	0.000 	0.000 	0.000 	-1.45	-21.13	0+
36	117	81	855.95	857.08	####	2.68 	43.10 	0.48 	5.086 	4.451 	4.900 	4.523 	####	0.058 	0.062 	0.059 	-1.00	-21.40	11/2-
36	118	82	857.98	857.98	####	2.51 	43.60 	2.03 	5.096 	4.463 	4.912 	4.534 	####	0.000 	0.000 	0.000 	-2.51	-21.74	0+
36	119	83	857.76	859.09	####	1.81 	43.52 	-0.22 	5.170 	4.463 	4.966 	4.534 	####	0.082 	0.047 	0.071 	-0.88	-21.79	1/2-
36	120	84	859.01	859.01	####	1.03 	43.52 	1.25 	5.180 	4.470 	4.978 	4.541 	####	0.000 	0.000 	0.000 	-0.55	-22.00	0+
36	121	85	858.81	860.18	####	1.05 	43.67 	-0.20 	5.245 	4.473 	5.028 	4.544 	####	0.092 	0.054 	0.081 	-0.54	-22.10	1/2-
36	122	86	860.02	861.98	####	1.01 	43.75 	1.21 	5.286 	4.485 	5.063 	4.556 	####	0.194 	0.131 	0.176 	-0.64	-21.85	0+
36	123	87	859.91	861.72	####	1.10 	44.17 	-0.11 	5.336 	4.488 	5.102 	4.559 	####	-0.181 	-0.133 	-0.167 	-0.64	-22.11	1/2-
36	124	88	861.17	863.21	####	1.15 	44.50 	1.26 	5.358 	4.499 	5.124 	4.570 	####	-0.201 	-0.149 	-0.186 	-0.64	-22.16	0+
36	125	89	860.86	862.75	####	0.96 	44.84 	-0.31 	5.405 	4.506 	5.162 	4.576 	####	-0.208 	-0.151 	-0.191 	-0.51	-22.30	1/2-
36	126	90	862.16	864.19	####	0.99 	45.25 	1.30 	5.426 	4.519 	5.183 	4.589 	####	-0.228 	-0.167 	-0.211 	-0.54	-22.35	0+
36	127	91	861.75	863.73	####	0.89 	45.46 	-0.41 	5.487 	4.521 	5.231 	4.591 	####	-0.219 	-0.165 	-0.204 	-0.53	-22.46	1/2-
36	128	92	862.97	865.04	####	0.80 	46.49 	1.22 	5.486 	4.542 	5.237 	4.612 	####	-0.246 	-0.182 	-0.228 	-0.41	-22.59	0+
36	129	93	862.54	864.48	####	0.80 	46.02 	-0.42 	5.542 	4.548 	5.283 	4.618 	####	-0.242 	-0.184 	-0.226 	-0.38	-22.69	1/2-
36	130	94	863.47	865.57	####	0.51 	46.45 	0.93 	5.542 	4.560 	5.288 	4.629 	####	-0.249 	-0.184 	-0.231 	-0.28	-22.90	0+
36	131	95	862.95	864.85	####	0.40 	46.72 	-0.53 	5.593 	4.567 	5.331 	4.637 	####	-0.242 	-0.187 	-0.227 	-0.18	-23.01	1/2-
36	132	96	863.72	865.77	####	0.24 	47.15 	0.77 	5.596 	4.572 	5.336 	4.642 	####	-0.240 	-0.178 	-0.223 	-0.15	-23.25	0+
36	133	97	862.96	864.92	####	0.02 	####	-0.76 	5.652 	4.578 	5.382 	4.648 	####	-0.220 	-0.177 	-0.208 	-0.03	-23.38	1/2-
36	134	98	863.71	865.68	####	-0.01 	47.91 	0.75 	5.648 	4.584 	5.383 	4.653 	####	-0.226 	-0.169 	-0.211 	-0.02	-23.62	0+
38	72	34	574.88	577.83	####	####	-0.25 	16.90 	3.975 	4.137 	4.061 	4.214 	####	-0.254 	-0.266 	-0.261 	-16.97	0.45	0+
38	73	35	589.19	592.10	####	31.20 	0.79 	14.31 	4.018 	4.153 	4.089 	4.229 	####	-0.298 	-0.312 	-0.305 	-14.59	0.02	9/2+
38	74	36	604.31	607.21	####	29.43 	2.04 	15.12 	4.086 	4.196 	4.143 	4.271 	####	0.457 	0.492 	0.475 	-15.43	-14.86	0+
38	75	37	619.06	621.44	622.24 	29.88 	5.15 	14.76 	4.105 	4.194 	4.150 	4.270 	####	0.450 	0.483 	0.467 	-15.34	-3.16	3/2+
38	76	38	634.57	637.39	637.94 	30.26 	7.81 	15.51 	4.139 	4.202 	4.171 	4.278 	####	0.480 	0.498 	0.489 	-15.61	-4.46	0+
38	77	39	646.84	649.68	649.57 	27.77 	8.88 	12.27 	4.165 	4.205 	4.185 	4.280 	4.257 	0.484 	0.496 	0.490 	-12.32	-4.94	5/2+
38	78	40	659.26	662.20	663.01 	24.69 	8.92 	12.42 	4.191 	4.209 	4.199 	4.284 	4.256 	0.488 	0.496 	0.492 	-12.47	-2.40	0+
38	79	41	670.37	670.37	673.38 	23.53 	10.06 	11.11 	4.118 	4.125 	4.121 	4.202 	4.259 	-0.040 	-0.043 	-0.041 	-11.09	-4.54	9/2+
38	80	42	682.93	682.93	686.29 	23.67 	11.14 	12.57 	4.139 	4.122 	4.131 	4.199 	4.256 	0.000 	0.000 	0.000 	-11.66	-1.14	0+
38	81	43	693.30	693.30	695.58 	22.93 	12.35 	10.37 	4.163 	4.128 	4.147 	4.205 	4.255 	-0.028 	-0.031 	-0.029 	-11.23	-5.63	9/2+
38	82	44	705.55	705.55	708.13 	22.62 	13.26 	12.25 	4.184 	4.131 	4.159 	4.207 	4.248 	0.000 	0.000 	0.000 	-11.00	-6.18	0+
38	83	45	715.03	715.03	716.99 	21.73 	13.58 	9.48 	4.205 	4.133 	4.172 	4.210 	4.246 	0.032 	0.031 	0.031 	-10.75	-6.62	5/2+
38	84	46	726.88	726.88	728.91 	21.33 	14.80 	11.85 	4.225 	4.136 	4.185 	4.213 	4.239 	-0.025 	-0.027 	-0.026 	-10.52	-7.12	0+
38	85	47	736.36	737.02	737.44 	21.32 	15.27 	9.48 	4.250 	4.146 	4.204 	4.222 	4.230 	0.121 	0.113 	0.118 	-10.47	-7.16	7/2+
38	86	48	747.42	747.42	748.93 	20.54 	16.92 	11.06 	4.263 	4.141 	4.210 	4.218 	4.231 	0.000 	0.000 	0.000 	-10.09	-8.08	0+
38	87	49	756.71	757.14	757.36 	20.36 	18.09 	9.30 	4.282 	4.145 	4.223 	4.222 	4.225 	0.055 	0.053 	0.054 	-10.16	-8.40	9/2+
38	88	50	767.31	767.31	768.47 	19.89 	19.25 	10.59 	4.298 	4.146 	4.233 	4.223 	4.224 	0.000 	0.000 	0.000 	-11.07	-8.96	0+
38	89	51	772.66	773.16	774.83 	15.94 	20.22 	5.35 	4.333 	4.156 	4.259 	4.232 	4.241 	-0.056 	-0.055 	-0.056 	-5.77	-9.39	5/2+
38	90	52	779.40	781.56	782.64 	12.10 	21.01 	6.75 	4.366 	4.170 	4.285 	4.246 	4.261 	-0.058 	-0.057 	-0.057 	-6.22	-9.81	0+
38	91	53	784.36	786.45	788.41 	11.70 	21.53 	4.96 	4.402 	4.183 	4.312 	4.259 	4.274 	-0.091 	-0.088 	-0.090 	-5.95	-10.13	5/2+
38	92	54	791.43	793.86	795.70 	12.03 	22.22 	7.07 	4.436 	4.199 	4.340 	4.275 	4.292 	-0.121 	-0.112 	-0.117 	-6.12	-10.48	0+
38	93	55	796.21	798.47	800.99 	11.85 	22.44 	4.78 	4.476 	4.218 	4.372 	4.293 	4.303 	-0.163 	-0.146 	-0.156 	-6.10	-10.81	1/2+
38	94	56	803.16	805.82	807.82 	11.73 	23.04 	6.95 	4.514 	4.249 	4.409 	4.324 	4.319 	-0.207 	-0.193 	-0.202 	-6.07	-11.14	0+
38	95	57	808.54	810.70	812.16 	12.33 	23.84 	5.38 	4.640 	4.380 	4.538 	4.453 	4.331 	0.505 	0.485 	0.497 	-6.28	-13.83	3/2-
38	96	58	815.01	817.81	818.04 	11.85 	24.38 	6.47 	4.660 	4.387 	4.554 	4.459 	4.352 	0.498 	0.480 	0.491 	-5.85	-2.24	0+
38	97	59	819.95	822.34	821.77 	11.41 	25.00 	4.94 	4.678 	4.394 	4.569 	4.466 	4.363 	0.501 	0.479 	0.493 	-5.22	-14.46	9/2+
38	98	60	825.81	828.57	827.68 	10.80 	25.93 	5.85 	4.696 	4.397 	4.582 	4.469 	4.438 	0.477 	0.464 	0.472 	-5.23	-26.24	0+
38	99	61	830.06	832.51	831.85 	10.10 	27.34 	4.25 	4.710 	4.398 	4.593 	4.470 	4.450 	0.462 	0.453 	0.459 	-4.89	-15.14	3/2+
38	100	62	835.54	838.26	837.22 	9.73 	27.78 	5.48 	4.737 	4.409 	4.615 	4.481 	4.464 	0.457 	0.450 	0.454 	-4.76	-13.63	0+
38	101	63	839.18	841.34	840.80 	9.12 	28.81 	3.64 	4.703 	4.318 	4.562 	4.392 	####	-0.199 	-0.168 	-0.187 	-4.70	-13.93	1/2+
38	102	64	844.84	847.31	845.70 	9.30 	29.74 	5.66 	4.724 	4.324 	4.579 	4.397 	####	-0.182 	-0.153 	-0.171 	-4.64	-14.28	0+
38	103	65	848.17	850.24	####	8.99 	30.44 	3.33 	4.748 	4.326 	4.597 	4.400 	####	-0.155 	-0.131 	-0.146 	-4.58	-14.60	1/2+
38	104	66	853.47	855.91	####	8.63 	31.43 	5.30 	4.768 	4.337 	4.616 	4.410 	####	-0.148 	-0.128 	-0.141 	-4.28	-14.97	0+
38	105	67	856.53	858.42	####	8.35 	32.34 	3.06 	4.793 	4.344 	4.635 	4.417 	####	-0.129 	-0.116 	-0.124 	-4.07	-15.29	3/2+
38	106	68	861.18	863.26	####	7.71 	32.86 	4.66 	4.807 	4.342 	4.646 	4.415 	####	0.000 	0.000 	0.000 	-4.52	-16.02	0+
38	107	69	864.58	864.58	####	8.06 	33.94 	3.40 	4.835 	4.354 	4.670 	4.427 	####	-0.041 	-0.041 	-0.041 	-4.03	-16.26	1/2+
38	108	70	869.69	869.69	####	8.51 	34.56 	5.11 	4.857 	4.362 	4.688 	4.435 	####	0.000 	0.000 	0.000 	-3.95	-16.63	0+
38	109	71	871.87	871.87	####	7.29 	35.13 	2.18 	4.879 	4.372 	4.709 	4.445 	####	-0.030 	-0.035 	-0.031 	-3.87	-16.90	11/2-
38	110	72	876.46	876.46	####	6.77 	35.90 	4.59 	4.896 	4.382 	4.725 	4.454 	####	0.000 	0.000 	0.000 	-3.21	-17.30	0+
38	111	73	878.21	878.21	####	6.33 	36.53 	1.75 	4.916 	4.392 	4.743 	4.464 	####	-0.022 	-0.025 	-0.023 	-3.00	-17.60	11/2-
38	112	74	882.23	882.23	####	5.77 	37.21 	4.02 	4.934 	4.402 	4.760 	4.474 	####	0.000 	0.000 	0.000 	-2.84	-17.95	0+
38	113	75	883.64	883.64	####	5.43 	37.81 	1.41 	4.953 	4.412 	4.778 	4.484 	####	-0.007 	-0.008 	-0.007 	-2.68	-18.27	11/2-
38	114	76	887.38	887.38	####	5.15 	38.38 	3.74 	4.972 	4.422 	4.796 	4.494 	####	0.000 	0.000 	0.000 	-2.56	-18.58	0+
38	115	77	888.59	888.59	####	4.95 	38.77 	1.21 	4.990 	4.432 	4.813 	4.504 	####	0.014 	0.015 	0.014 	-2.45	-18.88	11/2-
38	116	78	892.07	892.07	####	4.69 	39.51 	3.47 	5.009 	4.443 	4.831 	4.514 	####	0.000 	0.000 	0.000 	-2.31	-19.19	0+
38	117	79	893.20	893.20	####	4.60 	39.93 	1.13 	5.026 	4.453 	4.848 	4.524 	####	0.034 	0.034 	0.034 	-2.21	-19.45	11/2-
38	118	80	896.30	896.30	####	4.24 	40.84 	3.11 	5.044 	4.463 	4.865 	4.534 	####	0.000 	0.000 	0.000 	-2.02	-19.78	0+
38	119	81	897.37	897.37	####	4.17 	41.41 	1.06 	5.058 	4.475 	4.880 	4.546 	####	0.043 	0.044 	0.043 	-2.29	-20.04	11/2-
38	120	82	900.02	900.02	####	3.71 	42.04 	2.65 	5.073 	4.484 	4.894 	4.555 	####	0.000 	0.000 	0.000 	-3.08	-20.41	0+
38	121	83	900.14	901.38	####	2.77 	42.38 	0.12 	5.124 	4.487 	4.933 	4.558 	####	0.060 	0.029 	0.050 	-1.32	-20.53	1/2-
38	122	84	901.66	901.66	####	1.64 	42.65 	1.52 	5.148 	4.493 	4.954 	4.564 	####	0.000 	0.000 	0.000 	-0.88	-20.72	0+
38	123	85	901.69	902.76	####	1.55 	42.88 	0.03 	5.204 	4.497 	4.996 	4.567 	####	0.064 	0.030 	0.054 	-0.84	-20.83	1/2-
38	124	86	903.09	904.94	####	1.44 	43.08 	1.41 	5.226 	4.505 	5.016 	4.576 	####	-0.090 	-0.066 	-0.083 	-0.87	-20.93	0+
38	125	87	903.17	904.80	####	1.49 	43.27 	0.08 	5.282 	4.510 	5.060 	4.581 	####	-0.127 	-0.087 	-0.115 	-0.87	-20.99	1/2-
38	126	88	904.64	906.50	####	1.54 	43.47 	1.46 	5.302 	4.520 	5.079 	4.590 	####	-0.142 	-0.099 	-0.129 	-0.86	-21.12	0+
38	127	89	904.62	906.32	####	1.44 	43.76 	-0.02 	5.348 	4.525 	5.116 	4.595 	####	-0.153 	-0.103 	-0.138 	-0.76	-21.25	1/2-
38	128	90	906.08	907.95	####	1.44 	43.92 	1.46 	5.370 	4.535 	5.136 	4.605 	####	-0.169 	-0.114 	-0.153 	-0.78	-21.40	0+
38	129	91	905.90	907.67	####	1.29 	44.16 	-0.17 	5.421 	4.538 	5.177 	4.608 	####	-0.168 	-0.113 	-0.151 	-0.73	-21.51	1/2-
38	130	92	907.33	909.26	####	1.25 	44.37 	1.43 	5.431 	4.553 	5.190 	4.623 	####	-0.187 	-0.124 	-0.169 	-0.68	-21.69	0+
38	131	93	907.12	908.84	####	1.21 	44.57 	-0.22 	5.481 	4.558 	5.230 	4.628 	####	-0.188 	-0.127 	-0.170 	-0.64	-21.80	1/2-
38	132	94	908.39	910.35	####	1.06 	44.92 	1.28 	5.487 	4.573 	5.241 	4.642 	####	-0.199 	-0.133 	-0.180 	-0.59	-22.00	0+
38	133	95	908.08	909.83	####	0.97 	45.14 	-0.31 	5.533 	4.583 	5.279 	4.652 	####	-0.203 	-0.140 	-0.185 	-0.51	-22.13	1/2-
38	134	96	909.29	911.25	####	0.90 	45.57 	1.20 	5.541 	4.591 	5.289 	4.660 	####	-0.201 	-0.136 	-0.183 	-0.49	-22.31	0+
38	135	97	908.82	910.67	####	0.73 	45.86 	-0.47 	5.586 	4.600 	5.327 	4.669 	####	-0.193 	-0.138 	-0.178 	-0.38	-22.45	1/2-
38	136	98	910.01	911.95	####	0.72 	46.30 	1.19 	5.591 	4.606 	5.334 	4.675 	####	-0.193 	-0.132 	-0.176 	-0.39	-22.61	0+
38	137	99	909.38	911.08	####	0.56 	46.61 	-0.62 	5.630 	4.612 	5.367 	4.681 	####	-0.187 	-0.132 	-0.172 	-0.36	-22.74	3/2-
38	138	100	910.50	912.44	####	0.50 	47.07 	1.12 	5.639 	4.620 	5.378 	4.689 	####	-0.178 	-0.125 	-0.163 	-0.29	-22.92	0+
38	139	101	909.82	911.43	####	0.44 	47.34 	-0.68 	5.676 	4.626 	5.409 	4.695 	####	-0.171 	-0.125 	-0.158 	-0.24	-23.05	1/2-
38	140	102	910.81	912.70	####	0.30 	47.84 	0.99 	5.686 	4.634 	5.421 	4.702 	####	-0.157 	-0.117 	-0.146 	-0.19	-23.23	0+
38	141	103	910.10	912.01	####	0.28 	48.05 	-0.71 	5.737 	4.634 	5.462 	4.703 	####	-0.116 	-0.110 	-0.115 	-0.19	-23.31	1/2-
38	142	104	910.91	912.74	####	0.10 	48.55 	0.80 	5.732 	4.648 	5.463 	4.716 	####	-0.131 	-0.109 	-0.125 	-0.08	-23.53	0+
38	143	105	910.22	911.90	####	0.11 	####	-0.69 	5.775 	4.653 	5.500 	4.721 	####	-0.105 	-0.106 	-0.105 	-0.04	-23.64	1/2-
38	144	106	910.79	912.60	####	-0.12 	49.14 	0.57 	5.777 	4.660 	5.505 	4.728 	####	-0.090 	-0.092 	-0.091 	-0.01	-23.89	0+
40	76	36	604.50	607.21	####	####	0.19 	16.75 	4.029 	4.184 	4.111 	4.260 	####	-0.176 	-0.183 	-0.180 	-15.87	0.40	0+
40	77	37	619.41	621.91	####	31.66 	0.34 	14.91 	4.119 	4.253 	4.189 	4.327 	####	0.441 	0.469 	0.456 	-16.36	0.39	3/2+
40	78	38	636.16	639.25	####	31.66 	1.58 	16.75 	4.157 	4.267 	4.214 	4.341 	####	0.480 	0.505 	0.493 	-16.85	-0.06	0+
40	79	39	650.90	650.90	####	31.49 	4.06 	14.74 	4.083 	4.176 	4.131 	4.252 	####	0.000 	0.000 	0.000 	-15.37	-1.71	1/2-
40	80	40	666.35	666.35	####	30.20 	7.09 	15.46 	4.107 	4.180 	4.144 	4.255 	####	0.000 	0.000 	0.000 	-15.54	-2.30	0+
40	81	41	677.93	677.93	680.01 	27.03 	7.56 	11.58 	4.130 	4.180 	4.155 	4.256 	####	-0.029 	-0.017 	-0.023 	-11.76	-2.81	9/2+
40	82	42	692.00	692.00	694.17 	25.65 	9.07 	14.07 	4.153 	4.181 	4.167 	4.257 	####	0.000 	0.000 	0.000 	-12.53	-24.81	0+
40	83	43	702.88	702.88	704.54 	24.95 	9.58 	10.88 	4.174 	4.181 	4.177 	4.257 	####	-0.014 	-0.009 	-0.012 	-12.24	-3.85	9/2+
40	84	44	716.14	716.14	718.12 	24.14 	10.58 	13.26 	4.195 	4.183 	4.189 	4.259 	####	0.000 	0.000 	0.000 	-11.94	-4.36	0+
40	85	45	726.57	726.57	727.94 	23.69 	11.53 	10.43 	4.214 	4.184 	4.200 	4.259 	####	0.002 	0.002 	0.002 	-11.69	-4.86	9/2+
40	86	46	739.29	739.29	740.81 	23.16 	12.41 	12.73 	4.234 	4.186 	4.212 	4.262 	####	0.000 	0.000 	0.000 	-11.45	-5.37	0+
40	87	47	749.42	749.42	750.26 	22.85 	13.06 	10.13 	4.252 	4.187 	4.222 	4.263 	4.279 	0.024 	0.018 	0.021 	-11.28	-5.87	9/2+
40	88	48	761.66	761.66	762.61 	22.36 	14.24 	12.24 	4.270 	4.189 	4.233 	4.265 	4.279 	0.000 	0.000 	0.000 	-11.02	-6.37	0+
40	89	49	771.72	771.72	771.93 	22.30 	15.01 	10.07 	4.287 	4.191 	4.244 	4.266 	4.271 	0.044 	0.038 	0.041 	-11.33	-6.88	9/2+
40	90	50	783.47	783.47	783.90 	21.81 	16.16 	11.74 	4.303 	4.192 	4.254 	4.267 	4.269 	0.000 	0.000 	0.000 	-12.00	-7.38	0+
40	91	51	789.55	789.55	791.09 	17.83 	16.90 	6.09 	4.336 	4.200 	4.277 	4.275 	4.285 	-0.035 	-0.027 	-0.031 	-6.41	-7.78	5/2+
40	92	52	797.31	797.31	799.73 	13.84 	17.90 	7.75 	4.367 	4.212 	4.300 	4.287 	4.306 	0.000 	0.000 	0.000 	-7.00	-8.23	0+
40	93	53	803.03	803.03	806.46 	13.48 	18.67 	5.73 	4.398 	4.219 	4.322 	4.294 	####	-0.009 	-0.006 	-0.008 	-6.78	-8.65	5/2+
40	94	54	810.67	810.67	814.68 	13.36 	19.23 	7.63 	4.427 	4.231 	4.345 	4.306 	4.332 	0.000 	0.000 	0.000 	-6.73	-9.07	0+
40	95	55	816.31	818.51	821.14 	13.28 	20.10 	5.65 	4.476 	4.274 	4.392 	4.348 	####	-0.184 	-0.177 	-0.181 	-7.05	-9.39	3/2+
40	96	56	824.11	826.58	828.99 	13.45 	20.95 	7.80 	4.506 	4.288 	4.417 	4.362 	4.351 	-0.194 	-0.184 	-0.190 	-6.83	-9.81	0+
40	97	57	829.77	831.96	834.56 	13.46 	21.23 	5.66 	4.540 	4.304 	4.444 	4.378 	4.379 	-0.214 	-0.198 	-0.208 	-6.54	-10.21	1/2+
40	98	58	837.12	839.59	840.98 	13.01 	22.11 	7.35 	4.567 	4.315 	4.466 	4.389 	4.401 	-0.216 	-0.198 	-0.209 	-6.46	-10.61	0+
40	99	59	842.54	845.15	845.38 	12.77 	22.58 	5.42 	4.681 	4.451 	4.590 	4.523 	4.416 	0.504 	0.499 	0.502 	-5.76	-10.67	9/2+
40	100	60	849.40	851.95	852.21 	12.28 	23.59 	6.86 	4.620 	4.337 	4.509 	4.410 	4.489 	-0.217 	-0.198 	-0.209 	-6.10	-11.40	0+
40	101	61	854.19	856.42	857.07 	11.65 	24.13 	4.79 	4.647 	4.348 	4.531 	4.421 	4.512 	-0.220 	-0.198 	-0.211 	-5.87	-11.79	3/2+
40	102	62	860.99	863.59	863.56 	11.59 	25.45 	6.80 	4.669 	4.357 	4.549 	4.430 	4.529 	-0.213 	-0.193 	-0.205 	-5.76	-12.17	0+
40	103	63	865.57	867.77	867.86 	11.39 	26.39 	4.58 	4.695 	4.368 	4.571 	4.441 	####	-0.213 	-0.191 	-0.205 	-5.55	-12.54	1/2+
40	104	64	871.91	874.44	873.84 	10.92 	27.07 	6.34 	4.717 	4.379 	4.590 	4.451 	####	-0.211 	-0.191 	-0.204 	-5.36	-12.93	0+
40	105	65	876.14	878.19	877.65 	10.57 	27.97 	4.23 	4.742 	4.390 	4.611 	4.463 	####	-0.216 	-0.194 	-0.207 	-5.09	-13.32	11/2-
40	106	66	881.95	884.40	####	10.03 	28.48 	5.80 	4.764 	4.402 	4.631 	4.474 	####	-0.216 	-0.196 	-0.208 	-4.88	-13.74	0+
40	107	67	885.61	887.60	####	9.47 	29.09 	3.67 	4.793 	4.422 	4.658 	4.494 	####	-0.244 	-0.221 	-0.236 	-4.76	-14.25	9/2-
40	108	68	891.46	891.46	####	9.51 	30.28 	5.85 	4.794 	4.379 	4.645 	4.451 	####	0.000 	0.000 	0.000 	-5.16	-14.19	0+
40	109	69	895.42	895.42	####	9.81 	30.84 	3.96 	4.820 	4.389 	4.666 	4.462 	####	-0.021 	-0.011 	-0.018 	-4.65	-14.50	1/2+
40	110	70	901.23	901.23	####	9.77 	31.54 	5.80 	4.842 	4.397 	4.685 	4.469 	####	0.000 	0.000 	0.000 	-4.59	-14.81	0+
40	111	71	903.94	903.94	####	8.52 	32.07 	2.72 	4.864 	4.407 	4.704 	4.479 	####	-0.022 	-0.017 	-0.020 	-4.57	-15.15	11/2-
40	112	72	909.34	909.34	####	8.11 	32.88 	5.40 	4.881 	4.416 	4.720 	4.488 	####	0.000 	0.000 	0.000 	-3.88	-15.52	0+
40	113	73	911.68	911.68	####	7.74 	33.48 	2.34 	4.901 	4.425 	4.738 	4.497 	####	-0.014 	-0.011 	-0.013 	-3.70	-15.88	11/2-
40	114	74	916.40	916.40	####	7.06 	34.17 	4.72 	4.919 	4.435 	4.754 	4.506 	####	0.000 	0.000 	0.000 	-3.49	-16.24	0+
40	115	75	918.46	918.46	####	6.78 	34.82 	2.06 	4.937 	4.444 	4.771 	4.515 	####	-0.004 	-0.003 	-0.004 	-3.34	-16.59	11/2-
40	116	76	922.86	922.86	####	6.46 	35.48 	4.40 	4.955 	4.453 	4.788 	4.525 	####	0.000 	0.000 	0.000 	-3.20	-16.94	0+
40	117	77	924.70	924.70	####	6.24 	36.11 	1.84 	4.973 	4.463 	4.804 	4.534 	####	0.009 	0.007 	0.008 	-3.08	-17.29	11/2-
40	118	78	928.80	928.80	####	5.94 	36.74 	4.10 	4.991 	4.472 	4.821 	4.543 	####	0.000 	0.000 	0.000 	-2.94	-17.63	0+
40	119	79	930.52	930.52	####	5.82 	37.32 	1.72 	5.007 	4.482 	4.837 	4.553 	####	0.023 	0.021 	0.022 	-2.83	-17.99	11/2-
40	120	80	934.31	934.31	####	5.51 	38.01 	3.79 	5.025 	4.491 	4.853 	4.562 	####	0.000 	0.000 	0.000 	-2.66	-18.32	0+
40	121	81	935.98	935.98	####	5.46 	38.61 	1.67 	5.039 	4.503 	4.868 	4.574 	####	0.035 	0.033 	0.035 	-3.08	-18.71	11/2-
40	122	82	939.36	939.36	####	5.05 	39.34 	3.38 	5.054 	4.511 	4.883 	4.582 	####	0.000 	0.000 	0.000 	-3.71	-19.05	0+
40	123	83	939.78	939.78	####	3.80 	39.64 	0.42 	5.096 	4.516 	4.915 	4.586 	####	0.047 	0.021 	0.039 	-0.72	-19.20	1/2-
40	124	84	941.66	941.66	####	2.30 	40.00 	1.88 	5.123 	4.522 	4.937 	4.592 	####	0.000 	0.000 	0.000 	-1.21	-19.33	0+
40	125	85	941.91	941.91	####	2.13 	40.22 	0.25 	5.169 	4.526 	4.972 	4.596 	####	0.047 	0.018 	0.038 	-1.15	-19.46	1/2-
40	126	86	943.70	943.70	####	2.04 	40.60 	1.79 	5.187 	4.532 	4.989 	4.602 	####	0.000 	0.000 	0.000 	-1.11	-19.64	0+
40	127	87	943.87	943.87	####	1.96 	40.70 	0.18 	5.239 	4.535 	5.028 	4.605 	####	0.039 	0.013 	0.030 	-1.08	-19.75	1/2-
40	128	88	945.59	945.59	####	1.89 	40.95 	1.72 	5.252 	4.543 	5.041 	4.613 	####	0.000 	0.000 	0.000 	-1.04	-19.95	0+
40	129	89	945.74	945.74	####	1.87 	41.12 	0.15 	5.302 	4.545 	5.079 	4.615 	####	0.022 	0.006 	0.017 	-1.02	-20.06	1/2-
40	130	90	947.38	947.38	####	1.79 	41.30 	1.64 	5.315 	4.553 	5.093 	4.622 	####	0.000 	0.000 	0.000 	-0.99	-20.24	0+
40	131	91	947.49	947.49	####	1.75 	41.58 	0.11 	5.363 	4.555 	5.130 	4.625 	####	0.006 	-0.001 	0.004 	-0.95	-20.36	1/2-
40	132	92	949.08	949.08	####	1.70 	41.75 	1.59 	5.378 	4.563 	5.145 	4.632 	####	0.000 	0.000 	0.000 	-0.93	-20.53	0+
40	133	93	949.42	951.25	####	1.94 	42.31 	0.34 	5.439 	4.619 	5.206 	4.688 	####	-0.220 	-0.170 	-0.205 	-1.05	-20.62	1/2-
40	134	94	951.16	953.14	####	2.07 	42.77 	1.73 	5.449 	4.635 	5.219 	4.703 	####	-0.228 	-0.176 	-0.213 	-0.92	-20.86	0+
40	135	95	951.19	952.96	####	1.77 	43.11 	0.04 	5.489 	4.642 	5.252 	4.710 	####	-0.230 	-0.178 	-0.215 	-0.86	-21.01	1/2-
40	136	96	952.70	954.71	####	1.54 	43.41 	1.50 	5.500 	4.653 	5.265 	4.721 	####	-0.228 	-0.176 	-0.213 	-0.79	-21.19	0+
40	137	97	952.55	954.37	####	1.36 	43.74 	-0.14 	5.537 	4.662 	5.296 	4.730 	####	-0.227 	-0.178 	-0.213 	-0.67	-21.35	1/2-
40	138	98	953.97	955.96	####	1.27 	43.96 	1.41 	5.549 	4.670 	5.310 	4.738 	####	-0.224 	-0.174 	-0.210 	-0.66	-21.50	0+
40	139	99	953.55	955.48	####	0.99 	44.17 	-0.42 	5.588 	4.679 	5.342 	4.747 	####	-0.214 	-0.173 	-0.202 	-0.52	-21.65	1/2-
40	140	100	954.98	956.95	####	1.01 	44.47 	1.43 	5.596 	4.686 	5.352 	4.754 	####	-0.213 	-0.169 	-0.200 	-0.52	-21.78	0+
40	141	101	954.57	956.25	####	1.02 	44.74 	-0.41 	5.630 	4.692 	5.381 	4.759 	####	-0.205 	-0.166 	-0.194 	-0.47	-21.89	3/2-
40	142	102	955.77	955.77	####	0.79 	44.96 	1.20 	5.643 	4.636 	5.378 	4.704 	####	0.000 	0.000 	0.000 	-0.62	-22.03	0+
40	143	103	955.27	955.27	####	0.70 	45.17 	-0.50 	5.672 	4.644 	5.404 	4.712 	####	0.006 	0.003 	0.005 	-0.57	-22.18	5/2-
40	144	104	956.79	956.79	####	1.02 	45.88 	1.52 	5.684 	4.656 	5.418 	4.725 	####	0.000 	0.000 	0.000 	-0.57	-22.36	0+
40	145	105	956.15	956.15	####	0.88 	45.94 	-0.63 	5.709 	4.667 	5.441 	4.736 	####	-0.017 	-0.008 	-0.015 	-0.50	-22.54	1/2-
40	146	106	957.67	957.67	####	0.89 	46.89 	1.52 	5.723 	4.678 	5.457 	4.746 	####	0.000 	0.000 	0.000 	-0.51	-22.71	0+
40	147	107	956.95	956.95	####	0.80 	47.00 	-0.72 	5.745 	4.691 	5.478 	4.758 	####	-0.019 	-0.009 	-0.016 	-0.44	-22.89	1/2-
40	148	108	958.47	958.47	####	0.80 	47.83 	1.52 	5.759 	4.699 	5.493 	4.767 	####	0.000 	0.000 	0.000 	-0.43	-24.99	0+
40	149	109	957.67	957.67	####	0.72 	47.89 	-0.80 	5.781 	4.713 	5.515 	4.780 	####	-0.019 	-0.009 	-0.016 	-0.34	-23.23	1/2-
40	150	110	959.13	959.13	####	0.66 	48.55 	1.46 	5.795 	4.725 	5.530 	4.792 	####	0.000 	0.000 	0.000 	-0.30	-23.42	0+
40	151	111	958.28	958.28	####	0.61 	48.55 	-0.85 	5.895 	4.725 	5.609 	4.792 	####	0.000 	0.000 	0.000 	-0.32	-23.42	1/2+
40	152	112	959.44	959.44	####	0.31 	49.27 	1.16 	5.831 	4.750 	5.567 	4.816 	####	0.000 	0.000 	0.000 	0.20	-23.78	0+
42	80	38	635.98	635.98	####	####	-0.18 	####	4.072 	4.228 	4.155 	4.303 	####	0.000 	0.000 	0.000 	-16.65	0.56	0+
42	81	39	651.94	651.94	####	####	1.04 	15.96 	4.094 	4.230 	4.165 	4.305 	####	0.000 	0.000 	0.000 	-16.30	0.03	1/2-
42	82	40	668.26	668.26	####	32.28 	1.91 	16.32 	4.116 	4.232 	4.176 	4.307 	####	0.000 	0.000 	0.000 	-15.14	-0.41	0+
42	83	41	681.03	681.03	####	29.09 	3.10 	12.77 	4.139 	4.232 	4.186 	4.307 	####	0.026 	0.022 	0.024 	-12.94	-1.01	1/2+
42	84	42	696.21	696.21	####	27.95 	4.21 	15.18 	4.160 	4.231 	4.196 	4.306 	####	0.000 	0.000 	0.000 	-13.69	-1.56	0+
42	85	43	708.28	708.28	710.71 	27.25 	5.41 	12.07 	4.181 	4.231 	4.206 	4.306 	####	0.019 	0.016 	0.018 	-13.37	-2.15	1/2+
42	86	44	722.69	722.69	725.39 	26.48 	6.55 	14.40 	4.201 	4.232 	4.216 	4.307 	####	0.000 	0.000 	0.000 	-13.07	-2.70	0+
42	87	45	734.27	735.02	736.23 	25.98 	7.70 	11.58 	4.228 	4.241 	4.235 	4.316 	####	0.136 	0.126 	0.131 	-13.01	-3.82	5/2+
42	88	46	748.08	748.08	750.10 	25.39 	8.78 	13.81 	4.239 	4.233 	4.236 	4.308 	####	0.000 	0.000 	0.000 	-12.56	-3.82	0+
42	89	47	759.56	760.23	760.50 	25.29 	10.14 	11.48 	4.261 	4.239 	4.251 	4.314 	####	0.119 	0.111 	0.115 	-12.35	-4.75	7/2+
42	90	48	772.66	772.66	773.73 	24.58 	11.00 	13.09 	4.274 	4.234 	4.256 	4.309 	4.327 	0.000 	0.000 	0.000 	-12.10	-4.95	0+
42	91	49	783.92	783.92	783.84 	24.36 	12.20 	11.27 	4.291 	4.235 	4.265 	4.310 	4.318 	0.049 	0.045 	0.047 	-12.24	-5.59	9/2+
42	92	50	796.55	796.55	796.51 	23.90 	13.09 	12.63 	4.306 	4.235 	4.274 	4.310 	4.315 	0.000 	0.000 	0.000 	-13.05	-6.06	0+
42	93	51	803.49	803.49	804.58 	19.57 	13.94 	6.94 	4.338 	4.244 	4.295 	4.318 	####	-0.035 	-0.028 	-0.032 	-7.17	-6.42	5/2+
42	94	52	812.05	812.05	814.26 	15.49 	14.74 	8.55 	4.368 	4.256 	4.318 	4.330 	4.353 	0.000 	0.000 	0.000 	-7.78	-6.81	0+
42	95	53	818.56	819.79	821.63 	15.07 	15.53 	6.52 	4.412 	4.288 	4.357 	4.362 	4.363 	0.170 	0.154 	0.163 	-7.62	-7.60	1/2+
42	96	54	826.95	829.08	830.78 	14.91 	16.29 	8.39 	4.440 	4.299 	4.378 	4.372 	4.385 	0.168 	0.151 	0.161 	-7.81	-7.99	0+
42	97	55	834.04	835.69	837.60 	15.48 	17.73 	7.09 	4.475 	4.322 	4.409 	4.396 	4.388 	0.220 	0.204 	0.213 	-7.53	-8.42	3/2+
42	98	56	842.19	844.01	846.25 	15.24 	18.08 	8.15 	4.505 	4.342 	4.436 	4.415 	4.409 	0.243 	0.228 	0.237 	-8.38	-8.81	0+
42	99	57	848.65	850.32	852.17 	14.61 	18.88 	6.46 	4.531 	4.349 	4.455 	4.422 	####	0.236 	0.219 	0.228 	-6.64	-9.19	3/2+
42	100	58	856.69	859.21	860.47 	14.50 	19.57 	8.04 	4.563 	4.360 	4.479 	4.433 	4.447 	-0.218 	-0.207 	-0.213 	-7.26	-9.08	0+
42	101	59	862.57	864.82	865.86 	13.92 	20.04 	5.89 	4.591 	4.373 	4.502 	4.446 	####	-0.224 	-0.210 	-0.218 	-7.13	-9.48	5/2+
42	102	60	870.57	873.16	873.98 	13.89 	21.18 	8.00 	4.616 	4.384 	4.522 	4.456 	4.491 	-0.225 	-0.211 	-0.219 	-6.89	-9.87	0+
42	103	61	876.16	878.45	879.44 	13.59 	21.98 	5.59 	4.642 	4.395 	4.543 	4.467 	4.515 	-0.228 	-0.212 	-0.222 	-6.71	-10.26	3/2+
42	104	62	883.75	886.36	886.90 	13.18 	22.76 	7.59 	4.665 	4.406 	4.562 	4.478 	4.525 	-0.226 	-0.212 	-0.220 	-6.55	-10.66	0+
42	105	63	889.08	891.39	891.96 	12.92 	23.51 	5.33 	4.689 	4.416 	4.582 	4.488 	4.539 	-0.225 	-0.210 	-0.219 	-6.43	-11.03	1/2+
42	106	64	896.30	898.85	898.83 	12.55 	24.39 	7.22 	4.712 	4.428 	4.601 	4.499 	4.549 	-0.229 	-0.214 	-0.223 	-6.17	-11.46	0+
42	107	65	901.33	903.52	903.32 	12.25 	25.19 	5.03 	4.738 	4.442 	4.624 	4.513 	####	-0.243 	-0.224 	-0.236 	-5.81	-11.93	1/2+
42	108	66	908.03	910.44	909.59 	11.72 	26.08 	6.69 	4.758 	4.450 	4.641 	4.521 	4.560 	-0.234 	-0.218 	-0.228 	-5.69	-12.27	0+
42	109	67	912.75	914.52	913.57 	11.41 	27.13 	4.72 	4.783 	4.463 	4.662 	4.534 	####	-0.247 	-0.227 	-0.239 	-5.46	-12.73	9/2-
42	110	68	918.62	921.02	919.52 	10.60 	27.16 	5.88 	4.801 	4.469 	4.677 	4.540 	####	-0.230 	-0.217 	-0.225 	-5.14	-13.05	0+
42	111	69	922.51	922.51	923.00 	9.76 	27.09 	3.88 	4.806 	4.431 	4.667 	4.503 	####	-0.026 	-0.019 	-0.024 	-5.37	-13.00	1/2+
42	112	70	928.88	928.88	####	10.26 	27.66 	6.38 	4.827 	4.439 	4.685 	4.510 	####	0.000 	0.000 	0.000 	-5.28	-13.30	0+
42	113	71	932.42	932.42	####	9.91 	28.47 	3.53 	4.849 	4.448 	4.704 	4.519 	####	-0.027 	-0.026 	-0.027 	-5.20	-13.69	11/2-
42	114	72	938.52	938.52	####	9.63 	29.18 	6.10 	4.866 	4.456 	4.719 	4.527 	####	0.000 	0.000 	0.000 	-4.65	-14.04	0+
42	115	73	941.62	941.62	####	9.20 	29.94 	3.10 	4.886 	4.464 	4.736 	4.535 	####	0.014 	0.014 	0.014 	-4.47	-14.44	1/2-
42	116	74	947.16	947.16	####	8.64 	30.76 	5.54 	4.903 	4.473 	4.752 	4.544 	####	0.000 	0.000 	0.000 	-4.26	-14.83	0+
42	117	75	949.97	949.97	####	8.35 	31.51 	2.81 	4.921 	4.481 	4.768 	4.552 	####	0.006 	0.005 	0.006 	-4.10	-15.22	1/2-
42	118	76	955.12	955.12	####	7.96 	32.26 	5.15 	4.939 	4.491 	4.784 	4.561 	####	0.000 	0.000 	0.000 	-3.95	-15.60	0+
42	119	77	957.77	957.77	####	7.80 	33.06 	2.65 	4.956 	4.499 	4.800 	4.570 	####	0.011 	0.010 	0.010 	-3.83	-16.00	11/2-
42	120	78	962.57	962.57	####	7.45 	33.76 	4.80 	4.973 	4.508 	4.816 	4.578 	####	0.000 	0.000 	0.000 	-3.68	-16.37	0+
42	121	79	965.11	965.11	####	7.34 	34.59 	2.54 	4.990 	4.517 	4.831 	4.587 	####	0.027 	0.027 	0.027 	-3.59	-16.79	11/2-
42	122	80	969.55	969.55	####	6.99 	35.24 	4.44 	5.006 	4.525 	4.846 	4.596 	####	0.000 	0.000 	0.000 	-3.40	-17.13	0+
42	123	81	972.08	972.08	####	6.97 	36.11 	2.53 	5.022 	4.535 	4.861 	4.605 	####	0.036 	0.037 	0.036 	-3.73	-17.58	11/2-
42	124	82	976.13	976.13	####	6.58 	36.78 	4.05 	5.037 	4.543 	4.875 	4.613 	####	0.000 	0.000 	0.000 	-4.42	-17.91	0+
42	125	83	976.86	976.86	####	4.77 	37.08 	0.72 	5.074 	4.549 	4.904 	4.618 	####	0.042 	0.024 	0.036 	-1.02	-18.06	1/2-
42	126	84	978.99	978.99	####	2.85 	37.33 	2.13 	5.100 	4.556 	4.925 	4.626 	####	0.000 	0.000 	0.000 	-1.50	-18.18	0+
42	127	85	979.52	979.52	####	2.66 	37.62 	0.53 	5.139 	4.561 	4.955 	4.630 	####	0.044 	0.022 	0.037 	-1.41	-18.32	1/2-
42	128	86	981.61	981.61	####	2.62 	37.91 	2.09 	5.161 	4.568 	4.974 	4.638 	####	0.000 	0.000 	0.000 	-1.39	-18.46	0+
42	129	87	982.02	982.02	####	2.49 	38.14 	0.41 	5.206 	4.572 	5.008 	4.642 	####	0.045 	0.021 	0.037 	-1.34	-18.58	1/2-
42	130	88	984.05	984.05	####	2.44 	38.47 	2.04 	5.221 	4.581 	5.023 	4.650 	####	0.000 	0.000 	0.000 	-1.31	-18.73	0+
42	131	89	984.41	984.41	####	2.40 	38.67 	0.36 	5.268 	4.584 	5.059 	4.654 	####	0.043 	0.020 	0.036 	-1.28	-18.85	1/2-
42	132	90	986.37	988.08	####	2.32 	38.99 	1.96 	5.284 	4.595 	5.075 	4.664 	####	0.069 	0.038 	0.059 	-1.25	-19.07	0+
42	133	91	986.77	988.65	####	2.36 	39.28 	0.40 	5.336 	4.644 	5.127 	4.712 	####	-0.202 	-0.164 	-0.190 	-1.36	-19.15	1/2-
42	134	92	989.08	991.09	####	2.71 	40.00 	2.31 	5.362 	4.658 	5.152 	4.726 	####	-0.219 	-0.179 	-0.207 	-1.42	-19.30	0+
42	135	93	989.50	991.22	####	2.73 	40.08 	0.42 	5.396 	4.670 	5.181 	4.738 	####	-0.233 	-0.188 	-0.219 	-1.39	-19.45	5/2-
42	136	94	991.60	993.64	####	2.52 	40.44 	2.10 	5.416 	4.682 	5.200 	4.750 	####	-0.233 	-0.190 	-0.219 	-1.27	-19.65	0+
42	137	95	991.91	993.77	####	2.41 	40.72 	0.31 	5.453 	4.689 	5.230 	4.756 	####	-0.235 	-0.191 	-0.222 	-1.23	-19.78	1/2-
42	138	96	993.80	995.90	####	2.20 	41.10 	1.89 	5.466 	4.702 	5.245 	4.769 	####	-0.235 	-0.193 	-0.222 	-1.13	-20.00	0+
42	139	97	994.01	995.87	####	2.10 	41.46 	0.21 	5.499 	4.711 	5.273 	4.778 	####	-0.236 	-0.195 	-0.224 	-1.03	-20.16	1/2-
42	140	98	995.76	997.84	####	1.96 	41.79 	1.75 	5.514 	4.721 	5.289 	4.789 	####	-0.234 	-0.193 	-0.222 	-1.00	-20.36	0+
42	141	99	995.73	997.65	####	1.72 	42.18 	-0.03 	5.545 	4.733 	5.316 	4.800 	####	-0.232 	-0.195 	-0.221 	-0.82	-20.54	1/2-
42	142	100	997.44	999.47	####	1.69 	42.46 	1.71 	5.560 	4.740 	5.330 	4.807 	####	-0.229 	-0.191 	-0.218 	-0.83	-20.71	0+
42	143	101	997.05	998.86	####	1.32 	42.49 	-0.39 	5.584 	4.759 	5.355 	4.826 	####	-0.246 	-0.207 	-0.234 	-0.79	-20.99	13/2+
42	144	102	998.74	1000.80	####	1.29 	42.97 	1.69 	5.603 	4.755 	5.369 	4.822 	####	-0.214 	-0.184 	-0.206 	-0.66	-21.04	0+
42	145	103	998.41	1000.25	####	1.36 	43.15 	-0.32 	5.635 	4.759 	5.396 	4.825 	####	-0.200 	-0.177 	-0.194 	-0.62	-21.16	1/2-
42	146	104	999.73	1001.81	####	0.99 	42.94 	1.32 	5.644 	4.765 	5.406 	4.831 	####	-0.187 	-0.166 	-0.181 	-0.55	-21.35	0+
42	147	105	999.46	999.46	####	1.05 	43.31 	-0.27 	5.666 	4.718 	5.412 	4.786 	####	-0.043 	-0.031 	-0.040 	-0.86	-21.32	1/2-
42	148	106	1001.29	1001.29	####	1.55 	43.61 	1.83 	5.680 	4.726 	5.427 	4.794 	####	0.000 	0.000 	0.000 	-0.87	-21.43	0+
42	149	107	1001.01	1001.01	####	1.55 	44.06 	-0.28 	5.703 	4.739 	5.449 	4.806 	####	-0.030 	-0.021 	-0.027 	-0.81	-21.65	1/2-
42	150	108	1002.83	1002.83	####	1.54 	44.36 	1.82 	5.719 	4.748 	5.464 	4.815 	####	0.000 	0.000 	0.000 	-0.81	-21.79	0+
42	151	109	1002.46	1002.46	####	1.46 	44.79 	-0.37 	5.740 	4.761 	5.486 	4.828 	####	-0.026 	-0.018 	-0.024 	-0.71	-21.99	1/2-
42	152	110	1004.25	1004.25	####	1.42 	45.12 	1.78 	5.757 	4.770 	5.502 	4.837 	####	0.000 	0.000 	0.000 	-0.69	-22.14	0+
42	153	111	1003.69	1003.69	####	1.23 	45.41 	-0.56 	5.779 	4.782 	5.524 	4.849 	####	-0.023 	-0.017 	-0.022 	-0.15	-22.33	1/2-
42	154	112	1005.36	1005.36	####	1.11 	45.91 	1.67 	5.794 	4.793 	5.539 	4.859 	####	0.000 	0.000 	0.000 	-0.18	-22.50	0+
42	155	113	1004.54	1004.54	####	0.84 	45.91 	-0.82 	5.890 	4.793 	5.614 	4.859 	####	0.000 	0.000 	0.000 	-0.19	-22.50	1/2+
42	156	114	1004.69	1004.69	####	-0.66 	46.53 	0.16 	5.831 	4.813 	5.575 	4.879 	####	0.000 	0.000 	0.000 	0.41	-22.91	0+
44	84	40	667.65	667.65	####	####	-0.61 	17.23 	4.127 	4.283 	4.209 	4.357 	####	0.000 	0.000 	0.000 	-17.29	0.70	0+
44	85	41	681.66	681.66	####	31.24 	0.63 	14.01 	4.148 	4.282 	4.218 	4.356 	####	0.031 	0.032 	0.031 	-14.22	0.11	1/2+
44	86	42	697.91	697.91	####	30.26 	1.70 	16.25 	4.169 	4.280 	4.226 	4.354 	####	0.000 	0.000 	0.000 	-14.82	-0.44	0+
44	87	43	711.30	711.97	####	29.64 	3.02 	13.39 	4.197 	4.289 	4.244 	4.363 	####	0.117 	0.123 	0.120 	-15.13	-1.26	3/2+
44	88	44	726.81	728.66	####	28.90 	4.12 	15.51 	4.222 	4.294 	4.258 	4.368 	####	0.148 	0.152 	0.150 	-14.69	-2.00	0+
44	89	45	740.70	741.78	742.29 	29.40 	6.43 	13.89 	4.239 	4.292 	4.265 	4.365 	####	0.154 	0.153 	0.153 	-14.06	-2.58	5/2+
44	90	46	754.93	756.73	756.88 	28.12 	6.85 	14.22 	4.253 	4.287 	4.269 	4.361 	####	0.129 	0.129 	0.129 	-13.63	-3.05	0+
44	91	47	767.85	768.74	768.31 	27.15 	8.29 	12.92 	4.269 	4.286 	4.277 	4.360 	####	0.134 	0.132 	0.133 	-13.20	-3.63	7/2+
44	92	48	781.30	783.08	782.44 	26.37 	8.64 	13.45 	4.280 	4.280 	4.280 	4.354 	####	0.070 	0.071 	0.070 	-13.05	-3.93	0+
44	93	49	793.77	794.30	793.43 	25.92 	9.85 	12.47 	4.295 	4.278 	4.287 	4.353 	####	0.060 	0.061 	0.060 	-13.04	-4.47	9/2+
44	94	50	807.32	807.32	806.86 	26.02 	10.76 	13.54 	4.309 	4.277 	4.294 	4.351 	####	0.000 	0.000 	0.000 	-14.16	-4.94	0+
44	95	51	815.00	815.41	815.81 	21.23 	11.51 	7.69 	4.341 	4.287 	4.316 	4.361 	####	0.057 	0.053 	0.055 	-8.17	-5.32	1/2+
44	96	52	824.34	824.34	826.50 	17.02 	12.29 	9.33 	4.369 	4.298 	4.336 	4.371 	4.391 	0.000 	0.000 	0.000 	-8.54	-5.71	0+
44	97	53	832.48	833.76	834.62 	17.47 	13.91 	8.14 	4.415 	4.330 	4.376 	4.403 	####	0.170 	0.159 	0.165 	-8.49	-6.39	1/2+
44	98	54	841.72	843.81	844.79 	17.38 	14.77 	9.25 	4.442 	4.342 	4.398 	4.415 	4.423 	0.175 	0.162 	0.169 	-8.69	-6.82	0+
44	99	55	849.55	851.20	852.26 	17.07 	15.50 	7.83 	4.474 	4.359 	4.424 	4.432 	4.434 	0.209 	0.192 	0.202 	-8.32	-7.21	3/2+
44	100	56	858.55	860.72	861.94 	16.83 	16.36 	9.01 	4.502 	4.373 	4.446 	4.446 	4.453 	0.216 	0.199 	0.208 	-8.27	-7.63	0+
44	101	57	865.75	867.55	868.74 	16.20 	17.10 	7.19 	4.529 	4.385 	4.467 	4.457 	4.461 	0.225 	0.207 	0.217 	-8.10	-8.01	3/2+
44	102	58	874.13	876.51	877.96 	15.57 	17.44 	8.38 	4.553 	4.395 	4.486 	4.467 	4.481 	0.220 	0.203 	0.213 	-7.66	-8.43	0+
44	103	59	880.43	882.72	884.19 	14.68 	17.86 	6.31 	4.581 	4.409 	4.508 	4.481 	####	0.230 	0.213 	0.223 	-7.24	-8.81	3/2+
44	104	60	888.74	891.43	893.09 	14.62 	18.17 	8.31 	4.612 	4.425 	4.534 	4.497 	4.510 	-0.226 	-0.213 	-0.221 	-7.66	-8.47	0+
44	105	61	895.11	897.51	899.00 	14.68 	18.95 	6.37 	4.638 	4.436 	4.554 	4.508 	####	-0.230 	-0.216 	-0.224 	-7.51	-8.84	3/2+
44	106	62	903.50	906.22	907.46 	14.76 	19.75 	8.39 	4.661 	4.447 	4.573 	4.518 	####	-0.231 	-0.217 	-0.225 	-7.33	-9.22	0+
44	107	63	909.58	911.98	913.07 	14.47 	20.50 	6.08 	4.688 	4.461 	4.596 	4.532 	####	-0.244 	-0.228 	-0.237 	-7.06	-9.63	3/2+
44	108	64	917.62	920.29	920.94 	14.12 	21.31 	8.04 	4.707 	4.469 	4.611 	4.540 	####	-0.234 	-0.220 	-0.229 	-6.96	-9.98	0+
44	109	65	923.53	925.77	926.09 	13.95 	22.19 	5.91 	4.732 	4.481 	4.632 	4.552 	####	-0.244 	-0.228 	-0.237 	-6.68	-10.38	1/2+
44	110	66	930.93	933.47	933.49 	13.32 	22.91 	7.41 	4.751 	4.489 	4.648 	4.560 	####	-0.238 	-0.223 	-0.232 	-6.48	-10.75	0+
44	111	67	936.53	938.26	938.28 	13.00 	23.78 	5.59 	4.775 	4.501 	4.668 	4.572 	####	-0.246 	-0.228 	-0.239 	-6.17	-11.14	9/2-
44	112	68	943.15	945.60	945.20 	12.21 	24.52 	6.62 	4.794 	4.509 	4.684 	4.579 	####	-0.237 	-0.223 	-0.232 	-5.87	-11.51	0+
44	113	69	947.86	949.88	949.50 	11.33 	25.35 	4.72 	4.818 	4.523 	4.705 	4.593 	####	-0.251 	-0.234 	-0.244 	-5.71	-11.95	7/2-
44	114	70	954.24	954.24	955.93 	11.09 	25.35 	6.38 	4.813 	4.477 	4.686 	4.548 	####	0.000 	0.000 	0.000 	-5.96	-12.28	0+
44	115	71	958.56	958.56	959.88 	10.70 	26.14 	4.32 	4.835 	4.486 	4.704 	4.557 	####	-0.035 	-0.036 	-0.035 	-5.83	-12.67	11/2-
44	116	72	965.36	965.36	965.92 	11.12 	26.84 	6.80 	4.853 	4.493 	4.720 	4.564 	####	0.000 	0.000 	0.000 	-5.43	-13.02	0+
44	117	73	969.35	969.35	969.41 	10.79 	27.73 	4.00 	4.872 	4.501 	4.736 	4.572 	####	-0.020 	-0.022 	-0.021 	-5.23	-13.41	11/2-
44	118	74	975.55	975.55	####	10.19 	28.39 	6.19 	4.889 	4.509 	4.751 	4.580 	####	0.000 	0.000 	0.000 	-5.04	-13.80	0+
44	119	75	979.22	979.22	####	9.87 	29.25 	3.68 	4.907 	4.517 	4.766 	4.587 	####	-0.007 	-0.007 	-0.007 	-4.88	-14.19	11/2-
44	120	76	985.11	985.11	####	9.56 	29.99 	5.88 	4.924 	4.526 	4.782 	4.596 	####	0.000 	0.000 	0.000 	-4.73	-14.58	0+
44	121	77	988.97	989.77	####	9.74 	31.20 	3.86 	4.949 	4.542 	4.805 	4.612 	####	0.105 	0.116 	0.109 	-4.61	-15.21	7/2-
44	122	78	994.12	994.12	####	9.01 	31.55 	5.15 	4.958 	4.542 	4.812 	4.612 	####	0.000 	0.000 	0.000 	-4.45	-15.36	0+
44	123	79	997.78	998.30	####	8.82 	32.67 	3.66 	4.979 	4.557 	4.832 	4.626 	####	0.093 	0.102 	0.096 	-4.25	-15.96	9/2-
44	124	80	1002.68	1002.68	####	8.57 	33.13 	4.90 	4.990 	4.558 	4.841 	4.628 	####	0.000 	0.000 	0.000 	-4.18	-16.14	0+
44	125	81	1006.12	1006.12	####	8.34 	34.03 	3.43 	5.006 	4.567 	4.856 	4.637 	####	0.039 	0.044 	0.041 	-4.33	-16.59	11/2-
44	126	82	1010.82	1010.82	####	8.13 	34.68 	4.70 	5.020 	4.574 	4.869 	4.644 	####	0.000 	0.000 	0.000 	-5.16	-16.93	0+
44	127	83	1011.85	1011.85	####	5.73 	34.99 	1.03 	5.055 	4.580 	4.896 	4.650 	####	0.041 	0.029 	0.037 	-1.35	-17.08	1/2-
44	128	84	1014.24	1014.24	####	3.42 	35.25 	2.39 	5.080 	4.589 	4.917 	4.658 	####	0.000 	0.000 	0.000 	-1.78	-17.22	0+
44	129	85	1015.07	1015.07	####	3.22 	35.55 	0.83 	5.116 	4.595 	4.944 	4.664 	####	0.047 	0.031 	0.042 	-1.68	-17.37	1/2-
44	130	86	1017.43	1017.43	####	3.19 	35.82 	2.36 	5.138 	4.603 	4.963 	4.672 	####	0.000 	0.000 	0.000 	-1.68	-17.52	0+
44	131	87	1018.35	1019.71	####	3.28 	36.33 	0.92 	5.182 	4.623 	5.001 	4.691 	####	0.150 	0.109 	0.136 	-1.69	-17.84	3/2-
44	132	88	1020.83	1022.59	####	3.41 	36.78 	2.48 	5.208 	4.634 	5.024 	4.703 	####	0.160 	0.118 	0.146 	-1.77	-18.04	0+
44	133	89	1021.53	1023.05	####	3.18 	37.12 	0.70 	5.239 	4.642 	5.049 	4.710 	####	0.173 	0.125 	0.157 	-1.73	-18.23	5/2-
44	134	90	1024.04	1025.86	####	3.21 	37.67 	2.51 	5.264 	4.659 	5.073 	4.727 	####	0.188 	0.139 	0.172 	-1.64	-18.46	0+
44	135	91	1024.69	1026.29	####	3.16 	37.92 	0.65 	5.300 	4.670 	5.103 	4.738 	####	0.203 	0.149 	0.185 	-1.59	-18.64	1/2-
44	136	92	1026.98	1028.87	####	2.93 	37.89 	2.28 	5.317 	4.680 	5.120 	4.748 	####	0.197 	0.147 	0.181 	-1.52	-18.84	0+
44	137	93	1027.47	1029.09	####	2.78 	37.97 	0.50 	5.349 	4.689 	5.146 	4.757 	####	0.203 	0.150 	0.186 	-1.40	-19.02	1/2-
44	138	94	1029.70	1031.76	####	2.72 	38.10 	2.22 	5.383 	4.712 	5.179 	4.780 	####	-0.219 	-0.175 	-0.205 	-1.60	-18.63	0+
44	139	95	1030.30	1032.17	####	2.82 	38.39 	0.60 	5.418 	4.721 	5.207 	4.788 	####	-0.225 	-0.179 	-0.211 	-1.57	-18.75	1/2-
44	140	96	1032.60	1034.76	####	2.91 	38.80 	2.31 	5.433 	4.737 	5.224 	4.804 	####	-0.228 	-0.186 	-0.215 	-1.48	-18.95	0+
44	141	97	1033.14	1035.01	####	2.84 	39.12 	0.53 	5.465 	4.748 	5.251 	4.814 	####	-0.233 	-0.191 	-0.220 	-1.41	-19.09	1/2-
44	142	98	1035.26	1037.42	####	2.66 	39.50 	2.13 	5.481 	4.759 	5.268 	4.826 	####	-0.232 	-0.191 	-0.219 	-1.36	-19.28	0+
44	143	99	1035.61	1037.56	####	2.47 	39.88 	0.34 	5.510 	4.773 	5.294 	4.840 	####	-0.237 	-0.198 	-0.225 	-1.20	-19.45	1/2-
44	144	100	1037.65	1039.76	####	2.39 	40.21 	2.04 	5.526 	4.780 	5.309 	4.847 	####	-0.231 	-0.193 	-0.220 	-1.19	-19.64	0+
44	145	101	1037.78	1039.61	####	2.18 	40.73 	0.13 	5.552 	4.798 	5.334 	4.864 	####	-0.245 	-0.208 	-0.234 	-1.12	-19.84	13/2+
44	146	102	1039.66	1041.78	####	2.01 	40.92 	1.87 	5.568 	4.797 	5.347 	4.864 	####	-0.221 	-0.188 	-0.211 	-1.01	-20.01	0+
44	147	103	1039.65	1041.49	####	1.87 	41.24 	0.00 	5.595 	4.803 	5.370 	4.869 	####	-0.213 	-0.184 	-0.204 	-0.92	-20.18	3/2-
44	148	104	1041.37	1043.56	####	1.71 	41.63 	1.71 	5.608 	4.814 	5.384 	4.880 	####	-0.208 	-0.181 	-0.200 	-0.87	-20.39	0+
44	149	105	1041.31	1042.92	####	1.66 	41.85 	-0.06 	5.631 	4.771 	5.392 	4.838 	####	-0.097 	-0.077 	-0.091 	-1.11	-20.63	1/2-
44	150	106	1043.18	1043.18	####	1.81 	41.89 	1.87 	5.641 	4.773 	5.401 	4.839 	####	-0.043 	-0.035 	-0.041 	-1.19	-20.71	0+
44	151	107	1043.35	1043.35	####	2.04 	42.34 	0.17 	5.666 	4.784 	5.424 	4.851 	####	-0.051 	-0.043 	-0.049 	-1.14	-20.90	1/2-
44	152	108	1045.41	1045.41	####	2.24 	42.58 	2.07 	5.681 	4.791 	5.438 	4.857 	####	0.000 	0.000 	0.000 	-1.17	-21.02	0+
44	153	109	1045.51	1045.51	####	2.17 	43.05 	0.10 	5.704 	4.804 	5.460 	4.870 	####	-0.032 	-0.027 	-0.031 	-1.08	-21.23	1/2-
44	154	110	1047.58	1047.58	####	2.17 	43.34 	2.07 	5.721 	4.811 	5.476 	4.877 	####	0.000 	0.000 	0.000 	-1.06	-21.37	0+
44	155	111	1047.44	1047.44	####	1.93 	43.75 	-0.14 	5.742 	4.824 	5.497 	4.890 	####	-0.028 	-0.022 	-0.026 	-0.57	-21.56	1/2-
44	156	112	1049.43	1049.43	####	1.85 	44.07 	1.99 	5.759 	4.832 	5.513 	4.897 	####	0.000 	0.000 	0.000 	-0.59	-21.71	0+
44	157	113	1048.61	1048.61	####	1.17 	44.07 	-0.82 	5.856 	4.831 	5.588 	4.897 	####	0.000 	0.000 	0.000 	-0.60	-21.71	1/2+
44	158	114	1049.62	1049.62	####	0.19 	44.93 	1.01 	5.788 	4.854 	5.544 	4.919 	####	0.000 	0.000 	0.000 	0.00	-22.17	0+
46	88	42	697.55	697.55	####	####	-0.36 	17.38 	4.178 	4.327 	4.256 	4.400 	####	0.000 	0.000 	0.000 	-15.94	0.57	0+
46	89	43	712.20	713.27	####	32.03 	0.90 	14.65 	4.202 	4.330 	4.269 	4.403 	####	0.096 	0.103 	0.100 	-15.91	0.05	3/2+
46	90	44	729.06	730.90	####	31.51 	2.25 	16.86 	4.224 	4.332 	4.279 	4.405 	####	0.122 	0.129 	0.126 	-15.71	-0.49	0+
46	91	45	744.21	745.24	####	32.01 	3.51 	15.15 	4.245 	4.335 	4.291 	4.408 	####	0.154 	0.157 	0.155 	-15.41	-0.95	5/2+
46	92	46	759.74	761.30	761.35 	30.68 	4.81 	15.53 	4.261 	4.331 	4.296 	4.405 	####	0.145 	0.148 	0.147 	-14.77	-1.63	0+
46	93	47	773.83	774.87	773.63 	29.62 	5.98 	14.09 	4.275 	4.329 	4.302 	4.402 	####	0.139 	0.141 	0.140 	-14.26	-2.28	7/2+
46	94	48	788.20	789.72	788.82 	28.46 	6.90 	14.37 	4.288 	4.324 	4.305 	4.397 	####	0.105 	0.110 	0.107 	-13.87	-2.87	0+
46	95	49	801.55	802.31	800.75 	27.72 	7.78 	13.35 	4.299 	4.319 	4.309 	4.392 	####	0.068 	0.074 	0.071 	-13.86	-3.39	9/2+
46	96	50	816.00	816.00	815.04 	27.80 	8.68 	14.45 	4.312 	4.316 	4.313 	4.389 	####	0.000 	0.000 	0.000 	-15.27	-3.92	0+
46	97	51	824.52	825.12	824.74 	22.97 	9.52 	8.52 	4.345 	4.330 	4.338 	4.403 	####	0.076 	0.075 	0.075 	-9.32	-4.27	1/2+
46	98	52	834.70	836.57	836.32 	18.70 	10.36 	10.18 	4.377 	4.345 	4.362 	4.418 	####	0.101 	0.100 	0.100 	-9.74	-4.69	0+
46	99	53	843.84	845.00	845.26 	19.32 	11.37 	9.15 	4.416 	4.367 	4.393 	4.440 	####	0.167 	0.157 	0.163 	-9.31	-4.95	1/2+
46	100	54	854.02	855.91	856.36 	19.32 	12.30 	10.18 	4.443 	4.380 	4.414 	4.453 	####	0.173 	0.162 	0.168 	-9.56	-5.44	0+
46	101	55	862.64	864.19	864.65 	18.79 	13.09 	8.62 	4.474 	4.394 	4.438 	4.467 	####	0.198 	0.180 	0.190 	-9.11	-5.81	3/2+
46	102	56	872.53	874.44	875.19 	18.51 	13.98 	9.89 	4.500 	4.406 	4.458 	4.478 	4.483 	0.202 	0.183 	0.193 	-9.07	-6.28	0+
46	103	57	880.49	882.14	882.81 	17.85 	14.74 	7.96 	4.526 	4.417 	4.478 	4.489 	####	0.211 	0.189 	0.201 	-8.89	-6.67	3/2+
46	104	58	889.74	891.80	892.82 	17.21 	15.61 	9.25 	4.549 	4.426 	4.495 	4.498 	4.508 	0.202 	0.183 	0.193 	-8.48	-7.13	0+
46	105	59	896.88	898.75	899.92 	16.39 	16.45 	7.14 	4.573 	4.436 	4.514 	4.508 	4.515 	0.200 	0.180 	0.191 	-8.22	-7.60	5/2+
46	106	60	905.95	908.13	909.48 	16.21 	17.20 	9.07 	4.596 	4.444 	4.531 	4.516 	4.532 	0.194 	0.176 	0.186 	-8.07	-8.00	0+
46	107	61	912.61	914.68	916.02 	15.73 	17.50 	6.66 	4.621 	4.454 	4.550 	4.525 	####	0.190 	0.171 	0.182 	-7.93	-8.44	1/2+
46	108	62	921.37	923.59	925.24 	15.42 	17.87 	8.75 	4.640 	4.461 	4.565 	4.532 	4.556 	0.180 	0.165 	0.174 	-7.70	-8.82	0+
46	109	63	927.64	929.67	931.39 	15.03 	18.07 	6.28 	4.662 	4.468 	4.581 	4.539 	####	0.169 	0.156 	0.164 	-7.44	-9.21	1/2+
46	110	64	936.19	938.97	940.19 	14.83 	18.57 	8.55 	4.700 	4.503 	4.619 	4.573 	4.578 	-0.230 	-0.215 	-0.224 	-7.70	-8.72	0+
46	111	65	942.89	945.20	945.91 	15.24 	19.36 	6.70 	4.725 	4.516 	4.639 	4.586 	####	-0.240 	-0.224 	-0.234 	-7.46	-9.07	1/2+
46	112	66	951.02	953.68	954.32 	14.83 	20.09 	8.13 	4.744 	4.523 	4.654 	4.593 	####	-0.234 	-0.218 	-0.227 	-7.23	-9.44	0+
46	113	67	957.40	959.16	959.66 	14.51 	20.87 	6.38 	4.766 	4.534 	4.673 	4.604 	####	-0.241 	-0.224 	-0.234 	-6.89	-9.80	9/2-
46	114	68	964.73	967.29	967.63 	13.71 	21.59 	7.33 	4.785 	4.542 	4.689 	4.612 	####	-0.235 	-0.220 	-0.229 	-6.60	-10.17	0+
46	115	69	970.33	972.19	972.64 	12.93 	22.47 	5.60 	4.810 	4.557 	4.711 	4.627 	####	-0.253 	-0.234 	-0.245 	-6.39	-10.55	7/2-
46	116	70	977.68	977.68	980.12 	12.95 	23.44 	7.35 	4.801 	4.512 	4.689 	4.583 	####	0.000 	0.000 	0.000 	-6.64	-11.37	0+
46	117	71	982.92	984.55	984.78 	12.59 	24.36 	5.24 	4.822 	4.522 	4.706 	4.592 	####	-0.052 	-0.050 	-0.051 	-6.29	-11.77	1/2+
46	118	72	990.32	990.32	991.82 	12.64 	24.96 	7.40 	4.840 	4.528 	4.721 	4.598 	####	0.000 	0.000 	0.000 	-6.20	-12.09	0+
46	119	73	995.09	995.09	995.91 	12.16 	25.73 	4.77 	4.859 	4.535 	4.737 	4.605 	####	-0.022 	-0.025 	-0.023 	-6.02	-12.46	11/2-
46	120	74	1002.08	1002.08	1002.85 	11.77 	26.54 	7.00 	4.876 	4.543 	4.751 	4.613 	####	0.000 	0.000 	0.000 	-5.83	-12.87	0+
46	121	75	1006.78	1007.96	1006.82 	11.70 	27.56 	4.70 	4.898 	4.555 	4.771 	4.625 	####	0.083 	0.096 	0.088 	-5.78	-13.24	5/2-
46	122	76	1013.43	1015.21	1013.33 	11.35 	28.32 	6.65 	4.914 	4.562 	4.785 	4.632 	####	0.078 	0.090 	0.082 	-5.58	-13.66	0+
46	123	77	1018.27	1019.07	1017.21 	11.49 	29.30 	4.84 	4.936 	4.573 	4.804 	4.643 	####	0.110 	0.125 	0.116 	-5.37	-13.99	7/2-
46	124	78	1024.10	1025.73	####	10.67 	29.98 	5.83 	4.948 	4.578 	4.814 	4.647 	####	0.080 	0.092 	0.084 	-5.15	-14.45	0+
46	125	79	1028.65	1029.26	####	10.38 	30.86 	4.55 	4.965 	4.586 	4.829 	4.656 	####	0.094 	0.107 	0.099 	-4.98	-14.89	9/2-
46	126	80	1033.95	1033.95	####	9.85 	31.27 	5.30 	4.975 	4.588 	4.837 	4.658 	####	0.000 	0.000 	0.000 	-4.97	-15.23	0+
46	127	81	1038.27	1038.27	####	9.63 	32.16 	4.32 	4.991 	4.597 	4.852 	4.666 	####	0.041 	0.049 	0.044 	-4.99	-15.64	11/2-
46	128	82	1043.70	1043.70	####	9.74 	32.88 	5.42 	5.005 	4.603 	4.864 	4.672 	####	0.000 	0.000 	0.000 	-5.93	-16.03	0+
46	129	83	1045.02	1045.02	####	6.75 	33.17 	1.33 	5.038 	4.610 	4.889 	4.679 	####	0.038 	0.028 	0.034 	-1.63	-16.16	1/2-
46	130	84	1047.72	1047.72	####	4.02 	33.48 	2.70 	5.062 	4.619 	4.910 	4.688 	####	0.000 	0.000 	0.000 	-2.09	-16.34	0+
46	131	85	1048.85	1049.48	####	3.83 	33.78 	1.13 	5.104 	4.627 	4.941 	4.696 	####	0.115 	0.085 	0.105 	-1.93	-16.40	3/2-
46	132	86	1051.62	1053.28	####	3.90 	34.19 	2.77 	5.126 	4.640 	4.962 	4.709 	####	0.108 	0.085 	0.100 	-2.19	-16.61	0+
46	133	87	1052.99	1054.18	####	4.14 	34.64 	1.38 	5.162 	4.654 	4.992 	4.723 	####	0.158 	0.120 	0.145 	-2.15	-16.74	1/2-
46	134	88	1055.86	1057.55	####	4.24 	35.02 	2.86 	5.188 	4.669 	5.016 	4.737 	####	0.169 	0.131 	0.156 	-2.19	-16.94	0+
46	135	89	1057.02	1058.43	####	4.03 	35.49 	1.17 	5.219 	4.687 	5.044 	4.755 	####	0.201 	0.154 	0.185 	-2.16	-17.13	3/2-
46	136	90	1059.89	1061.64	####	4.03 	35.85 	2.87 	5.242 	4.694 	5.063 	4.761 	####	0.193 	0.149 	0.178 	-2.05	-17.33	0+
46	137	91	1060.93	1062.49	####	3.91 	36.24 	1.04 	5.275 	4.704 	5.090 	4.772 	####	0.207 	0.157 	0.190 	-2.00	-17.51	1/2-
46	138	92	1063.62	1065.45	####	3.73 	36.65 	2.69 	5.293 	4.715 	5.108 	4.783 	####	0.203 	0.157 	0.188 	-1.91	-17.73	0+
46	139	93	1064.51	1066.08	####	3.58 	37.04 	0.89 	5.323 	4.725 	5.133 	4.793 	####	0.209 	0.160 	0.193 	-1.78	-17.93	1/2-
46	140	94	1067.08	1068.93	####	3.46 	37.38 	2.57 	5.342 	4.735 	5.151 	4.802 	####	0.205 	0.159 	0.190 	-1.77	-18.14	0+
46	141	95	1067.70	1069.46	####	3.19 	37.41 	0.62 	5.372 	4.743 	5.175 	4.810 	####	0.202 	0.158 	0.188 	-1.67	-18.33	1/2-
46	142	96	1070.27	1072.15	####	3.19 	37.67 	2.57 	5.389 	4.753 	5.192 	4.820 	####	0.199 	0.157 	0.185 	-1.65	-18.53	0+
46	143	97	1070.80	1072.51	####	3.10 	37.67 	0.53 	5.421 	4.761 	5.217 	4.828 	####	0.196 	0.156 	0.183 	-1.60	-18.70	1/2-
46	144	98	1073.21	1075.12	####	2.94 	37.94 	2.40 	5.434 	4.769 	5.231 	4.835 	####	0.185 	0.149 	0.173 	-1.54	-18.90	0+
46	145	99	1073.65	1075.30	####	2.84 	38.04 	0.44 	5.464 	4.776 	5.256 	4.842 	####	0.178 	0.146 	0.168 	-1.48	-19.06	1/2-
46	146	100	1075.96	1077.89	####	2.76 	38.31 	2.31 	5.478 	4.782 	5.269 	4.849 	####	0.165 	0.137 	0.156 	-1.48	-19.24	0+
46	147	101	1076.37	1078.10	####	2.72 	38.58 	0.40 	5.511 	4.786 	5.295 	4.853 	####	0.149 	0.130 	0.143 	-1.46	-19.35	3/2-
46	148	102	1078.68	1080.63	####	2.71 	39.02 	2.31 	5.527 	4.798 	5.311 	4.864 	####	-0.164 	-0.118 	-0.150 	-1.49	-19.30	0+
46	149	103	1079.07	1080.64	####	2.70 	39.42 	0.40 	5.554 	4.805 	5.334 	4.871 	####	-0.158 	-0.114 	-0.145 	-1.44	-19.46	1/2-
46	150	104	1081.35	1083.23	####	2.68 	39.98 	2.28 	5.567 	4.809 	5.346 	4.875 	####	-0.136 	-0.098 	-0.124 	-1.43	-19.68	0+
46	151	105	1081.69	1083.35	####	2.62 	40.38 	0.34 	5.596 	4.812 	5.369 	4.878 	####	-0.109 	-0.083 	-0.101 	-1.44	-19.83	1/2-
46	152	106	1083.93	1085.75	####	2.58 	40.76 	2.24 	5.606 	4.820 	5.381 	4.886 	####	-0.095 	-0.071 	-0.088 	-1.42	-20.03	0+
46	153	107	1084.33	1085.89	####	2.64 	40.99 	0.40 	5.633 	4.826 	5.403 	4.892 	####	-0.071 	-0.059 	-0.067 	-1.42	-20.17	1/2-
46	154	108	1086.61	1086.61	####	2.68 	41.19 	2.27 	5.646 	4.830 	5.415 	4.896 	####	0.000 	0.000 	0.000 	-1.52	-20.32	0+
46	155	109	1087.11	1087.11	####	2.78 	41.60 	0.50 	5.670 	4.842 	5.437 	4.908 	####	-0.036 	-0.031 	-0.034 	-1.42	-20.50	1/2-
46	156	110	1089.46	1089.46	####	2.85 	41.88 	2.35 	5.687 	4.849 	5.453 	4.914 	####	0.000 	0.000 	0.000 	-1.41	-20.65	0+
46	157	111	1089.71	1089.71	####	2.60 	42.26 	0.24 	5.709 	4.861 	5.474 	4.926 	####	-0.029 	-0.024 	-0.028 	-1.00	-20.83	1/2-
46	158	112	1091.97	1091.97	####	2.51 	42.55 	2.27 	5.727 	4.867 	5.490 	4.932 	####	0.000 	0.000 	0.000 	-1.00	-20.98	0+
46	159	113	1091.50	1091.50	####	1.79 	42.89 	-0.47 	5.745 	4.878 	5.508 	4.943 	####	-0.019 	-0.029 	-0.022 	-0.99	-21.20	13/2+
46	160	114	1093.15	1093.15	####	1.18 	43.53 	1.65 	5.755 	4.889 	5.520 	4.954 	####	0.000 	0.000 	0.000 	-0.46	-21.46	0+
46	161	115	1092.34	1092.34	####	0.84 	43.54 	-0.81 	5.848 	4.889 	5.591 	4.954 	####	0.000 	0.000 	0.000 	-0.46	-21.46	1/2+
46	162	116	1093.60	1093.60	####	0.44 	44.42 	1.25 	5.783 	4.911 	5.549 	4.976 	####	0.000 	0.000 	0.000 	-0.23	-21.93	0+
46	163	117	1092.79	1092.79	####	0.45 	44.43 	-0.80 	5.873 	4.911 	5.618 	4.976 	####	0.000 	0.000 	0.000 	-0.23	-21.93	1/2+
46	164	118	1093.69	1093.69	####	0.09 	45.28 	0.89 	5.812 	4.933 	5.580 	4.998 	####	0.000 	0.000 	0.000 	-0.07	-22.39	0+
46	165	119	1092.97	1094.65	####	0.18 	45.38 	-0.72 	5.883 	4.944 	5.637 	5.008 	####	0.126 	0.116 	0.123 	-0.28	-22.36	1/2+
46	166	120	1093.62	1095.39	####	-0.07 	46.02 	0.65 	5.854 	4.958 	5.620 	5.023 	####	0.078 	0.092 	0.082 	0.01	-22.78	0+
48	92	44	728.67	730.53	####	####	-0.39 	17.78 	4.225 	4.367 	4.300 	4.440 	####	0.060 	0.061 	0.060 	-16.53	0.53	0+
48	93	45	744.45	745.27	####	33.55 	0.23 	15.77 	4.248 	4.371 	4.312 	4.444 	####	0.129 	0.124 	0.126 	-16.39	0.53	5/2+
48	94	46	761.39	762.94	####	32.71 	1.65 	16.94 	4.262 	4.366 	4.316 	4.439 	####	0.109 	0.108 	0.109 	-16.01	-0.24	0+
48	95	47	776.88	777.75	####	32.43 	3.04 	15.49 	4.278 	4.366 	4.323 	4.438 	####	0.124 	0.122 	0.123 	-15.79	-0.65	7/2+
48	96	48	792.84	794.07	####	31.45 	4.63 	15.96 	4.293 	4.363 	4.328 	4.436 	####	0.113 	0.116 	0.114 	-16.01	-25.49	0+
48	97	49	807.21	807.99	806.10 	30.33 	5.66 	14.37 	4.303 	4.356 	4.329 	4.429 	####	0.062 	0.065 	0.064 	-15.03	-2.24	9/2+
48	98	50	822.84	822.84	821.07 	30.01 	6.85 	15.64 	4.315 	4.352 	4.333 	4.425 	####	0.000 	0.000 	0.000 	-16.38	-2.97	0+
48	99	51	831.98	832.41	831.44 	24.77 	7.46 	9.14 	4.347 	4.366 	4.356 	4.439 	####	0.061 	0.057 	0.059 	-9.84	-3.26	1/2+
48	100	52	843.03	843.03	843.77 	20.18 	8.33 	11.04 	4.372 	4.375 	4.373 	4.447 	4.452 	0.000 	0.000 	0.000 	-10.12	-3.80	0+
48	101	53	852.28	853.61	853.49 	20.30 	8.44 	9.26 	4.411 	4.400 	4.406 	4.472 	4.465 	0.140 	0.126 	0.133 	-10.66	-3.68	3/2+
48	102	54	863.39	865.17	865.38 	20.36 	9.37 	11.11 	4.438 	4.410 	4.425 	4.482 	4.483 	0.144 	0.129 	0.137 	-10.28	-4.02	0+
48	103	55	872.72	874.18	874.44 	20.44 	10.08 	9.33 	4.469 	4.427 	4.449 	4.498 	4.494 	0.177 	0.154 	0.166 	-9.96	-4.22	1/2+
48	104	56	883.45	885.14	885.83 	20.06 	10.92 	10.73 	4.495 	4.436 	4.468 	4.508 	4.510 	0.179 	0.156 	0.168 	-9.91	-4.56	0+
48	105	57	892.21	893.75	894.27 	19.49 	11.72 	8.76 	4.521 	4.447 	4.488 	4.519 	4.519 	0.191 	0.165 	0.180 	-9.79	-5.84	3/2+
48	106	58	902.54	904.38	905.14 	19.10 	12.80 	10.33 	4.544 	4.458 	4.505 	4.529 	4.533 	0.183 	0.160 	0.172 	-9.42	-15.39	0+
48	107	59	910.72	912.49	913.07 	18.51 	13.84 	8.17 	4.569 	4.468 	4.524 	4.539 	4.540 	0.186 	0.161 	0.175 	-9.03	-6.90	5/2+
48	108	60	920.66	922.69	923.40 	18.12 	14.72 	9.95 	4.591 	4.477 	4.541 	4.548 	4.553 	0.178 	0.156 	0.168 	-8.96	-24.09	0+
48	109	61	928.37	930.41	930.73 	17.65 	15.76 	7.70 	4.617 	4.488 	4.561 	4.559 	4.560 	0.179 	0.156 	0.169 	-8.79	-7.94	1/2+
48	110	62	937.80	939.88	940.64 	17.13 	16.43 	9.43 	4.636 	4.494 	4.575 	4.565 	4.572 	0.170 	0.151 	0.161 	-8.49	-6.42	0+
48	111	63	944.88	946.81	947.62 	16.51 	17.24 	7.09 	4.656 	4.502 	4.590 	4.572 	4.577 	0.162 	0.146 	0.155 	-8.14	-8.66	1/2+
48	112	64	954.04	956.00	957.01 	16.25 	17.85 	9.16 	4.677 	4.509 	4.606 	4.579 	4.591 	0.155 	0.141 	0.149 	-8.11	-7.40	0+
48	113	65	960.68	962.56	963.55 	15.80 	17.79 	6.64 	4.699 	4.518 	4.623 	4.588 	4.596 	0.155 	0.141 	0.149 	-7.84	-9.41	5/2+
48	114	66	969.60	971.27	972.59 	15.56 	18.58 	8.92 	4.715 	4.523 	4.635 	4.593 	4.609 	0.134 	0.127 	0.131 	-7.80	-8.27	0+
48	115	67	976.00	976.00	978.73 	15.31 	18.59 	6.39 	4.729 	4.522 	4.644 	4.592 	4.613 	0.000 	0.000 	0.000 	-7.91	-9.50	1/2+
48	116	68	984.71	984.71	987.43 	15.11 	19.98 	8.72 	4.748 	4.530 	4.659 	4.600 	4.623 	0.000 	0.000 	0.000 	-7.71	-9.85	0+
48	117	69	991.14	991.14	993.21 	15.15 	20.81 	6.43 	4.771 	4.538 	4.677 	4.608 	4.627 	-0.023 	-0.020 	-0.022 	-7.48	-10.15	1/2+
48	118	70	999.48	999.48	1001.56 	14.77 	21.80 	8.34 	4.790 	4.545 	4.692 	4.615 	4.635 	0.000 	0.000 	0.000 	-7.33	-10.51	0+
48	119	71	1005.46	1005.46	1006.91 	14.31 	22.54 	5.97 	4.810 	4.553 	4.708 	4.623 	4.639 	-0.043 	-0.038 	-0.041 	-7.04	-10.84	1/2+
48	120	72	1013.54	1013.54	1014.96 	14.05 	23.22 	8.08 	4.828 	4.559 	4.723 	4.629 	4.646 	0.000 	0.000 	0.000 	-6.96	-11.23	0+
48	121	73	1019.04	1019.04	1020.15 	13.59 	23.96 	5.51 	4.847 	4.566 	4.738 	4.636 	4.649 	-0.021 	-0.021 	-0.021 	-6.80	-11.57	11/2-
48	122	74	1026.87	1026.87	1027.76 	13.33 	24.78 	7.82 	4.864 	4.574 	4.752 	4.643 	4.655 	0.000 	0.000 	0.000 	-6.61	-11.99	0+
48	123	75	1032.08	1032.08	1032.63 	13.03 	25.29 	5.21 	4.882 	4.581 	4.767 	4.650 	4.658 	0.037 	0.041 	0.038 	-6.52	-12.31	7/2-
48	124	76	1039.57	1039.57	1039.99 	12.71 	26.14 	7.50 	4.898 	4.588 	4.780 	4.657 	4.664 	0.000 	0.000 	0.000 	-6.31	-12.77	0+
48	125	77	1044.93	1045.96	1044.71 	12.86 	26.66 	5.36 	4.918 	4.598 	4.798 	4.667 	4.666 	0.079 	0.086 	0.082 	-6.18	-12.85	7/2-
48	126	78	1051.79	1051.79	1051.69 	12.22 	27.69 	6.85 	4.930 	4.602 	4.808 	4.671 	4.672 	0.000 	0.000 	0.000 	-6.03	-13.57	0+
48	127	79	1057.27	1057.85	1056.25 	12.34 	28.62 	5.48 	4.951 	4.613 	4.826 	4.682 	4.673 	0.086 	0.095 	0.090 	-5.96	-13.60	9/2-
48	128	80	1063.52	1063.52	1062.81 	11.74 	29.57 	6.26 	4.961 	4.616 	4.835 	4.685 	4.680 	0.000 	0.000 	0.000 	-5.76	-14.36	0+
48	129	81	1068.63	1068.63	1066.77 	11.36 	30.35 	5.10 	4.977 	4.623 	4.848 	4.692 	4.677 	0.037 	0.042 	0.039 	-5.83	-14.69	11/2-
48	130	82	1074.87	1074.87	1072.84 	11.34 	31.17 	6.24 	4.991 	4.630 	4.860 	4.698 	4.685 	0.000 	0.000 	0.000 	-6.71	-15.16	0+
48	131	83	1076.47	1076.47	1075.00 	7.84 	31.44 	1.60 	5.021 	4.636 	4.884 	4.705 	####	0.029 	0.020 	0.026 	-1.84	-15.29	1/2-
48	132	84	1079.54	1079.54	1078.33 	4.67 	31.82 	3.07 	5.046 	4.646 	4.904 	4.715 	####	0.000 	0.000 	0.000 	-2.42	-15.49	0+
48	133	85	1080.93	1080.93	####	4.46 	32.08 	1.39 	5.076 	4.653 	4.928 	4.721 	####	0.029 	0.019 	0.025 	-2.31	-15.63	1/2-
48	134	86	1083.98	1083.98	####	4.44 	32.36 	3.05 	5.100 	4.663 	4.948 	4.731 	####	0.000 	0.000 	0.000 	-2.32	-15.83	0+
48	135	87	1085.33	1086.57	####	4.40 	32.34 	1.35 	5.138 	4.678 	4.980 	4.746 	####	0.123 	0.087 	0.110 	-2.37	-15.71	3/2-
48	136	88	1088.54	1090.25	####	4.56 	32.69 	3.21 	5.163 	4.691 	5.002 	4.759 	####	0.137 	0.099 	0.123 	-2.47	-15.83	0+
48	137	89	1089.96	1091.43	####	4.63 	32.94 	1.42 	5.194 	4.701 	5.026 	4.769 	####	0.159 	0.113 	0.143 	-2.48	-15.90	5/2-
48	138	90	1093.23	1094.95	####	4.69 	33.34 	3.27 	5.218 	4.717 	5.050 	4.785 	####	0.172 	0.125 	0.156 	-2.41	-16.03	0+
48	139	91	1094.63	1096.07	####	4.67 	33.70 	1.40 	5.247 	4.729 	5.074 	4.796 	####	0.189 	0.136 	0.171 	-2.34	-16.14	5/2-
48	140	92	1097.75	1099.51	####	4.52 	34.13 	3.12 	5.269 	4.741 	5.094 	4.808 	####	0.188 	0.138 	0.171 	-2.31	-16.33	0+
48	141	93	1099.07	1100.55	####	4.44 	34.56 	1.32 	5.298 	4.752 	5.119 	4.819 	####	0.199 	0.145 	0.180 	-2.22	-16.48	1/2-
48	142	94	1102.05	1103.82	####	4.30 	34.97 	2.99 	5.318 	4.763 	5.137 	4.829 	####	0.195 	0.145 	0.178 	-2.19	-16.69	0+
48	143	95	1103.11	1104.59	####	4.04 	35.41 	1.05 	5.345 	4.776 	5.161 	4.842 	####	0.205 	0.151 	0.187 	-2.11	-16.85	5/2-
48	144	96	1106.09	1107.87	####	4.03 	35.81 	2.98 	5.364 	4.783 	5.178 	4.849 	####	0.193 	0.146 	0.177 	-2.06	-17.08	0+
48	145	97	1107.01	1108.69	####	3.90 	36.21 	0.93 	5.393 	4.792 	5.202 	4.858 	####	0.192 	0.146 	0.177 	-2.01	-17.24	1/2-
48	146	98	1109.85	1111.66	####	3.76 	36.64 	2.84 	5.408 	4.801 	5.216 	4.868 	####	0.184 	0.142 	0.170 	-1.94	-17.49	0+
48	147	99	1110.69	1112.30	####	3.68 	37.04 	0.84 	5.435 	4.811 	5.239 	4.877 	####	0.181 	0.141 	0.168 	-1.86	-17.67	1/2-
48	148	100	1113.38	1115.21	####	3.53 	37.42 	2.69 	5.451 	4.818 	5.254 	4.884 	####	0.169 	0.135 	0.158 	-1.84	-17.90	0+
48	149	101	1114.07	1115.70	####	3.38 	37.71 	0.69 	5.479 	4.825 	5.277 	4.891 	####	0.160 	0.131 	0.150 	-1.79	-18.08	3/2-
48	150	102	1116.73	1118.54	####	3.35 	38.05 	2.66 	5.492 	4.833 	5.290 	4.899 	####	0.150 	0.124 	0.142 	-1.76	-18.32	0+
48	151	103	1117.36	1119.10	####	3.29 	38.29 	0.63 	5.522 	4.837 	5.314 	4.903 	####	0.133 	0.116 	0.127 	-1.75	-18.49	3/2-
48	152	104	1119.92	1121.71	####	3.19 	38.57 	2.56 	5.533 	4.845 	5.326 	4.911 	####	0.122 	0.107 	0.117 	-1.71	-18.75	0+
48	153	105	1120.57	1122.23	####	3.21 	38.88 	0.65 	5.561 	4.851 	5.348 	4.916 	####	0.107 	0.098 	0.104 	-1.70	-18.93	3/2-
48	154	106	1123.12	1124.96	####	3.20 	39.19 	2.55 	5.575 	4.855 	5.361 	4.920 	####	-0.094 	-0.066 	-0.085 	-1.78	-19.22	0+
48	155	107	1123.84	1125.39	####	3.27 	39.51 	0.72 	5.600 	4.861 	5.382 	4.926 	####	-0.066 	-0.050 	-0.061 	-1.80	-19.41	1/2-
48	156	108	1126.48	1126.48	####	3.36 	39.87 	2.64 	5.614 	4.866 	5.395 	4.931 	####	0.000 	0.000 	0.000 	-1.86	-19.62	0+
48	157	109	1127.33	1127.33	####	3.50 	40.22 	0.86 	5.637 	4.876 	5.416 	4.942 	####	-0.033 	-0.026 	-0.031 	-1.77	-19.77	1/2-
48	158	110	1130.00	1130.00	####	3.52 	40.53 	2.66 	5.655 	4.883 	5.432 	4.948 	####	0.000 	0.000 	0.000 	-1.74	-19.94	0+
48	159	111	1130.47	1130.47	####	3.14 	40.77 	0.48 	5.679 	4.893 	5.453 	4.958 	####	0.015 	0.014 	0.015 	-1.40	-20.09	5/2-
48	160	112	1133.16	1133.16	####	3.16 	41.18 	2.68 	5.695 	4.900 	5.469 	4.965 	####	0.000 	0.000 	0.000 	-1.40	-20.27	0+
48	161	113	1133.09	1133.09	####	2.61 	41.59 	-0.07 	5.713 	4.910 	5.486 	4.975 	####	-0.019 	-0.025 	-0.021 	-1.39	-20.46	13/2+
48	162	114	1135.27	1135.27	####	2.11 	42.12 	2.18 	5.724 	4.921 	5.498 	4.985 	####	0.000 	0.000 	0.000 	-0.93	-20.73	0+
48	163	115	1134.95	1134.95	####	1.87 	42.61 	-0.32 	5.739 	4.932 	5.514 	4.996 	####	-0.015 	-0.019 	-0.016 	-0.81	-20.96	13/2+
48	164	116	1136.69	1136.69	####	1.42 	43.10 	1.74 	5.752 	4.943 	5.527 	5.007 	####	0.000 	0.000 	0.000 	-0.70	-21.22	0+
48	165	117	1136.16	1136.16	####	1.21 	43.37 	-0.53 	5.766 	4.954 	5.542 	5.018 	####	-0.009 	-0.011 	-0.009 	-0.59	-21.46	13/2+
48	166	118	1137.70	1137.70	####	1.01 	44.01 	1.54 	5.779 	4.965 	5.556 	5.029 	####	0.000 	0.000 	0.000 	-0.52	-21.70	0+
48	167	119	1137.06	1137.06	####	0.90 	44.09 	-0.64 	5.793 	4.976 	5.570 	5.039 	####	0.002 	0.001 	0.002 	-0.45	-21.95	13/2+
48	168	120	1138.47	1138.47	####	0.77 	44.85 	1.41 	5.807 	4.986 	5.585 	5.050 	####	0.000 	0.000 	0.000 	-0.38	-22.17	0+
48	169	121	1137.81	1138.81	####	0.75 	44.66 	-0.66 	5.827 	5.001 	5.605 	5.065 	####	0.064 	0.079 	0.068 	-0.28	-22.24	9/2+
48	170	122	1138.95	1138.95	####	0.48 	45.42 	1.14 	5.835 	5.008 	5.614 	5.071 	####	0.000 	0.000 	0.000 	-0.23	-22.64	0+
48	171	123	1138.29	1139.92	####	0.48 	45.50 	-0.66 	5.908 	5.012 	5.671 	5.075 	####	0.089 	0.074 	0.085 	-0.20	-22.48	1/2+
48	172	124	1139.16	1139.16	####	0.22 	46.03 	0.88 	5.864 	5.029 	5.643 	5.093 	####	0.000 	0.000 	0.000 	-0.06	-23.10	0+
48	173	125	1138.46	1138.46	####	0.18 	46.16 	-0.70 	5.941 	5.030 	5.703 	5.093 	####	0.000 	0.000 	0.000 	-0.07	-23.11	1/2+
48	174	126	1138.90	1138.90	####	-0.26 	47.37 	0.44 	5.879 	5.057 	5.664 	5.120 	####	0.000 	0.000 	0.000 	-1.01	-23.72	0+
50	95	45	743.00	743.00	####	####	-1.45 	####	4.246 	4.401 	4.328 	4.473 	####	0.002 	0.001 	0.001 	-17.30	-0.56	7/2+
50	96	46	761.37	761.37	####	####	-0.02 	18.37 	4.262 	4.399 	4.334 	4.471 	####	0.000 	0.000 	0.000 	-17.04	-9.03	0+
50	97	47	777.15	777.15	####	34.15 	0.27 	15.77 	4.276 	4.395 	4.338 	4.467 	####	-0.016 	-0.012 	-0.014 	-16.85	-1.44	1/2+
50	98	48	795.01	795.01	####	33.64 	2.17 	17.86 	4.291 	4.393 	4.343 	4.465 	####	0.000 	0.000 	0.000 	-16.61	-9.76	0+
50	99	49	810.71	810.71	####	33.56 	3.50 	15.70 	4.305 	4.390 	4.348 	4.462 	####	0.033 	0.025 	0.029 	-16.98	-2.02	9/2+
50	100	50	827.97	827.97	825.16 	32.96 	5.13 	17.26 	4.318 	4.387 	4.352 	4.459 	####	0.000 	0.000 	0.000 	-17.50	-3.35	0+
50	101	51	837.73	837.73	836.39 	27.03 	5.75 	9.76 	4.348 	4.400 	4.374 	4.472 	####	0.035 	0.026 	0.031 	-10.21	-3.41	1/2+
50	102	52	849.83	849.83	849.09 	21.86 	6.80 	12.09 	4.374 	4.410 	4.392 	4.482 	####	0.000 	0.000 	0.000 	-10.95	-4.22	0+
50	103	53	859.21	859.21	####	21.48 	6.93 	9.38 	4.402 	4.422 	4.412 	4.494 	####	0.035 	0.026 	0.031 	-10.76	-4.22	1/2+
50	104	54	871.06	871.06	871.93 	21.24 	7.67 	11.85 	4.427 	4.432 	4.429 	4.503 	####	0.000 	0.000 	0.000 	-10.67	-5.08	0+
50	105	55	880.13	880.13	881.71 	20.92 	7.41 	9.07 	4.453 	4.443 	4.448 	4.514 	####	0.033 	0.024 	0.028 	-10.49	-5.05	1/2+
50	106	56	891.76	891.76	893.80 	20.70 	8.32 	11.63 	4.477 	4.453 	4.466 	4.524 	####	0.000 	0.000 	0.000 	-10.40	-5.92	0+
50	107	57	900.58	902.52	903.03 	20.45 	8.37 	8.82 	4.504 	4.466 	4.486 	4.537 	####	0.059 	0.042 	0.051 	-10.24	-5.49	1/2+
50	108	58	911.92	911.92	914.65 	20.16 	9.38 	11.34 	4.525 	4.474 	4.501 	4.545 	4.558 	0.000 	0.000 	0.000 	-10.14	-6.75	0+
50	109	59	920.49	922.27	923.29 	19.91 	9.77 	8.57 	4.552 	4.486 	4.522 	4.557 	4.568 	0.075 	0.053 	0.065 	-9.96	-6.04	3/2+
50	110	60	931.56	931.56	934.57 	19.65 	10.90 	11.08 	4.570 	4.493 	4.536 	4.564 	4.577 	0.000 	0.000 	0.000 	-9.86	-7.54	0+
50	111	61	939.88	939.88	942.74 	19.39 	11.51 	8.31 	4.594 	4.504 	4.553 	4.574 	4.584 	0.038 	0.027 	0.033 	-9.70	-7.37	5/2+
50	112	62	950.74	950.74	953.53 	19.17 	12.94 	10.86 	4.614 	4.512 	4.569 	4.582 	4.594 	0.000 	0.000 	0.000 	-9.56	-8.29	0+
50	113	63	958.68	958.68	961.27 	18.80 	13.80 	7.95 	4.637 	4.523 	4.587 	4.593 	4.602 	0.042 	0.029 	0.036 	-9.26	-8.06	5/2+
50	114	64	969.20	969.20	971.57 	18.47 	15.16 	10.52 	4.656 	4.529 	4.601 	4.599 	4.610 	0.000 	0.000 	0.000 	-9.18	-8.99	0+
50	115	65	976.88	976.88	979.12 	18.20 	16.20 	7.67 	4.679 	4.537 	4.618 	4.607 	4.615 	0.026 	0.017 	0.022 	-9.05	-8.92	1/2+
50	116	66	986.84	986.84	988.68 	17.64 	17.24 	9.97 	4.698 	4.545 	4.633 	4.615 	4.625 	0.000 	0.000 	0.000 	-8.76	-9.67	0+
50	117	67	994.22	994.22	995.62 	17.34 	18.22 	7.37 	4.721 	4.552 	4.649 	4.622 	4.630 	0.000 	0.000 	0.000 	-8.59	-9.96	1/2+
50	118	68	1003.67	1003.67	1004.95 	16.82 	18.96 	9.45 	4.739 	4.560 	4.664 	4.630 	4.640 	0.000 	0.000 	0.000 	-8.37	-10.34	0+
50	119	69	1010.71	1010.71	1011.43 	16.49 	19.57 	7.04 	4.761 	4.568 	4.681 	4.637 	4.644 	0.000 	0.000 	0.000 	-8.16	-10.66	1/2+
50	120	70	1019.77	1019.77	1020.54 	16.11 	20.29 	9.06 	4.779 	4.574 	4.695 	4.644 	4.653 	0.000 	0.000 	0.000 	-8.02	-11.02	0+
50	121	71	1026.39	1026.39	1026.71 	15.68 	20.93 	6.61 	4.799 	4.582 	4.710 	4.651 	4.657 	0.000 	0.000 	0.000 	-7.76	-11.41	1/2+
50	122	72	1035.22	1035.22	1035.52 	15.45 	21.69 	8.84 	4.817 	4.588 	4.724 	4.657 	4.665 	0.000 	0.000 	0.000 	-7.69	-11.73	0+
50	123	73	1041.41	1041.41	1041.47 	15.02 	22.36 	6.18 	4.835 	4.595 	4.739 	4.664 	4.667 	-0.014 	-0.011 	-0.013 	-7.58	-11.94	11/2-
50	124	74	1050.06	1050.06	1049.96 	14.84 	23.20 	8.66 	4.852 	4.601 	4.753 	4.670 	4.675 	0.000 	0.000 	0.000 	-7.38	-12.48	0+
50	125	75	1056.03	1056.03	1055.69 	14.62 	23.95 	5.96 	4.870 	4.608 	4.766 	4.677 	4.677 	0.003 	0.002 	0.003 	-7.27	-12.80	1/2-
50	126	76	1064.37	1064.37	1063.88 	14.30 	24.80 	8.34 	4.886 	4.615 	4.780 	4.683 	4.685 	0.000 	0.000 	0.000 	-7.09	-13.25	0+
50	127	77	1070.17	1070.17	1069.41 	14.14 	25.24 	5.80 	4.902 	4.621 	4.793 	4.690 	4.687 	-0.006 	-0.005 	-0.005 	-6.98	-13.53	1/2-
50	128	78	1078.15	1078.15	1077.37 	13.79 	26.37 	7.98 	4.917 	4.628 	4.806 	4.696 	4.693 	0.000 	0.000 	0.000 	-6.82	-14.04	0+
50	129	79	1083.89	1083.89	1082.67 	13.72 	26.62 	5.74 	4.933 	4.634 	4.819 	4.703 	4.693 	0.017 	0.015 	0.016 	-6.74	-14.02	11/2-
50	130	80	1091.50	1091.50	1090.29 	13.35 	27.98 	7.61 	4.948 	4.641 	4.832 	4.709 	4.701 	0.000 	0.000 	0.000 	-6.57	-14.83	0+
50	131	81	1097.20	1097.20	1095.49 	13.31 	28.58 	5.70 	4.963 	4.647 	4.845 	4.715 	4.708 	0.024 	0.020 	0.023 	-7.04	-14.63	11/2-
50	132	82	1104.47	1104.47	1102.84 	12.96 	29.60 	7.26 	4.977 	4.653 	4.857 	4.722 	4.708 	0.000 	0.000 	0.000 	-7.50	-15.64	0+
50	133	83	1106.35	1106.35	1105.24 	9.14 	29.88 	1.88 	5.006 	4.660 	4.879 	4.728 	####	-0.020 	-0.011 	-0.017 	-2.05	-15.67	7/2-
50	134	84	1109.80	1109.80	1108.87 	5.34 	30.27 	3.46 	5.030 	4.671 	4.899 	4.739 	4.732 	0.000 	0.000 	0.000 	-2.76	-15.98	0+
50	135	85	1111.48	1111.48	1111.14 	5.13 	30.55 	1.68 	5.058 	4.678 	4.921 	4.746 	####	-0.012 	-0.006 	-0.010 	-2.65	-16.07	7/2-
50	136	86	1114.92	1114.92	####	5.12 	30.94 	3.44 	5.082 	4.689 	4.942 	4.757 	####	0.000 	0.000 	0.000 	-2.67	-16.34	0+
50	137	87	1116.39	1116.39	####	4.91 	31.06 	1.47 	5.110 	4.696 	4.963 	4.764 	####	0.000 	0.000 	0.000 	-2.56	-16.49	5/2-
50	138	88	1119.87	1119.87	####	4.95 	31.32 	3.47 	5.133 	4.708 	4.983 	4.775 	####	0.000 	0.000 	0.000 	-2.59	-16.70	0+
50	139	89	1121.16	1121.16	####	4.76 	31.20 	1.29 	5.160 	4.716 	5.005 	4.783 	####	-0.006 	-0.004 	-0.005 	-2.49	-16.82	1/2-
50	140	90	1124.66	1124.66	####	4.79 	31.42 	3.50 	5.183 	4.727 	5.025 	4.794 	####	0.000 	0.000 	0.000 	-2.53	-17.07	0+
50	141	91	1125.87	1127.39	####	4.71 	31.24 	1.21 	5.216 	4.741 	5.053 	4.808 	####	0.109 	0.059 	0.091 	-2.53	-16.22	5/2-
50	142	92	1129.33	1129.33	####	4.68 	31.58 	3.47 	5.231 	4.746 	5.066 	4.813 	####	0.000 	0.000 	0.000 	-2.48	-17.44	0+
50	143	93	1130.73	1132.41	####	4.86 	31.66 	1.40 	5.268 	4.762 	5.097 	4.828 	####	0.119 	0.065 	0.100 	-2.53	-16.43	1/2-
50	144	94	1134.15	1136.16	####	4.82 	32.10 	3.42 	5.285 	4.773 	5.113 	4.840 	####	0.115 	0.064 	0.098 	-2.49	-16.65	0+
50	145	95	1135.46	1137.08	####	4.73 	32.35 	1.31 	5.313 	4.783 	5.137 	4.850 	####	0.124 	0.069 	0.105 	-2.44	-16.72	1/2-
50	146	96	1138.79	1140.87	####	4.64 	32.71 	3.34 	5.335 	4.795 	5.156 	4.861 	####	-0.130 	-0.079 	-0.112 	-2.49	-17.49	0+
50	147	97	1140.07	1141.84	####	4.61 	33.06 	1.28 	5.364 	4.804 	5.180 	4.870 	####	-0.139 	-0.085 	-0.120 	-2.45	-17.60	1/2-
50	148	98	1143.47	1145.52	####	4.67 	33.62 	3.40 	5.381 	4.815 	5.197 	4.881 	####	-0.139 	-0.085 	-0.121 	-2.42	-17.81	0+
50	149	99	1144.65	1146.49	####	4.58 	33.96 	1.19 	5.407 	4.823 	5.218 	4.889 	####	-0.137 	-0.084 	-0.119 	-2.38	-17.97	3/2-
50	150	100	1147.97	1150.00	####	4.51 	34.59 	3.32 	5.423 	4.834 	5.234 	4.900 	####	-0.135 	-0.083 	-0.118 	-2.34	-18.17	0+
50	151	101	1149.12	1150.77	####	4.47 	35.05 	1.15 	5.449 	4.843 	5.256 	4.909 	####	-0.137 	-0.083 	-0.119 	-2.29	-18.34	3/2-
50	152	102	1152.33	1154.33	####	4.36 	35.61 	3.21 	5.464 	4.851 	5.270 	4.917 	####	-0.122 	-0.074 	-0.106 	-2.27	-18.56	0+
50	153	103	1153.42	1155.07	####	4.30 	36.07 	1.09 	5.488 	4.860 	5.291 	4.925 	####	-0.114 	-0.068 	-0.099 	-2.23	-18.76	1/2-
50	154	104	1156.57	1158.51	####	4.24 	36.65 	3.15 	5.503 	4.867 	5.305 	4.933 	####	-0.097 	-0.058 	-0.084 	-2.23	-19.01	0+
50	155	105	1157.65	1159.22	####	4.23 	37.09 	1.08 	5.528 	4.873 	5.326 	4.939 	####	-0.069 	-0.043 	-0.061 	-2.24	-19.30	1/2-
50	156	106	1160.74	1160.74	####	4.17 	37.62 	3.08 	5.541 	4.881 	5.338 	4.946 	####	0.000 	0.000 	0.000 	-2.26	-19.95	0+
50	157	107	1161.95	1161.95	####	4.29 	38.11 	1.21 	5.565 	4.890 	5.359 	4.955 	####	0.000 	0.000 	0.000 	-2.22	-20.12	1/2-
50	158	108	1165.03	1165.03	####	4.29 	38.55 	3.08 	5.583 	4.897 	5.375 	4.962 	####	0.000 	0.000 	0.000 	-2.19	-20.27	0+
50	159	109	1166.18	1166.18	####	4.23 	38.84 	1.15 	5.606 	4.907 	5.396 	4.972 	####	-0.022 	-0.013 	-0.019 	-2.10	-20.26	1/2-
50	160	110	1169.17	1169.17	####	4.14 	39.17 	2.99 	5.624 	4.913 	5.412 	4.978 	####	0.000 	0.000 	0.000 	-2.06	-20.59	0+
50	161	111	1170.08	1170.08	####	3.90 	39.61 	0.91 	5.646 	4.923 	5.432 	4.988 	####	-0.026 	-0.015 	-0.022 	-1.80	-20.55	1/2-
50	162	112	1172.98	1172.98	####	3.81 	39.83 	2.90 	5.664 	4.929 	5.447 	4.993 	####	0.000 	0.000 	0.000 	-1.79	-20.92	0+
50	163	113	1173.28	1173.28	####	3.19 	40.19 	0.29 	5.682 	4.938 	5.465 	5.002 	####	-0.018 	-0.017 	-0.018 	-1.79	-20.95	13/2+
50	164	114	1176.01	1176.01	####	3.03 	40.74 	2.73 	5.695 	4.948 	5.478 	5.013 	####	0.000 	0.000 	0.000 	-1.42	-21.36	0+
50	165	115	1176.15	1176.15	####	2.87 	41.20 	0.14 	5.710 	4.958 	5.493 	5.022 	####	-0.012 	-0.012 	-0.012 	-1.31	-21.48	13/2+
50	166	116	1178.40	1178.40	####	2.39 	41.71 	2.25 	5.722 	4.969 	5.506 	5.033 	####	0.000 	0.000 	0.000 	-1.18	-21.86	0+
50	167	117	1178.33	1178.33	####	2.18 	42.17 	-0.07 	5.737 	4.980 	5.521 	5.044 	####	0.005 	0.005 	0.005 	-1.09	-22.02	1/2+
50	168	118	1180.40	1180.40	####	1.99 	42.70 	2.06 	5.749 	4.991 	5.534 	5.054 	####	0.000 	0.000 	0.000 	-1.00	-22.35	0+
50	169	119	1180.24	1180.24	####	1.91 	43.18 	-0.16 	5.763 	5.001 	5.549 	5.065 	####	0.001 	0.001 	0.001 	-0.93	-22.58	13/2+
50	170	120	1182.11	1182.11	####	1.71 	43.64 	1.87 	5.776 	5.012 	5.563 	5.076 	####	0.000 	0.000 	0.000 	-0.85	-22.84	0+
50	171	121	1181.83	1181.83	####	1.59 	44.03 	-0.28 	5.790 	5.023 	5.576 	5.086 	####	-0.007 	-0.006 	-0.007 	-0.78	-22.99	1/2+
50	172	122	1183.56	1183.56	####	1.45 	44.61 	1.72 	5.803 	5.033 	5.590 	5.097 	####	0.000 	0.000 	0.000 	-0.70	-23.33	0+
50	173	123	1183.26	1183.26	####	1.43 	44.97 	-0.30 	5.816 	5.045 	5.604 	5.108 	####	0.016 	0.015 	0.016 	-0.64	-23.25	13/2+
50	174	124	1184.76	1184.76	####	1.20 	45.59 	1.50 	5.829 	5.055 	5.618 	5.118 	####	0.000 	0.000 	0.000 	-0.53	-23.82	0+
50	175	125	1184.40	1184.40	####	1.15 	45.94 	-0.35 	5.839 	5.067 	5.629 	5.130 	####	0.021 	0.020 	0.021 	-1.02	-23.65	13/2+
50	176	126	1185.65	1185.65	####	0.89 	46.74 	1.24 	5.851 	5.078 	5.642 	5.141 	####	0.000 	0.000 	0.000 	-1.49	-24.38	0+
50	177	127	1184.99	1184.99	####	0.59 	46.70 	-0.66 	5.926 	5.078 	5.700 	5.141 	####	0.000 	0.000 	0.000 	0.01	-24.38	1/2+
50	178	128	1184.79	1184.79	####	-0.86 	46.66 	-0.20 	5.927 	5.082 	5.703 	5.144 	####	0.000 	0.000 	0.000 	0.37	-24.37	0+
52	104	52	847.24	848.91	848.36 	####	-2.59 	13.93 	4.411 	4.487 	4.449 	4.558 	####	0.136 	0.146 	0.141 	-14.21	0.15	0+
52	105	53	858.89	860.38	859.62 	25.57 	-0.32 	11.65 	4.440 	4.500 	4.470 	4.571 	####	0.154 	0.158 	0.156 	-11.85	-0.53	3/2+
52	106	54	871.31	873.11	873.10 	24.07 	0.24 	12.42 	4.467 	4.511 	4.489 	4.581 	####	0.165 	0.164 	0.165 	-11.94	-1.03	0+
52	107	55	882.43	883.94	####	23.55 	2.30 	11.13 	4.495 	4.523 	4.509 	4.593 	####	0.186 	0.178 	0.182 	-11.52	-1.74	1/2+
52	108	56	894.41	896.16	896.80 	23.10 	2.65 	11.97 	4.519 	4.532 	4.525 	4.602 	####	0.189 	0.179 	0.184 	-11.35	-2.15	0+
52	109	57	904.35	905.91	906.81 	21.92 	3.77 	9.94 	4.542 	4.542 	4.542 	4.612 	####	0.191 	0.178 	0.184 	-11.19	-1.57	5/2+
52	110	58	916.22	918.00	919.39 	21.81 	4.30 	11.87 	4.566 	4.549 	4.558 	4.619 	####	0.198 	0.183 	0.191 	-10.78	-3.05	0+
52	111	59	925.63	927.33	928.82 	21.28 	5.14 	9.41 	4.589 	4.558 	4.574 	4.627 	####	0.199 	0.182 	0.191 	-10.56	-2.43	3/2+
52	112	60	937.08	938.86	940.87 	20.85 	5.51 	11.44 	4.611 	4.566 	4.590 	4.635 	####	0.200 	0.183 	0.192 	-10.37	-2.88	0+
52	113	61	946.04	947.79	949.72 	20.40 	6.16 	8.96 	4.635 	4.575 	4.608 	4.645 	####	0.213 	0.190 	0.202 	-10.08	-3.40	3/2+
52	114	62	957.12	958.94	961.34 	20.04 	6.38 	11.08 	4.653 	4.582 	4.621 	4.651 	####	0.201 	0.182 	0.193 	-9.99	-3.70	0+
52	115	63	965.83	967.95	969.58 	19.79 	7.15 	8.71 	4.675 	4.593 	4.638 	4.662 	####	-0.174 	-0.153 	-0.164 	-10.11	-3.57	1/2+
52	116	64	976.81	979.30	980.85 	19.69 	7.61 	10.98 	4.694 	4.600 	4.652 	4.669 	4.685 	-0.171 	-0.151 	-0.162 	-9.91	-3.94	0+
52	117	65	985.45	987.57	988.76 	19.62 	8.57 	8.64 	4.718 	4.611 	4.671 	4.680 	####	-0.191 	-0.167 	-0.180 	-9.54	-4.54	1/2+
52	118	66	996.03	998.38	999.42 	19.22 	9.19 	10.59 	4.733 	4.615 	4.681 	4.684 	4.696 	-0.175 	-0.154 	-0.166 	-9.44	-4.77	0+
52	119	67	1004.27	1006.11	1006.99 	18.82 	10.05 	8.24 	4.757 	4.626 	4.700 	4.695 	####	-0.195 	-0.169 	-0.184 	-9.28	-5.38	9/2-
52	120	68	1014.18	1016.48	1017.24 	18.15 	10.51 	9.91 	4.769 	4.627 	4.708 	4.696 	4.704 	-0.166 	-0.147 	-0.158 	-8.96	-5.46	0+
52	121	69	1021.84	1023.64	1024.49 	17.57 	11.13 	7.66 	4.787 	4.633 	4.722 	4.702 	####	-0.163 	-0.144 	-0.155 	-8.72	-5.80	9/2-
52	122	70	1031.47	1033.70	1034.33 	17.29 	11.70 	9.63 	4.802 	4.637 	4.732 	4.706 	4.710 	-0.143 	-0.129 	-0.137 	-8.64	-5.98	0+
52	123	71	1038.81	1040.72	1041.26 	16.97 	12.42 	7.34 	4.820 	4.644 	4.746 	4.712 	4.712 	-0.143 	-0.130 	-0.137 	-8.39	-6.37	1/2+
52	124	72	1048.18	1050.26	1050.69 	16.71 	12.96 	9.37 	4.834 	4.647 	4.757 	4.716 	4.718 	-0.122 	-0.113 	-0.118 	-8.32	-6.53	0+
52	125	73	1055.23	1056.68	1057.25 	16.42 	13.83 	7.05 	4.852 	4.654 	4.771 	4.722 	4.720 	-0.125 	-0.116 	-0.121 	-8.17	-6.94	7/2-
52	126	74	1064.25	1066.22	1066.37 	16.07 	14.19 	9.02 	4.866 	4.657 	4.781 	4.725 	4.727 	-0.097 	-0.093 	-0.095 	-8.02	-7.08	0+
52	127	75	1071.20	1072.78	1072.66 	15.97 	15.17 	6.95 	4.886 	4.665 	4.797 	4.734 	####	0.114 	0.115 	0.114 	-7.91	-7.77	1/2+
52	128	76	1079.84	1080.89	1081.44 	15.59 	15.47 	8.64 	4.903 	4.671 	4.810 	4.739 	4.735 	0.108 	0.116 	0.112 	-7.75	-8.59	0+
52	129	77	1086.72	1087.87	1087.52 	15.52 	16.55 	6.88 	4.917 	4.674 	4.820 	4.742 	####	0.087 	0.092 	0.089 	-7.67	-8.20	7/2-
52	130	78	1095.18	1095.18	1095.94 	15.34 	17.03 	8.46 	4.926 	4.676 	4.828 	4.744 	4.742 	0.014 	0.015 	0.014 	-7.63	-8.16	0+
52	131	79	1101.89	1102.80	1101.87 	15.17 	18.00 	6.71 	4.945 	4.684 	4.843 	4.752 	####	0.064 	0.069 	0.066 	-7.42	-8.78	9/2-
52	132	80	1110.17	1110.17	1109.92 	14.98 	18.66 	8.27 	4.956 	4.688 	4.852 	4.756 	4.750 	0.000 	0.000 	0.000 	-7.39	-8.94	0+
52	133	81	1116.84	1116.84	1115.74 	14.95 	19.64 	6.68 	4.971 	4.694 	4.865 	4.762 	####	0.035 	0.038 	0.036 	-7.59	-9.41	11/2-
52	134	82	1124.79	1124.79	1123.41 	14.62 	20.32 	7.94 	4.985 	4.699 	4.876 	4.767 	4.757 	0.000 	0.000 	0.000 	-8.34	-9.75	0+
52	135	83	1127.11	1127.11	1126.67 	10.26 	20.76 	2.32 	5.012 	4.707 	4.897 	4.774 	####	-0.027 	-0.022 	-0.025 	-2.55	-9.97	7/2-
52	136	84	1131.10	1131.10	1131.44 	6.31 	21.29 	3.99 	5.036 	4.719 	4.917 	4.786 	4.782 	0.000 	0.000 	0.000 	-3.25	-10.26	0+
52	137	85	1133.88	1134.87	1134.39 	6.77 	22.40 	2.78 	5.076 	4.742 	4.952 	4.809 	####	0.133 	0.115 	0.126 	-3.55	-11.23	1/2-
52	138	86	1138.06	1139.47	1138.86 	6.96 	23.14 	4.18 	5.100 	4.755 	4.973 	4.821 	####	0.144 	0.124 	0.136 	-3.78	-12.48	0+
52	139	87	1141.20	1142.42	1141.44 	7.32 	24.81 	3.14 	5.129 	4.768 	4.997 	4.834 	####	0.171 	0.139 	0.159 	-3.49	-13.13	3/2-
52	140	88	1145.25	1146.74	1145.67 	7.19 	25.38 	4.05 	5.152 	4.780 	5.017 	4.846 	####	0.178 	0.145 	0.165 	-3.52	-13.50	0+
52	141	89	1147.84	1149.14	####	6.64 	26.68 	2.59 	5.179 	4.792 	5.040 	4.858 	####	0.196 	0.155 	0.181 	-3.44	-13.93	3/2-
52	142	90	1151.70	1153.28	####	6.45 	27.04 	3.86 	5.200 	4.802 	5.058 	4.868 	####	0.192 	0.154 	0.178 	-3.22	-14.15	0+
52	143	91	1153.84	1155.31	####	6.01 	27.98 	2.14 	5.226 	4.813 	5.080 	4.879 	####	0.201 	0.159 	0.186 	-3.01	-13.51	3/2-
52	144	92	1157.69	1159.41	####	5.99 	28.35 	3.84 	5.247 	4.824 	5.098 	4.890 	####	0.201 	0.160 	0.186 	-3.07	-13.76	0+
52	145	93	1159.67	1161.29	####	5.82 	28.94 	1.98 	5.275 	4.835 	5.121 	4.900 	####	0.211 	0.166 	0.195 	-3.00	-14.03	1/2-
52	146	94	1163.42	1165.29	####	5.73 	29.27 	3.75 	5.294 	4.846 	5.139 	4.912 	####	0.211 	0.168 	0.196 	-2.95	-14.29	0+
52	147	95	1165.22	1167.00	####	5.56 	29.77 	1.80 	5.320 	4.860 	5.162 	4.925 	####	0.222 	0.178 	0.206 	-2.81	-14.57	1/2-
52	148	96	1168.95	1170.98	####	5.53 	30.15 	3.72 	5.342 	4.873 	5.182 	4.939 	####	0.230 	0.187 	0.215 	-2.84	-14.80	0+
52	149	97	1170.68	1172.61	####	5.46 	30.61 	1.74 	5.374 	4.898 	5.213 	4.962 	####	0.265 	0.223 	0.250 	-2.86	-15.02	5/2-
52	150	98	1174.42	1176.63	####	5.47 	30.95 	3.74 	5.400 	4.917 	5.238 	4.982 	####	0.287 	0.246 	0.272 	-2.82	-15.25	0+
52	151	99	1176.32	1178.25	####	5.64 	31.67 	1.91 	5.431 	4.940 	5.267 	5.004 	####	0.319 	0.276 	0.304 	-2.82	-15.48	5/2-
52	152	100	1179.81	1182.04	####	5.39 	31.83 	3.48 	5.450 	4.951 	5.285 	5.015 	####	0.318 	0.279 	0.305 	-2.67	-15.70	0+
52	153	101	1181.56	1183.56	####	5.24 	32.44 	1.75 	5.479 	4.971 	5.312 	5.035 	####	0.343 	0.301 	0.329 	-2.47	-16.00	5/2-
52	154	102	1185.00	1187.05	####	5.19 	32.66 	3.44 	5.466 	4.924 	5.289 	4.988 	####	-0.210 	-0.165 	-0.195 	-2.62	-15.90	0+
52	155	103	1186.40	1188.23	####	4.83 	32.97 	1.40 	5.488 	4.930 	5.307 	4.995 	####	-0.203 	-0.160 	-0.189 	-2.59	-16.05	3/2-
52	156	104	1189.86	1191.91	####	4.86 	33.29 	3.46 	5.503 	4.940 	5.322 	5.005 	####	-0.200 	-0.158 	-0.186 	-2.46	-16.31	0+
52	157	105	1191.20	1192.94	####	4.81 	33.55 	1.34 	5.524 	4.949 	5.340 	5.013 	####	-0.198 	-0.157 	-0.184 	-2.38	-16.51	3/2-
52	158	106	1194.45	1196.46	####	4.59 	33.71 	3.24 	5.538 	4.955 	5.353 	5.020 	####	-0.185 	-0.148 	-0.173 	-2.35	-16.66	0+
52	159	107	1195.68	1197.40	####	4.48 	33.73 	1.23 	5.559 	4.965 	5.372 	5.029 	####	-0.185 	-0.149 	-0.173 	-2.23	-16.90	1/2-
52	160	108	1198.82	1200.74	####	4.37 	33.79 	3.14 	5.573 	4.970 	5.384 	5.034 	####	-0.167 	-0.137 	-0.158 	-2.23	-16.99	0+
52	161	109	1199.92	1201.42	####	4.24 	33.74 	1.10 	5.592 	4.980 	5.402 	5.043 	####	-0.168 	-0.139 	-0.159 	-2.17	-17.24	11/2+
52	162	110	1202.94	1204.81	####	4.12 	33.77 	3.02 	5.606 	4.982 	5.414 	5.046 	####	-0.140 	-0.120 	-0.134 	-2.13	-17.24	0+
52	163	111	1204.03	1204.03	####	4.11 	33.95 	1.09 	5.629 	4.972 	5.428 	5.036 	####	-0.041 	-0.038 	-0.040 	-2.28	-16.68	1/2-
52	164	112	1207.20	1207.20	####	4.26 	34.22 	3.17 	5.646 	4.977 	5.443 	5.041 	####	0.000 	0.000 	0.000 	-2.24	-16.79	0+
52	165	113	1208.19	1209.63	####	4.15 	34.91 	0.99 	5.662 	4.991 	5.460 	5.054 	####	-0.051 	-0.051 	-0.051 	-2.02	-17.23	1/2-
52	166	114	1211.27	1211.27	####	4.07 	35.26 	3.08 	5.679 	4.994 	5.473 	5.058 	####	0.000 	0.000 	0.000 	-1.98	-17.27	0+
52	167	115	1212.03	1212.03	####	3.84 	35.88 	0.76 	5.695 	5.003 	5.489 	5.067 	####	-0.019 	-0.024 	-0.020 	-1.88	-17.55	13/2+
52	168	116	1214.83	1214.83	####	3.56 	36.43 	2.80 	5.708 	5.014 	5.502 	5.077 	####	0.000 	0.000 	0.000 	-1.76	-17.83	0+
52	169	117	1215.41	1215.41	####	3.38 	37.07 	0.58 	5.723 	5.023 	5.517 	5.086 	####	-0.010 	-0.013 	-0.011 	-1.66	-18.11	13/2+
52	170	118	1218.00	1218.00	####	3.18 	37.61 	2.60 	5.735 	5.034 	5.530 	5.097 	####	0.000 	0.000 	0.000 	-1.58	-18.40	0+
52	171	119	1218.63	1219.57	####	3.23 	38.39 	0.63 	5.757 	5.047 	5.551 	5.110 	####	0.069 	0.086 	0.075 	-1.55	-19.00	7/2+
52	172	120	1220.91	1220.91	####	2.91 	38.80 	2.28 	5.763 	5.055 	5.559 	5.118 	####	0.028 	0.036 	0.030 	-1.43	-19.03	0+
52	173	121	1221.49	1222.32	####	2.86 	39.66 	0.58 	5.783 	5.068 	5.577 	5.130 	####	0.070 	0.086 	0.075 	-1.31	-19.58	9/2+
52	174	122	1223.51	1223.51	####	2.60 	39.96 	2.02 	5.788 	5.075 	5.585 	5.138 	####	0.000 	0.000 	0.000 	-1.29	-19.55	0+
52	175	123	1223.96	1223.96	####	2.47 	40.70 	0.45 	5.802 	5.086 	5.599 	5.148 	####	0.029 	0.037 	0.031 	-1.26	-19.91	13/2+
52	176	124	1225.92	1225.92	####	2.41 	41.17 	1.96 	5.814 	5.096 	5.611 	5.158 	####	0.000 	0.000 	0.000 	-1.14	-20.14	0+
52	177	125	1226.38	1226.38	####	2.42 	41.97 	0.45 	5.827 	5.107 	5.625 	5.169 	####	0.028 	0.035 	0.030 	-1.39	-20.51	13/2+
52	178	126	1228.09	1228.09	####	2.17 	42.44 	1.71 	5.838 	5.117 	5.637 	5.179 	####	0.000 	0.000 	0.000 	-2.08	-20.75	0+
52	179	127	1227.45	1227.45	####	1.07 	42.45 	-0.65 	5.913 	5.117 	5.693 	5.179 	####	0.000 	0.000 	0.000 	0.59	-20.75	1/2+
52	180	128	1227.34	1227.34	####	-0.76 	42.55 	-0.11 	5.903 	5.123 	5.689 	5.186 	####	0.000 	0.000 	0.000 	0.30	-20.82	0+
54	109	55	881.78	883.72	883.70 	####	-0.65 	####	4.522 	4.586 	4.554 	4.656 	####	0.205 	0.210 	0.208 	-12.94	0.73	1/2+
54	110	56	894.80	897.04	897.52 	####	0.39 	13.01 	4.546 	4.595 	4.570 	4.664 	####	0.216 	0.217 	0.217 	-12.44	0.16	0+
54	111	57	905.95	907.75	####	24.16 	1.59 	11.15 	4.568 	4.604 	4.585 	4.673 	####	0.213 	0.214 	0.213 	-11.33	-0.37	5/2+
54	112	58	918.53	921.04	921.77 	23.73 	2.30 	12.58 	4.594 	4.612 	4.602 	4.681 	####	0.228 	0.223 	0.225 	-11.69	-0.77	0+
54	113	59	928.93	931.25	932.02 	22.98 	3.29 	10.40 	4.617 	4.620 	4.619 	4.689 	####	0.237 	0.228 	0.233 	-11.36	-1.25	5/2+
54	114	60	941.18	943.84	944.97 	22.66 	4.11 	12.26 	4.639 	4.628 	4.634 	4.697 	####	0.240 	0.230 	0.235 	-11.25	-1.66	0+
54	115	61	951.24	953.90	954.61 	22.32 	5.21 	10.06 	4.729 	4.708 	4.719 	4.776 	####	0.417 	0.413 	0.415 	-10.39	-2.66	5/2-
54	116	62	963.04	965.76	967.07 	21.86 	5.92 	11.80 	4.686 	4.646 	4.667 	4.715 	4.721 	0.260 	0.243 	0.252 	-10.86	-2.56	0+
54	117	63	972.73	975.20	976.28 	21.48 	6.90 	9.68 	4.723 	4.669 	4.698 	4.737 	####	0.309 	0.287 	0.299 	-10.63	-3.10	3/2+
54	118	64	984.20	986.95	988.25 	21.16 	7.39 	11.48 	4.736 	4.670 	4.706 	4.738 	4.739 	0.290 	0.270 	0.281 	-10.49	-3.44	0+
54	119	65	993.72	995.83	997.03 	20.99 	8.27 	9.51 	4.770 	4.694 	4.736 	4.762 	####	0.327 	0.310 	0.320 	-10.36	-3.88	5/2-
54	120	66	1004.65	1007.43	1008.48 	20.45 	8.62 	10.94 	4.789 	4.701 	4.749 	4.769 	4.751 	0.321 	0.306 	0.314 	-10.09	-4.23	0+
54	121	67	1014.13	1016.24	1016.86 	20.41 	9.86 	9.48 	4.819 	4.721 	4.776 	4.788 	####	0.347 	0.334 	0.341 	-10.08	-4.65	1/2+
54	122	68	1024.30	1026.84	1027.81 	19.65 	10.13 	10.17 	4.835 	4.724 	4.786 	4.792 	4.759 	0.333 	0.322 	0.328 	-9.48	-4.94	0+
54	123	69	1033.16	1035.46	1035.77 	19.03 	11.32 	8.86 	4.858 	4.737 	4.806 	4.804 	####	0.342 	0.333 	0.338 	-8.95	-5.32	7/2-
54	124	70	1042.46	1044.82	1046.26 	18.16 	10.99 	9.30 	4.826 	4.694 	4.769 	4.761 	4.766 	0.219 	0.209 	0.214 	-9.33	-5.37	0+
54	125	71	1050.56	1052.62	1053.87 	17.40 	11.75 	8.10 	4.844 	4.701 	4.783 	4.769 	####	0.220 	0.208 	0.215 	-9.04	-5.80	5/2+
54	126	72	1060.61	1062.77	1063.89 	18.15 	12.43 	10.05 	4.855 	4.702 	4.790 	4.770 	4.772 	0.190 	0.188 	0.189 	-9.00	-5.89	0+
54	127	73	1068.54	1070.20	1071.13 	17.97 	13.30 	7.92 	4.871 	4.708 	4.802 	4.776 	4.775 	0.192 	0.188 	0.190 	-8.88	-6.32	7/2-
54	128	74	1078.06	1080.10	1080.74 	17.45 	13.80 	9.52 	4.885 	4.711 	4.812 	4.779 	4.777 	0.165 	0.169 	0.167 	-8.64	-6.43	0+
54	129	75	1085.66	1087.44	1087.65 	17.13 	14.46 	7.61 	4.901 	4.716 	4.824 	4.784 	4.778 	0.158 	0.164 	0.161 	-8.46	-6.76	3/2+
54	130	76	1094.87	1096.77	1096.91 	16.81 	15.03 	9.20 	4.914 	4.720 	4.834 	4.787 	4.782 	0.136 	0.147 	0.141 	-8.36	-6.94	0+
54	131	77	1102.31	1103.87	1103.51 	16.64 	15.59 	7.44 	4.930 	4.725 	4.847 	4.792 	4.781 	0.131 	0.143 	0.136 	-8.11	-7.30	1/2+
54	132	78	1111.18	1112.93	1112.45 	16.31 	15.99 	8.87 	4.942 	4.727 	4.856 	4.794 	4.786 	0.104 	0.119 	0.110 	-8.09	-7.50	0+
54	133	79	1118.61	1119.32	1118.88 	16.31 	16.72 	7.44 	4.958 	4.732 	4.868 	4.799 	4.783 	0.101 	0.117 	0.108 	-8.08	-7.83	9/2-
54	134	80	1127.06	1128.71	1127.44 	15.88 	16.89 	8.44 	4.966 	4.733 	4.874 	4.800 	4.790 	0.051 	0.061 	0.055 	-8.00	-8.08	0+
54	135	81	1134.59	1134.59	1133.79 	15.97 	17.74 	7.53 	4.980 	4.738 	4.885 	4.805 	####	0.045 	0.054 	0.049 	-8.13	-8.46	11/2-
54	136	82	1143.20	1143.20	1141.88 	16.15 	18.42 	8.61 	4.992 	4.742 	4.895 	4.809 	4.796 	0.000 	0.000 	0.000 	-9.18	-8.82	0+
54	137	83	1146.02	1146.33	1145.91 	11.43 	18.91 	2.81 	5.021 	4.753 	4.917 	4.820 	4.809 	0.055 	0.055 	0.055 	-3.52	-9.07	1/2-
54	138	84	1150.60	1152.22	1151.57 	7.40 	19.51 	4.59 	5.048 	4.770 	4.941 	4.837 	4.828 	0.089 	0.092 	0.090 	-4.33	-9.43	0+
54	139	85	1154.52	1155.50	1155.31 	8.50 	20.64 	3.91 	5.081 	4.786 	4.968 	4.853 	4.841 	0.139 	0.133 	0.137 	-4.23	-9.71	1/2-
54	140	86	1159.53	1161.25	1160.72 	8.93 	21.47 	5.02 	5.105 	4.801 	4.990 	4.867 	4.857 	0.154 	0.145 	0.151 	-4.54	-10.12	0+
54	141	87	1163.48	1164.83	1164.01 	8.96 	22.28 	3.94 	5.132 	4.817 	5.014 	4.883 	4.869 	0.180 	0.164 	0.174 	-4.22	-10.55	1/2-
54	142	88	1168.32	1169.98	1169.11 	8.79 	23.07 	4.84 	5.157 	4.828 	5.034 	4.893 	4.884 	0.192 	0.171 	0.184 	-4.28	-10.90	0+
54	143	89	1171.72	1173.13	1172.15 	8.24 	23.88 	3.40 	5.183 	4.838 	5.055 	4.904 	4.894 	0.207 	0.180 	0.197 	-4.25	-11.29	3/2-
54	144	90	1176.20	1178.13	1176.90 	7.88 	24.51 	4.49 	5.204 	4.851 	5.074 	4.916 	4.908 	0.208 	0.182 	0.199 	-3.91	-11.62	0+
54	145	91	1179.14	1180.90	1179.59 	7.42 	25.30 	2.93 	5.228 	4.863 	5.095 	4.928 	####	0.218 	0.188 	0.206 	-3.69	-11.99	3/2-
54	146	92	1183.60	1185.68	1184.12 	7.40 	25.92 	4.47 	5.250 	4.874 	5.114 	4.939 	4.932 	0.222 	0.191 	0.210 	-3.72	-12.31	0+
54	147	93	1186.31	1188.18	####	7.17 	26.64 	2.70 	5.275 	4.884 	5.135 	4.949 	####	0.231 	0.196 	0.218 	-3.66	-12.65	1/2-
54	148	94	1190.65	1192.80	####	7.05 	27.23 	4.35 	5.295 	4.896 	5.153 	4.961 	####	0.236 	0.201 	0.223 	-3.55	-12.95	0+
54	149	95	1193.15	1195.10	####	6.84 	27.92 	2.49 	5.319 	4.909 	5.174 	4.973 	####	0.249 	0.210 	0.235 	-3.40	-13.30	1/2-
54	150	96	1197.39	1199.58	####	6.73 	28.44 	4.24 	5.340 	4.919 	5.193 	4.984 	####	0.253 	0.214 	0.239 	-3.40	-13.56	0+
54	151	97	1199.64	1201.40	####	6.49 	28.96 	2.25 	5.367 	4.936 	5.217 	5.000 	####	0.279 	0.233 	0.262 	-3.34	-13.88	3/2+
54	152	98	1203.84	1206.08	####	6.46 	29.42 	4.21 	5.387 	4.947 	5.235 	5.011 	####	0.280 	0.237 	0.265 	-3.26	-14.11	0+
54	153	99	1206.27	1207.64	####	6.64 	29.95 	2.43 	5.431 	4.989 	5.279 	5.053 	####	0.353 	0.308 	0.337 	-3.31	-14.46	5/2+
54	154	100	1210.07	1212.34	####	6.22 	30.26 	3.80 	5.437 	4.980 	5.281 	5.044 	####	0.314 	0.272 	0.299 	-3.11	-14.59	0+
54	155	101	1212.39	1214.30	####	6.11 	30.82 	2.32 	5.469 	5.007 	5.313 	5.071 	####	0.349 	0.311 	0.336 	-2.94	-14.87	5/2-
54	156	102	1215.89	1218.21	####	5.82 	30.89 	3.51 	5.478 	5.003 	5.319 	5.067 	####	0.320 	0.283 	0.307 	-2.88	-15.02	0+
54	157	103	1217.69	1219.85	####	5.31 	31.30 	1.80 	5.502 	5.011 	5.339 	5.075 	####	0.319 	0.286 	0.307 	-2.87	-15.19	1/2-
54	158	104	1221.28	1223.63	####	5.39 	31.42 	3.59 	5.513 	5.017 	5.348 	5.080 	####	0.305 	0.272 	0.294 	-2.72	-15.42	0+
54	159	105	1223.04	1225.18	####	5.35 	31.84 	1.76 	5.535 	5.027 	5.368 	5.090 	####	0.306 	0.276 	0.296 	-2.65	-15.62	1/2-
54	160	106	1226.49	1228.69	####	5.21 	32.05 	3.45 	5.533 	5.004 	5.360 	5.068 	####	-0.214 	-0.182 	-0.203 	-2.70	-15.49	0+
54	161	107	1228.15	1230.01	####	5.10 	32.46 	1.65 	5.552 	5.012 	5.377 	5.075 	####	-0.209 	-0.179 	-0.199 	-2.63	-15.68	1/2-
54	162	108	1231.59	1233.73	####	5.10 	32.78 	3.45 	5.566 	5.018 	5.389 	5.082 	####	-0.198 	-0.170 	-0.188 	-2.59	-15.85	0+
54	163	109	1233.09	1234.92	####	4.94 	33.17 	1.49 	5.585 	5.028 	5.407 	5.091 	####	-0.198 	-0.171 	-0.189 	-2.43	-16.09	1/2-
54	164	110	1236.46	1238.46	####	4.87 	33.52 	3.37 	5.598 	5.033 	5.419 	5.096 	####	-0.182 	-0.159 	-0.174 	-2.45	-16.23	0+
54	165	111	1237.83	1239.37	####	4.74 	33.79 	1.37 	5.616 	5.043 	5.435 	5.106 	####	-0.184 	-0.161 	-0.176 	-2.38	-16.48	9/2+
54	166	112	1241.02	1242.98	####	4.56 	33.81 	3.19 	5.630 	5.046 	5.446 	5.109 	####	-0.159 	-0.143 	-0.154 	-2.32	-16.58	0+
54	167	113	1242.31	1243.93	####	4.48 	34.12 	1.30 	5.648 	5.052 	5.462 	5.115 	####	-0.146 	-0.135 	-0.142 	-2.28	-16.75	1/2-
54	168	114	1245.39	1247.28	####	4.37 	34.12 	3.08 	5.660 	5.056 	5.473 	5.119 	####	-0.126 	-0.120 	-0.124 	-2.27	-16.90	0+
54	169	115	1246.59	1248.22	####	4.27 	34.56 	1.20 	5.681 	5.055 	5.489 	5.118 	####	-0.082 	-0.091 	-0.085 	-2.36	-16.93	1/2-
54	170	116	1249.65	1251.46	####	4.26 	34.82 	3.06 	5.692 	5.063 	5.500 	5.126 	####	-0.076 	-0.084 	-0.079 	-2.25	-17.19	0+
54	171	117	1251.17	1252.79	####	4.59 	35.77 	1.52 	5.713 	5.077 	5.520 	5.140 	####	0.109 	0.128 	0.115 	-2.24	-17.61	1/2-
54	172	118	1254.14	1255.28	####	4.49 	36.13 	2.96 	5.730 	5.083 	5.535 	5.146 	####	0.103 	0.132 	0.112 	-2.22	-18.34	0+
54	173	119	1255.63	1256.70	####	4.46 	37.00 	1.49 	5.747 	5.087 	5.550 	5.149 	####	0.091 	0.119 	0.099 	-2.09	-17.89	7/2+
54	174	120	1258.30	1259.37	####	4.16 	37.39 	2.67 	5.760 	5.098 	5.563 	5.161 	####	0.096 	0.128 	0.106 	-1.96	-18.84	0+
54	175	121	1259.80	1260.47	####	4.17 	38.31 	1.50 	5.776 	5.106 	5.578 	5.168 	####	0.094 	0.124 	0.103 	-1.80	-18.50	9/2+
54	176	122	1262.05	1263.49	####	3.75 	38.53 	2.25 	5.782 	5.114 	5.586 	5.177 	####	0.070 	0.093 	0.077 	-1.71	-18.79	0+
54	177	123	1263.24	1263.72	####	3.44 	39.28 	1.19 	5.796 	5.124 	5.600 	5.186 	####	0.075 	0.099 	0.082 	-1.63	-19.13	11/2+
54	178	124	1265.27	1265.27	####	3.22 	39.35 	2.03 	5.801 	5.131 	5.606 	5.193 	####	0.000 	0.000 	0.000 	-1.73	-19.29	0+
54	179	125	1266.45	1266.45	####	3.21 	40.07 	1.18 	5.814 	5.141 	5.620 	5.203 	####	0.032 	0.045 	0.036 	-1.80	-19.61	13/2+
54	180	126	1268.66	1268.66	####	3.39 	40.57 	2.21 	5.825 	5.151 	5.631 	5.212 	####	0.000 	0.000 	0.000 	-2.67	-19.89	0+
54	181	127	1268.02	1268.02	####	1.57 	40.58 	-0.64 	5.900 	5.151 	5.687 	5.212 	####	0.000 	0.000 	0.000 	0.58	-19.89	1/2+
54	182	128	1268.10	1268.10	####	-0.56 	40.77 	0.08 	5.882 	5.159 	5.678 	5.221 	####	0.000 	0.000 	0.000 	0.20	-20.01	0+
56	113	57	905.50	907.46	####	26.46 	-0.45 	11.97 	4.590 	4.662 	4.626 	4.730 	####	0.229 	0.244 	0.237 	-12.13	0.95	5/2+
56	114	58	918.94	921.43	922.22 	25.41 	0.41 	13.44 	4.617 	4.670 	4.643 	4.738 	####	0.251 	0.257 	0.254 	-12.55	0.48	0+
56	115	59	930.72	932.64	####	25.22 	1.79 	11.78 	4.671 	4.708 	4.689 	4.775 	####	0.351 	0.349 	0.350 	-13.09	-0.65	3/2-
56	116	60	944.23	946.86	####	25.29 	3.05 	13.51 	4.716 	4.743 	4.729 	4.810 	####	0.404 	0.409 	0.406 	-13.96	-1.20	0+
56	117	61	955.50	958.30	957.99 	24.79 	4.26 	11.28 	4.748 	4.763 	4.755 	4.829 	####	0.428 	0.437 	0.433 	-11.47	-1.73	5/2-
56	118	62	967.42	970.46	####	23.19 	4.37 	11.91 	4.754 	4.754 	4.754 	4.821 	####	0.398 	0.403 	0.400 	-11.51	-2.00	0+
56	119	63	977.97	980.64	981.27 	22.46 	5.24 	10.55 	4.766 	4.752 	4.759 	4.818 	####	0.383 	0.384 	0.383 	-11.30	-2.34	5/2-
56	120	64	989.97	992.83	993.64 	22.56 	5.77 	12.01 	4.765 	4.734 	4.751 	4.802 	4.809 	0.338 	0.330 	0.334 	-11.27	-2.50	0+
56	121	65	1000.34	1002.60	1003.56 	22.37 	6.62 	10.36 	4.782 	4.740 	4.763 	4.807 	4.818 	0.336 	0.327 	0.332 	-10.98	-2.85	5/2-
56	122	66	1011.95	1014.69	1015.50 	21.98 	7.30 	11.61 	4.803 	4.748 	4.777 	4.815 	4.815 	0.336 	0.328 	0.332 	-10.79	-3.17	0+
56	123	67	1022.16	1024.33	1024.62 	21.82 	8.03 	10.21 	4.827 	4.762 	4.798 	4.829 	4.814 	0.350 	0.344 	0.347 	-10.59	-3.53	1/2+
56	124	68	1032.88	1035.41	1036.12 	20.93 	8.58 	10.72 	4.840 	4.761 	4.804 	4.828 	4.819 	0.331 	0.323 	0.328 	-10.14	-3.77	0+
56	125	69	1042.39	1044.69	1044.77 	20.23 	9.23 	9.51 	4.862 	4.772 	4.822 	4.838 	4.818 	0.338 	0.330 	0.334 	-9.65	-4.09	7/2-
56	126	70	1052.27	1054.82	1055.84 	19.38 	9.80 	9.87 	4.853 	4.750 	4.807 	4.817 	4.822 	0.275 	0.268 	0.272 	-9.66	-4.32	0+
56	127	71	1060.92	1062.97	1064.06 	18.53 	10.36 	8.65 	4.864 	4.752 	4.815 	4.819 	4.820 	0.259 	0.255 	0.257 	-9.54	-4.60	7/2-
56	128	72	1071.22	1073.57	1074.69 	18.95 	10.61 	10.30 	4.873 	4.752 	4.820 	4.819 	4.826 	0.225 	0.228 	0.226 	-9.49	-4.74	0+
56	129	73	1079.76	1081.52	1082.45 	18.85 	11.23 	8.55 	4.885 	4.755 	4.829 	4.822 	4.825 	0.211 	0.216 	0.213 	-9.28	-5.02	7/2-
56	130	74	1089.69	1091.91	1092.72 	18.47 	11.63 	9.92 	4.898 	4.758 	4.839 	4.825 	4.828 	0.192 	0.201 	0.196 	-9.14	-5.28	0+
56	131	75	1097.80	1099.68	1100.21 	18.04 	12.14 	8.12 	4.913 	4.762 	4.849 	4.829 	4.828 	0.177 	0.189 	0.182 	-9.07	-5.54	3/2+
56	132	76	1107.47	1109.58	1110.04 	17.78 	12.60 	9.67 	4.925 	4.764 	4.857 	4.831 	4.830 	0.154 	0.169 	0.160 	-8.87	-5.81	0+
56	133	77	1115.49	1117.27	1117.23 	17.69 	13.18 	8.02 	4.939 	4.768 	4.868 	4.834 	4.829 	0.140 	0.156 	0.146 	-8.75	-6.10	1/2+
56	134	78	1124.91	1126.88	1126.70 	17.44 	13.73 	9.41 	4.951 	4.770 	4.876 	4.836 	4.832 	0.114 	0.132 	0.122 	-8.71	-6.38	0+
56	135	79	1132.92	1134.09	1133.67 	17.43 	14.31 	8.02 	4.967 	4.773 	4.888 	4.840 	4.829 	0.106 	0.125 	0.114 	-8.40	-6.66	9/2-
56	136	80	1142.11	1143.74	1142.77 	17.20 	15.05 	9.18 	4.976 	4.775 	4.894 	4.842 	4.833 	0.065 	0.079 	0.071 	-8.62	-7.04	0+
56	137	81	1150.36	1150.90	1149.68 	17.43 	15.77 	8.25 	4.989 	4.779 	4.904 	4.845 	4.831 	0.048 	0.059 	0.052 	-8.84	-7.42	11/2-
56	138	82	1159.78	1159.78	1158.29 	17.67 	16.57 	9.42 	5.000 	4.783 	4.913 	4.849 	4.838 	0.000 	0.000 	0.000 	-10.01	-7.87	0+
56	139	83	1163.11	1163.40	1163.02 	12.75 	17.10 	3.34 	5.028 	4.797 	4.936 	4.863 	4.851 	0.056 	0.060 	0.057 	-4.15	-8.12	1/2-
56	140	84	1168.28	1168.28	1169.44 	8.51 	17.68 	5.17 	5.048 	4.806 	4.953 	4.872 	4.868 	0.000 	0.000 	0.000 	-4.35	-8.48	0+
56	141	85	1172.67	1173.63	1173.98 	9.55 	18.15 	4.38 	5.083 	4.829 	4.984 	4.895 	4.881 	0.136 	0.137 	0.136 	-4.90	-8.58	3/2-
56	142	86	1178.33	1180.15	1180.16 	10.04 	18.79 	5.66 	5.108 	4.841 	5.005 	4.907 	4.895 	0.156 	0.154 	0.155 	-5.22	-8.89	0+
56	143	87	1183.00	1184.28	1184.32 	10.34 	19.52 	4.68 	5.135 	4.857 	5.028 	4.922 	4.909 	0.183 	0.177 	0.181 	-5.47	-9.23	1/2-
56	144	88	1188.60	1190.31	1190.23 	10.27 	20.28 	5.60 	5.160 	4.869 	5.049 	4.934 	4.924 	0.201 	0.190 	0.197 	-5.02	-9.57	0+
56	145	89	1192.82	1194.21	1194.05 	9.82 	21.10 	4.22 	5.184 	4.879 	5.068 	4.944 	4.935 	0.214 	0.201 	0.209 	-4.37	-9.93	3/2-
56	146	90	1197.91	1199.99	1199.47 	9.32 	21.71 	5.10 	5.206 	4.892 	5.088 	4.957 	4.948 	0.218 	0.204 	0.213 	-4.60	-10.26	0+
56	147	91	1201.63	1203.44	1202.94 	8.81 	22.49 	3.71 	5.228 	4.903 	5.107 	4.968 	####	0.226 	0.210 	0.220 	-4.41	-10.62	5/2-
56	148	92	1206.70	1208.92	1208.29 	8.78 	23.09 	5.07 	5.251 	4.915 	5.126 	4.980 	4.973 	0.234 	0.216 	0.227 	-4.38	-10.92	0+
56	149	93	1209.91	1211.83	1211.65 	8.28 	23.60 	3.21 	5.275 	4.929 	5.148 	4.993 	####	0.254 	0.230 	0.245 	-4.32	-11.28	1/2+
56	150	94	1215.03	1217.32	1216.78 	8.33 	24.38 	5.12 	5.296 	4.938 	5.165 	5.003 	####	0.252 	0.229 	0.244 	-4.17	-11.55	0+
56	151	95	1218.25	1220.32	####	8.35 	25.11 	3.22 	5.320 	4.952 	5.187 	5.016 	####	0.269 	0.241 	0.259 	-4.05	-11.90	1/2-
56	152	96	1223.02	1225.34	####	7.99 	25.64 	4.77 	5.342 	4.965 	5.206 	5.029 	####	0.280 	0.250 	0.269 	-4.02	-12.21	0+
56	153	97	1226.21	1228.15	####	7.95 	26.57 	3.18 	5.374 	4.990 	5.237 	5.054 	####	0.322 	0.287 	0.309 	-3.97	-12.83	1/2-
56	154	98	1230.83	1233.08	####	7.81 	26.99 	4.63 	5.393 	4.998 	5.253 	5.062 	####	0.320 	0.284 	0.307 	-3.90	-13.01	0+
56	155	99	1234.11	1235.73	####	7.91 	27.84 	3.28 	5.424 	5.023 	5.283 	5.087 	####	0.353 	0.318 	0.340 	-3.76	-13.46	5/2+
56	156	100	1238.27	1240.48	####	7.43 	28.20 	4.15 	5.442 	5.032 	5.298 	5.095 	####	0.350 	0.317 	0.338 	-3.59	-13.67	0+
56	157	101	1241.16	1242.92	####	7.05 	28.78 	2.90 	5.465 	5.047 	5.320 	5.110 	####	0.361 	0.333 	0.351 	-3.45	-13.94	5/2-
56	158	102	1244.90	1247.20	####	6.63 	29.00 	3.73 	5.476 	5.045 	5.327 	5.108 	####	0.339 	0.309 	0.328 	-3.26	-14.04	0+
56	159	103	1247.15	1249.30	####	5.98 	29.45 	2.25 	5.499 	5.062 	5.349 	5.125 	####	0.352 	0.325 	0.343 	-3.14	-14.32	7/2+
56	160	104	1251.02	1253.40	####	6.12 	29.74 	3.87 	5.505 	5.053 	5.351 	5.116 	####	0.316 	0.287 	0.306 	-3.10	-14.37	0+
56	161	105	1253.18	1255.36	####	6.03 	30.13 	2.16 	5.525 	5.059 	5.367 	5.122 	####	0.310 	0.283 	0.301 	-3.06	-14.57	1/2-
56	162	106	1256.92	1259.29	####	5.90 	30.42 	3.74 	5.537 	5.063 	5.378 	5.126 	####	0.295 	0.269 	0.286 	-2.99	-14.75	0+
56	163	107	1258.99	1261.16	####	5.81 	30.85 	2.08 	5.556 	5.074 	5.395 	5.137 	####	0.295 	0.269 	0.286 	-2.87	-15.00	1/2-
56	164	108	1262.62	1264.93	####	5.71 	31.03 	3.63 	5.569 	5.076 	5.406 	5.139 	####	0.278 	0.256 	0.270 	-2.86	-15.16	0+
56	165	109	1264.52	1266.34	####	5.53 	31.43 	1.90 	5.588 	5.083 	5.422 	5.146 	####	0.273 	0.253 	0.266 	-2.72	-15.37	7/2+
56	166	110	1268.03	1270.25	####	5.41 	31.57 	3.51 	5.600 	5.087 	5.432 	5.149 	####	0.257 	0.239 	0.251 	-2.69	-15.56	0+
56	167	111	1269.82	1271.70	####	5.30 	31.99 	1.79 	5.619 	5.097 	5.450 	5.159 	####	0.259 	0.243 	0.254 	-2.55	-15.81	7/2-
56	168	112	1273.16	1275.19	####	5.13 	32.14 	3.33 	5.621 	5.086 	5.449 	5.148 	####	-0.179 	-0.161 	-0.173 	-2.68	-15.62	0+
56	169	113	1274.72	1276.39	####	4.90 	32.41 	1.56 	5.637 	5.091 	5.462 	5.153 	####	-0.165 	-0.151 	-0.160 	-2.57	-15.78	9/2+
56	170	114	1278.22	1280.25	####	5.06 	32.83 	3.50 	5.650 	5.096 	5.474 	5.159 	####	-0.148 	-0.137 	-0.144 	-2.62	-15.97	0+
56	171	115	1279.85	1281.74	####	5.13 	33.26 	1.63 	5.668 	5.105 	5.490 	5.167 	####	0.153 	0.160 	0.155 	-2.69	-16.19	3/2-
56	172	116	1283.32	1285.32	####	5.10 	33.67 	3.47 	5.681 	5.108 	5.501 	5.170 	####	0.126 	0.138 	0.130 	-2.72	-16.30	0+
56	173	117	1285.14	1286.92	####	5.30 	33.97 	1.83 	5.699 	5.114 	5.516 	5.176 	####	0.117 	0.132 	0.122 	-2.69	-16.48	1/2-
56	174	118	1288.56	1290.42	####	5.25 	34.43 	3.42 	5.712 	5.118 	5.528 	5.180 	####	0.095 	0.114 	0.101 	-2.66	-16.66	0+
56	175	119	1290.32	1291.95	####	5.18 	34.69 	1.76 	5.728 	5.129 	5.543 	5.191 	####	0.102 	0.120 	0.108 	-2.52	-16.93	1/2-
56	176	120	1293.69	1295.37	####	5.12 	35.39 	3.36 	5.742 	5.132 	5.555 	5.194 	####	0.079 	0.100 	0.086 	-2.52	-17.12	0+
56	177	121	1295.43	1296.38	####	5.11 	35.63 	1.74 	5.760 	5.138 	5.571 	5.200 	####	0.084 	0.109 	0.092 	-2.38	-17.27	9/2+
56	178	122	1298.50	1299.97	####	4.81 	36.45 	3.07 	5.768 	5.148 	5.580 	5.210 	####	0.065 	0.085 	0.071 	-2.32	-17.68	0+
56	179	123	1300.35	1300.87	####	4.92 	37.11 	1.85 	5.784 	5.156 	5.595 	5.218 	####	0.072 	0.096 	0.080 	-2.32	-17.89	11/2+
56	180	124	1303.00	1303.00	####	4.50 	37.73 	2.65 	5.789 	5.164 	5.602 	5.225 	####	0.000 	0.000 	0.000 	-2.33	-18.46	0+
56	181	125	1304.76	1304.76	####	4.41 	38.31 	1.76 	5.803 	5.173 	5.615 	5.234 	####	0.031 	0.042 	0.034 	-2.41	-18.68	13/2+
56	182	126	1307.58	1307.58	####	4.59 	38.92 	2.82 	5.813 	5.182 	5.627 	5.243 	####	0.000 	0.000 	0.000 	-3.27	-19.05	0+
56	183	127	1306.96	1306.96	####	2.20 	38.93 	-0.63 	5.888 	5.182 	5.681 	5.244 	####	0.000 	0.000 	0.000 	0.57	-19.05	1/2+
56	184	128	1307.29	1307.29	####	-0.30 	39.18 	0.33 	5.865 	5.193 	5.669 	5.254 	####	0.000 	0.000 	0.000 	0.07	-19.20	0+
56	185	129	1306.68	1306.68	####	-0.27 	39.21 	-0.60 	5.934 	5.193 	5.720 	5.255 	####	0.000 	0.000 	0.000 	0.06	-19.21	1/2+
56	186	130	1306.95	1306.95	####	-0.34 	39.34 	0.27 	5.918 	5.203 	5.712 	5.264 	####	0.000 	0.000 	0.000 	0.08	-19.35	0+
56	187	131	1306.38	1307.30	####	-0.31 	39.50 	-0.57 	5.960 	5.211 	5.746 	5.272 	####	0.131 	0.083 	0.116 	-0.11	-19.20	3/2+
56	188	132	1307.10	1308.42	####	0.15 	39.50 	0.73 	5.977 	5.222 	5.762 	5.283 	####	0.150 	0.101 	0.135 	-0.25	-19.26	0+
56	189	133	1306.68	1307.94	####	0.30 	39.60 	-0.42 	6.020 	5.227 	5.796 	5.288 	####	0.170 	0.114 	0.154 	-0.31	-19.30	1/2+
56	190	134	1307.50	1308.92	####	0.40 	39.87 	0.82 	6.025 	5.241 	5.805 	5.302 	####	0.187 	0.132 	0.170 	-0.27	-19.42	0+
56	191	135	1307.17	1308.45	####	0.49 	40.05 	-0.33 	6.060 	5.248 	5.834 	5.309 	####	0.202 	0.142 	0.185 	-0.27	-19.52	1/2+
56	192	136	1307.90	1309.42	####	0.39 	40.33 	0.72 	6.072 	5.259 	5.847 	5.320 	####	0.211 	0.152 	0.194 	-0.25	-19.67	0+
56	193	137	1307.50	1308.84	####	0.32 	40.55 	-0.40 	6.105 	5.266 	5.874 	5.327 	####	0.218 	0.157 	0.200 	-0.17	-19.78	1/2+
56	194	138	1308.22	1309.74	####	0.32 	40.85 	0.72 	6.118 	5.277 	5.888 	5.337 	####	0.227 	0.166 	0.209 	-0.18	-19.94	0+
56	195	139	1307.65	1309.17	####	0.16 	41.00 	-0.56 	6.157 	5.282 	5.919 	5.343 	####	0.227 	0.167 	0.210 	-0.13	-20.03	1/2+
56	196	140	1308.35	1309.92	####	0.13 	41.43 	0.69 	6.162 	5.293 	5.927 	5.353 	####	0.234 	0.173 	0.216 	-0.08	-20.21	0+
56	197	141	1307.75	1309.22	####	0.09 	41.52 	-0.60 	6.199 	5.299 	5.957 	5.359 	####	0.234 	0.175 	0.217 	-0.05	-20.30	1/2+
56	198	142	1308.30	1309.94	####	-0.05 	41.82 	0.55 	6.205 	5.308 	5.965 	5.368 	####	0.234 	0.175 	0.217 	-0.01	-20.46	0+
58	116	58	917.91	920.58	####	29.05 	-1.03 	15.53 	4.767 	4.857 	4.812 	4.922 	####	0.517 	0.540 	0.529 	-16.07	-0.95	0+
58	117	59	931.24	933.93	####	28.86 	0.52 	13.33 	4.758 	4.837 	4.797 	4.903 	####	0.477 	0.506 	0.491 	-13.74	0.14	9/2+
58	118	60	945.66	948.33	####	27.76 	1.43 	14.43 	4.733 	4.792 	4.762 	4.858 	####	0.410 	0.426 	0.418 	-14.98	-0.31	0+
58	119	61	957.97	960.79	####	26.73 	2.47 	12.31 	4.766 	4.813 	4.789 	4.879 	####	0.437 	0.457 	0.447 	-12.49	-0.77	5/2-
58	120	62	970.69	973.78	####	25.02 	3.27 	12.72 	4.791 	4.826 	4.808 	4.892 	####	0.447 	0.469 	0.458 	-12.26	-1.14	0+
58	121	63	982.02	984.97	####	24.05 	4.05 	11.33 	4.847 	4.868 	4.857 	4.933 	####	0.507 	0.524 	0.516 	-11.61	-1.54	1/2-
58	122	64	994.38	997.41	####	23.70 	4.41 	12.36 	4.810 	4.819 	4.814 	4.885 	####	0.412 	0.428 	0.420 	-11.77	-1.79	0+
58	123	65	1005.32	1007.97	####	23.30 	4.98 	10.93 	4.817 	4.812 	4.815 	4.879 	####	0.393 	0.403 	0.398 	-11.38	-2.14	3/2+
58	124	66	1017.43	1020.13	####	23.04 	5.48 	12.11 	4.827 	4.809 	4.819 	4.875 	####	0.374 	0.383 	0.378 	-11.33	-2.33	0+
58	125	67	1028.15	1030.44	####	22.84 	6.00 	10.73 	4.841 	4.811 	4.827 	4.877 	####	0.365 	0.372 	0.368 	-11.00	-2.57	1/2+
58	126	68	1039.30	1041.88	1042.43 	21.87 	6.41 	11.14 	4.855 	4.811 	4.835 	4.877 	####	0.351 	0.355 	0.353 	-10.66	-2.79	0+
58	127	69	1049.37	1051.76	1051.66 	21.22 	6.98 	10.08 	4.872 	4.815 	4.847 	4.881 	####	0.347 	0.348 	0.347 	-10.29	-3.07	7/2-
58	128	70	1059.80	1062.50	1063.29 	20.50 	7.53 	10.42 	4.960 	4.902 	4.934 	4.967 	####	0.469 	0.486 	0.477 	-10.23	-3.80	0+
58	129	71	1069.49	1071.96	1072.11 	20.12 	8.57 	9.69 	4.978 	4.908 	4.947 	4.973 	####	0.468 	0.484 	0.475 	-10.10	-4.10	7/2-
58	130	72	1079.67	1082.24	1083.32 	19.88 	8.45 	10.18 	4.993 	4.911 	4.957 	4.976 	####	0.466 	0.479 	0.472 	-10.27	-4.44	0+
58	131	73	1088.54	1090.71	1091.67 	19.05 	8.77 	8.86 	4.902 	4.803 	4.859 	4.870 	####	0.236 	0.240 	0.238 	-9.62	-4.07	5/2+
58	132	74	1099.10	1101.44	1102.51 	19.42 	9.41 	10.56 	4.911 	4.802 	4.863 	4.868 	####	0.205 	0.216 	0.210 	-9.69	-4.25	0+
58	133	75	1107.71	1109.61	1110.53 	19.17 	9.90 	8.61 	4.923 	4.804 	4.872 	4.870 	####	0.186 	0.201 	0.192 	-9.71	-4.49	3/2+
58	134	76	1117.96	1120.22	1121.01 	18.87 	10.49 	10.26 	4.935 	4.805 	4.880 	4.872 	####	0.164 	0.181 	0.172 	-9.40	-4.79	0+
58	135	77	1126.52	1128.49	1128.87 	18.81 	11.03 	8.56 	4.948 	4.808 	4.889 	4.874 	####	0.147 	0.166 	0.155 	-9.35	-5.07	1/2+
58	136	78	1136.47	1138.59	1138.83 	18.51 	11.57 	9.95 	4.960 	4.809 	4.896 	4.876 	4.874 	0.122 	0.142 	0.131 	-9.29	-5.33	0+
58	137	79	1144.99	1146.38	1146.31 	18.47 	12.07 	8.52 	4.975 	4.812 	4.907 	4.878 	####	0.108 	0.130 	0.117 	-8.94	-5.59	9/2-
58	138	80	1154.99	1154.99	1156.03 	18.52 	12.88 	10.00 	4.981 	4.811 	4.911 	4.877 	4.874 	0.000 	0.000 	0.000 	-9.72	-6.06	0+
58	139	81	1163.94	1163.94	1163.49 	18.95 	13.59 	8.95 	4.996 	4.816 	4.922 	4.882 	####	0.041 	0.048 	0.044 	-9.80	-6.34	11/2-
58	140	82	1174.34	1174.34	1172.68 	19.35 	14.57 	10.40 	5.008 	4.820 	4.931 	4.886 	4.877 	0.000 	0.000 	0.000 	-10.69	-6.74	0+
58	141	83	1178.33	1178.33	1178.11 	14.39 	15.22 	3.99 	5.033 	4.837 	4.953 	4.903 	####	-0.037 	-0.040 	-0.038 	-4.45	-7.09	9/2-
58	142	84	1184.13	1184.13	1185.28 	9.79 	15.85 	5.80 	5.055 	4.846 	4.971 	4.911 	4.906 	0.000 	0.000 	0.000 	-4.97	-7.38	0+
58	143	85	1188.65	1189.56	1190.43 	10.32 	15.99 	4.52 	5.087 	4.866 	4.999 	4.932 	####	0.130 	0.133 	0.131 	-5.50	-7.56	3/2-
58	144	86	1194.92	1196.76	1197.33 	10.79 	16.59 	6.26 	5.112 	4.878 	5.019 	4.944 	4.930 	0.154 	0.156 	0.155 	-5.85	-7.86	0+
58	145	87	1200.27	1201.57	1202.03 	11.62 	17.27 	5.36 	5.138 	4.896 	5.043 	4.961 	####	0.184 	0.185 	0.185 	-6.13	-8.19	1/2-
58	146	88	1206.54	1208.28	1208.66 	11.62 	17.94 	6.27 	5.163 	4.908 	5.063 	4.973 	4.959 	0.204 	0.202 	0.203 	-5.69	-8.51	0+
58	147	89	1211.37	1212.79	1213.12 	11.10 	18.55 	4.83 	5.186 	4.918 	5.082 	4.982 	####	0.215 	0.211 	0.213 	-4.96	-8.78	3/2-
58	148	90	1217.14	1219.31	1219.58 	10.60 	19.23 	5.77 	5.208 	4.932 	5.101 	4.996 	4.989 	0.222 	0.217 	0.220 	-5.24	-9.14	0+
58	149	91	1222.19	1223.93	1223.92 	10.82 	20.56 	5.05 	5.255 	4.982 	5.151 	5.045 	####	0.314 	0.316 	0.315 	-5.66	-10.13	3/2+
58	150	92	1228.11	1230.28	1230.17 	10.97 	21.41 	5.92 	5.285 	5.004 	5.178 	5.067 	####	0.343 	0.341 	0.342 	-6.17	-10.64	0+
58	151	93	1232.66	1234.65	1234.62 	10.47 	22.75 	4.55 	5.305 	5.009 	5.193 	5.072 	####	0.344 	0.339 	0.342 	-4.72	-10.93	3/2-
58	152	94	1237.82	1240.17	####	9.70 	22.78 	5.15 	5.323 	5.017 	5.208 	5.080 	####	0.343 	0.336 	0.340 	-4.85	-11.21	0+
58	153	95	1241.86	1243.89	####	9.20 	23.61 	4.05 	5.340 	5.025 	5.223 	5.088 	####	0.344 	0.334 	0.340 	-4.77	-11.50	5/2-
58	154	96	1247.15	1249.51	####	9.34 	24.13 	5.29 	5.361 	5.034 	5.240 	5.097 	####	0.347 	0.335 	0.343 	-4.68	-11.77	0+
58	155	97	1251.08	1253.18	####	9.21 	24.87 	3.92 	5.381 	5.043 	5.257 	5.106 	####	0.350 	0.336 	0.345 	-4.67	-12.02	1/2-
58	156	98	1256.20	1258.53	####	9.05 	25.37 	5.13 	5.402 	5.056 	5.276 	5.119 	####	0.357 	0.342 	0.352 	-4.50	-12.31	0+
58	157	99	1260.07	1261.71	####	8.99 	25.95 	3.86 	5.423 	5.065 	5.293 	5.127 	####	0.361 	0.343 	0.355 	-4.73	-12.52	5/2+
58	158	100	1264.92	1266.82	####	8.71 	26.65 	4.85 	5.448 	5.085 	5.318 	5.148 	####	0.380 	0.365 	0.375 	-4.99	-12.91	0+
58	159	101	1268.12	1269.92	####	8.06 	26.96 	3.21 	5.462 	5.086 	5.328 	5.148 	####	0.368 	0.354 	0.363 	-3.34	-13.03	5/2-
58	160	102	1272.16	1274.52	####	7.24 	27.26 	4.03 	5.480 	5.095 	5.344 	5.158 	####	0.367 	0.352 	0.361 	-3.56	-13.22	0+
58	161	103	1275.28	1277.43	####	7.15 	28.13 	3.12 	5.559 	5.167 	5.421 	5.229 	####	0.476 	0.458 	0.470 	-3.43	-13.68	7/2+
58	162	104	1279.09	1281.57	####	6.93 	28.07 	3.81 	5.572 	5.169 	5.431 	5.230 	####	0.463 	0.448 	0.457 	-3.40	-13.81	0+
58	163	105	1281.82	1284.10	####	6.55 	28.65 	2.74 	5.592 	5.180 	5.449 	5.242 	####	0.469 	0.454 	0.464 	-3.13	-14.06	5/2-
58	164	106	1285.42	1287.89	####	6.33 	28.50 	3.59 	5.603 	5.179 	5.457 	5.240 	####	0.452 	0.438 	0.447 	-3.11	-14.17	0+
58	165	107	1287.97	1290.16	####	6.15 	28.98 	2.55 	5.551 	5.112 	5.401 	5.175 	####	0.304 	0.285 	0.298 	-3.31	-14.04	1/2-
58	166	108	1291.94	1294.29	####	6.52 	29.31 	3.97 	5.564 	5.115 	5.411 	5.177 	####	0.289 	0.271 	0.283 	-3.28	-14.19	0+
58	167	109	1294.38	1296.35	####	6.41 	29.86 	2.44 	5.583 	5.125 	5.428 	5.187 	####	0.292 	0.273 	0.285 	-3.03	-14.46	3/2-
58	168	110	1298.21	1300.44	####	6.28 	30.18 	3.83 	5.596 	5.126 	5.438 	5.188 	####	0.273 	0.257 	0.267 	-3.06	-14.59	0+
58	169	111	1300.40	1302.29	####	6.02 	30.57 	2.18 	5.611 	5.130 	5.451 	5.192 	####	0.263 	0.250 	0.259 	-3.02	-14.76	7/2-
58	170	112	1303.94	1306.17	####	5.73 	30.78 	3.54 	5.622 	5.133 	5.460 	5.195 	####	0.244 	0.235 	0.241 	-2.86	-14.90	0+
58	171	113	1305.90	1307.69	####	5.50 	31.18 	1.96 	5.636 	5.139 	5.473 	5.201 	####	0.238 	0.230 	0.235 	-2.74	-15.11	9/2+
58	172	114	1309.39	1311.57	####	5.45 	31.17 	3.49 	5.645 	5.139 	5.480 	5.201 	####	0.204 	0.205 	0.205 	-2.85	-15.12	0+
58	173	115	1311.28	1313.26	####	5.38 	31.43 	1.89 	5.661 	5.141 	5.493 	5.203 	####	0.183 	0.191 	0.186 	-2.92	-15.21	3/2-
58	174	116	1314.92	1316.99	####	5.53 	31.60 	3.64 	5.671 	5.145 	5.501 	5.207 	####	0.158 	0.169 	0.162 	-2.94	-15.31	0+
58	175	117	1316.97	1318.82	####	5.69 	31.83 	2.05 	5.687 	5.150 	5.515 	5.212 	####	0.143 	0.155 	0.147 	-2.94	-15.47	3/2-
58	176	118	1320.68	1322.64	####	5.76 	32.11 	3.71 	5.698 	5.149 	5.523 	5.211 	####	0.094 	0.106 	0.098 	-3.09	-15.60	0+
58	177	119	1322.90	1324.60	####	5.93 	32.58 	2.22 	5.714 	5.157 	5.538 	5.219 	####	0.098 	0.111 	0.102 	-2.98	-15.82	1/2-
58	178	120	1326.88	1326.88	####	6.21 	33.20 	3.98 	5.725 	5.162 	5.547 	5.223 	####	0.000 	0.000 	0.000 	-3.14	-16.17	0+
58	179	121	1328.93	1328.93	####	6.03 	33.50 	2.04 	5.739 	5.169 	5.561 	5.230 	####	-0.013 	-0.014 	-0.013 	-3.11	-16.39	1/2+
58	180	122	1333.04	1333.04	####	6.16 	34.54 	4.11 	5.752 	5.179 	5.574 	5.241 	####	0.000 	0.000 	0.000 	-3.05	-18.16	0+
58	181	123	1335.13	1335.13	####	6.21 	34.78 	2.09 	5.766 	5.186 	5.587 	5.247 	####	0.019 	0.020 	0.019 	-3.02	-16.85	13/2+
58	182	124	1339.02	1339.02	####	5.98 	36.02 	3.89 	5.778 	5.196 	5.599 	5.257 	####	0.000 	0.000 	0.000 	-2.93	-17.13	0+
58	183	125	1341.16	1341.16	####	6.03 	36.40 	2.14 	5.792 	5.203 	5.612 	5.264 	####	0.020 	0.021 	0.020 	-3.43	-17.33	13/2+
58	184	126	1344.83	1344.83	####	5.81 	37.25 	3.67 	5.803 	5.212 	5.624 	5.273 	####	0.000 	0.000 	0.000 	-3.90	-19.28	0+
58	185	127	1344.21	1344.21	####	3.05 	37.26 	-0.62 	5.877 	5.212 	5.677 	5.273 	####	0.000 	0.000 	0.000 	0.56	-19.29	1/2+
58	186	128	1344.84	1344.84	####	0.01 	37.56 	0.63 	5.851 	5.225 	5.663 	5.286 	####	0.000 	0.000 	0.000 	-0.09	-19.47	0+
58	187	129	1344.25	1344.25	####	0.04 	37.57 	-0.59 	5.921 	5.225 	5.714 	5.286 	####	0.000 	0.000 	0.000 	-0.11	-19.48	1/2+
58	188	130	1344.81	1344.81	####	-0.03 	37.86 	0.56 	5.899 	5.238 	5.703 	5.298 	####	0.000 	0.000 	0.000 	-0.08	-18.06	0+
58	189	131	1344.25	1344.25	####	-0.01 	37.87 	-0.56 	5.964 	5.238 	5.751 	5.299 	####	0.000 	0.000 	0.000 	-0.09	-18.08	1/2+
58	190	132	1344.76	1344.76	####	-0.05 	37.65 	0.51 	5.947 	5.250 	5.743 	5.311 	####	0.000 	0.000 	0.000 	-0.07	-19.84	0+
58	191	133	1344.28	1345.54	####	0.03 	37.60 	-0.48 	5.994 	5.258 	5.781 	5.319 	####	0.160 	0.101 	0.142 	-0.48	-18.35	1/2+
58	192	134	1345.35	1346.76	####	0.59 	37.84 	1.07 	6.001 	5.273 	5.791 	5.334 	####	0.178 	0.125 	0.162 	-0.49	-18.49	0+
58	193	135	1345.22	1346.50	####	0.94 	38.05 	-0.13 	6.033 	5.281 	5.818 	5.342 	####	0.198 	0.142 	0.182 	-0.52	-18.59	1/2+
58	194	136	1346.21	1347.74	####	0.87 	38.32 	0.99 	6.047 	5.293 	5.832 	5.353 	####	0.207 	0.156 	0.192 	-0.51	-18.72	0+
58	195	137	1346.08	1347.41	####	0.86 	38.59 	-0.13 	6.074 	5.302 	5.855 	5.362 	####	0.219 	0.165 	0.203 	-0.43	-18.84	1/2+
58	196	138	1347.09	1348.63	####	0.88 	38.88 	1.01 	6.093 	5.312 	5.872 	5.372 	####	0.228 	0.176 	0.212 	-0.46	-18.97	0+
58	197	139	1346.79	1348.06	####	0.71 	39.14 	-0.30 	6.117 	5.322 	5.894 	5.381 	####	0.238 	0.183 	0.222 	-0.42	-19.12	5/2+
58	198	140	1347.78	1349.39	####	0.69 	39.43 	0.99 	6.135 	5.329 	5.910 	5.389 	####	0.237 	0.186 	0.222 	-0.35	-19.23	0+
58	199	141	1347.40	1348.89	####	0.61 	39.66 	-0.38 	6.166 	5.336 	5.936 	5.396 	####	0.240 	0.188 	0.225 	-0.32	-19.34	1/2+
58	200	142	1348.25	1349.94	####	0.47 	39.95 	0.85 	6.176 	5.346 	5.947 	5.405 	####	0.239 	0.190 	0.225 	-0.26	-19.49	0+
58	201	143	1347.79	1349.29	####	0.38 	40.17 	-0.46 	6.205 	5.352 	5.971 	5.412 	####	0.240 	0.190 	0.225 	-0.19	-19.60	1/2+
58	202	144	1348.68	1350.62	####	0.44 	40.57 	0.90 	6.234 	5.368 	5.998 	5.427 	####	-0.247 	-0.204 	-0.235 	-0.37	-19.98	0+
58	203	145	1348.33	1350.09	####	0.54 	40.92 	-0.36 	6.259 	5.377 	6.020 	5.436 	####	-0.253 	-0.210 	-0.241 	-0.34	-20.14	1/2+
58	204	146	1349.26	1351.17	####	0.58 	41.19 	0.93 	6.272 	5.386 	6.033 	5.445 	####	-0.254 	-0.210 	-0.241 	-0.32	-20.27	0+
58	205	147	1348.82	1350.55	####	0.50 	41.47 	-0.44 	6.295 	5.396 	6.054 	5.455 	####	-0.259 	-0.216 	-0.247 	-0.24	-20.43	1/2+
58	206	148	1349.72	1351.53	####	0.46 	41.74 	0.89 	6.309 	5.403 	6.067 	5.462 	####	-0.258 	-0.214 	-0.246 	-0.24	-20.53	0+
58	207	149	1349.13	1350.89	####	0.30 	41.85 	-0.59 	6.340 	5.408 	6.093 	5.466 	####	-0.254 	-0.213 	-0.243 	-0.20	-20.62	1/2+
58	208	150	1349.97	1351.70	####	0.26 	42.26 	0.85 	6.346 	5.419 	6.101 	5.477 	####	-0.260 	-0.216 	-0.248 	-0.10	-20.78	0+
58	209	151	1349.40	1351.05	####	0.27 	42.41 	-0.57 	6.381 	5.421 	6.130 	5.480 	####	-0.253 	-0.214 	-0.242 	-0.10	-20.83	1/2+
58	210	152	1349.93	1351.69	####	-0.05 	43.59 	0.53 	6.381 	5.432 	6.134 	5.490 	####	-0.255 	-0.212 	-0.243 	0.02	-20.98	0+
60	119	59	929.60	931.68	####	####	-1.64 	####	4.716 	4.823 	4.770 	4.889 	####	0.386 	0.418 	0.403 	-15.65	0.48	3/2-
60	120	60	945.40	947.83	####	####	-0.26 	15.81 	4.745 	4.833 	4.789 	4.899 	####	0.411 	0.433 	0.422 	-15.91	-0.32	0+
60	121	61	958.46	960.96	####	28.86 	0.49 	13.06 	4.767 	4.838 	4.802 	4.903 	####	0.422 	0.436 	0.429 	-13.13	-0.47	5/2-
60	122	62	971.81	974.47	####	26.41 	1.12 	13.35 	4.784 	4.842 	4.812 	4.907 	####	0.418 	0.431 	0.425 	-12.93	-0.80	0+
60	123	63	983.87	986.36	####	25.41 	1.85 	12.06 	4.799 	4.844 	4.821 	4.910 	####	0.414 	0.426 	0.420 	-12.71	-1.20	5/2+
60	124	64	996.96	999.47	####	25.15 	2.58 	13.09 	4.813 	4.848 	4.830 	4.913 	####	0.404 	0.418 	0.411 	-12.41	-1.55	0+
60	125	65	1008.63	1010.88	####	24.76 	3.31 	11.67 	4.825 	4.848 	4.836 	4.914 	####	0.394 	0.409 	0.402 	-11.98	-0.78	3/2+
60	126	66	1021.13	1023.53	####	24.17 	3.70 	12.50 	4.841 	4.854 	4.847 	4.919 	####	0.389 	0.405 	0.396 	-11.84	-1.05	0+
60	127	67	1032.23	1034.47	####	23.60 	4.08 	11.10 	4.854 	4.855 	4.854 	4.920 	####	0.376 	0.393 	0.384 	-11.41	-1.36	1/2+
60	128	68	1043.88	1046.45	####	22.75 	4.58 	11.65 	4.874 	4.863 	4.869 	4.928 	####	0.375 	0.391 	0.383 	-11.18	-1.72	0+
60	129	69	1054.43	1056.88	####	22.20 	5.06 	10.56 	4.886 	4.861 	4.874 	4.927 	####	0.358 	0.370 	0.364 	-10.94	-2.07	7/2-
60	130	70	1065.65	1068.44	1068.93 	21.77 	5.85 	11.21 	4.942 	4.906 	4.926 	4.971 	####	0.429 	0.437 	0.433 	-10.80	-2.36	0+
60	131	71	1075.89	1078.48	1078.17 	21.46 	6.40 	10.25 	4.972 	4.926 	4.951 	4.990 	####	0.448 	0.454 	0.451 	-10.83	-2.64	7/2-
60	132	72	1086.84	1089.59	1089.90 	21.19 	7.17 	10.95 	4.991 	4.935 	4.965 	4.999 	4.917 	0.451 	0.459 	0.455 	-11.06	-3.03	0+
60	133	73	1095.56	1097.74	1098.88 	19.67 	7.03 	8.72 	4.915 	4.848 	4.885 	4.913 	####	0.247 	0.258 	0.252 	-10.18	-3.10	5/2+
60	134	74	1106.46	1108.93	1110.26 	19.62 	7.36 	10.90 	4.923 	4.845 	4.888 	4.911 	4.913 	0.218 	0.233 	0.224 	-10.21	-3.28	0+
60	135	75	1115.74	1118.00	1118.90 	20.18 	8.03 	9.28 	4.934 	4.845 	4.894 	4.911 	4.909 	0.202 	0.216 	0.208 	-10.22	-3.60	9/2-
60	136	76	1126.35	1128.81	1129.96 	19.89 	8.38 	10.61 	4.945 	4.846 	4.902 	4.911 	4.911 	0.174 	0.193 	0.182 	-9.92	-3.77	0+
60	137	77	1135.42	1137.60	1138.41 	19.68 	8.90 	9.07 	4.957 	4.847 	4.909 	4.912 	4.908 	0.153 	0.175 	0.162 	-9.92	-4.04	1/2+
60	138	78	1145.92	1148.17	1148.92 	19.57 	9.45 	10.50 	4.968 	4.847 	4.916 	4.913 	4.912 	0.126 	0.148 	0.136 	-9.87	-4.32	0+
60	139	79	1155.12	1156.60	1156.99 	19.70 	10.13 	9.20 	4.981 	4.850 	4.925 	4.916 	4.908 	0.114 	0.133 	0.122 	-10.26	-4.66	1/2+
60	140	80	1165.77	1165.77	1167.30 	19.85 	10.78 	10.65 	4.988 	4.846 	4.928 	4.912 	4.910 	0.000 	0.000 	0.000 	-10.37	-4.96	0+
60	141	81	1175.36	1175.36	1175.31 	20.24 	11.41 	9.58 	5.002 	4.851 	4.938 	4.917 	4.906 	0.039 	0.045 	0.042 	-10.52	-5.29	11/2-
60	142	82	1186.40	1186.40	1185.14 	20.63 	12.05 	11.04 	5.014 	4.854 	4.947 	4.920 	4.912 	0.000 	0.000 	0.000 	-11.28	-5.56	0+
60	143	83	1191.08	1191.08	1191.26 	15.72 	12.74 	4.68 	5.039 	4.871 	4.969 	4.936 	4.925 	-0.039 	-0.044 	-0.041 	-5.18	-5.90	9/2-
60	144	84	1197.43	1197.43	1199.08 	11.03 	13.29 	6.35 	5.060 	4.879 	4.985 	4.944 	4.942 	0.000 	0.000 	0.000 	-5.59	-6.18	0+
60	145	85	1202.62	1203.50	1204.83 	11.55 	13.97 	5.20 	5.091 	4.902 	5.014 	4.967 	4.954 	0.125 	0.130 	0.127 	-6.10	-6.59	3/2-
60	146	86	1209.47	1211.33	1212.40 	12.04 	14.55 	6.85 	5.116 	4.915 	5.034 	4.979 	4.970 	0.152 	0.157 	0.154 	-6.46	-6.88	0+
60	147	87	1215.52	1216.89	1217.69 	12.89 	15.24 	6.05 	5.142 	4.934 	5.058 	4.999 	####	0.186 	0.194 	0.189 	-6.78	-7.21	1/2-
60	148	88	1222.45	1224.24	1225.02 	12.98 	15.90 	6.93 	5.167 	4.949 	5.080 	5.013 	5.000 	0.210 	0.218 	0.213 	-6.36	-7.54	0+
60	149	89	1228.01	1229.26	1230.06 	12.50 	16.64 	5.57 	5.197 	4.974 	5.108 	5.038 	####	0.252 	0.266 	0.258 	-6.14	-8.03	1/2+
60	150	90	1235.21	1237.53	1237.44 	12.76 	18.07 	7.19 	5.264 	5.034 	5.173 	5.098 	5.040 	0.365 	0.380 	0.371 	-6.79	-9.89	0+
60	151	91	1241.53	1243.60	1242.77 	13.52 	19.35 	6.33 	5.284 	5.046 	5.191 	5.109 	####	0.375 	0.387 	0.380 	-6.65	-10.11	11/2-
60	152	92	1248.39	1250.52	1250.05 	13.18 	20.28 	6.85 	5.289 	5.046 	5.194 	5.109 	####	0.353 	0.370 	0.360 	-7.04	-10.26	0+
60	153	93	1253.57	1255.60	1255.30 	12.03 	20.91 	5.18 	5.308 	5.052 	5.209 	5.115 	####	0.355 	0.370 	0.361 	-5.31	-10.74	3/2-
60	154	94	1259.34	1261.67	1261.62 	10.95 	21.53 	5.77 	5.329 	5.063 	5.227 	5.126 	####	0.362 	0.374 	0.367 	-5.44	-11.07	0+
60	155	95	1264.01	1266.23	1266.40 	10.45 	22.15 	4.67 	5.349 	5.073 	5.244 	5.135 	####	0.370 	0.378 	0.373 	-5.33	-11.45	5/2+
60	156	96	1269.85	1272.17	1272.39 	10.51 	22.69 	5.83 	5.368 	5.083 	5.260 	5.145 	####	0.371 	0.377 	0.373 	-5.23	-11.64	0+
60	157	97	1274.31	1276.48	1276.75 	10.29 	23.23 	4.46 	5.387 	5.092 	5.276 	5.154 	####	0.378 	0.381 	0.379 	-5.04	-12.00	5/2-
60	158	98	1280.01	1282.18	1282.16 	10.16 	23.80 	5.70 	5.406 	5.102 	5.293 	5.164 	####	0.379 	0.380 	0.379 	-5.03	-12.19	0+
60	159	99	1284.58	1286.50	1286.12 	10.27 	24.51 	4.57 	5.424 	5.112 	5.308 	5.174 	####	0.383 	0.381 	0.382 	-5.14	-11.48	1/2-
60	160	100	1289.76	1291.66	1291.19 	9.75 	24.84 	5.18 	5.445 	5.120 	5.325 	5.182 	####	0.385 	0.381 	0.383 	-5.32	-11.70	0+
60	161	101	1293.41	1295.39	####	8.83 	25.29 	3.66 	5.484 	5.141 	5.358 	5.202 	####	0.419 	0.401 	0.413 	-3.98	-11.90	1/2+
60	162	102	1297.79	1300.12	####	8.03 	25.63 	4.38 	5.493 	5.145 	5.367 	5.207 	####	0.404 	0.393 	0.400 	-3.98	-12.15	0+
60	163	103	1301.33	1303.45	####	7.91 	26.05 	3.54 	5.541 	5.178 	5.410 	5.239 	####	0.459 	0.431 	0.448 	-3.86	-12.36	7/2+
60	164	104	1305.48	1307.91	####	7.69 	26.40 	4.16 	5.551 	5.178 	5.417 	5.240 	####	0.441 	0.418 	0.433 	-3.77	-12.55	0+
60	165	105	1308.64	1310.87	####	7.31 	26.81 	3.15 	5.574 	5.194 	5.439 	5.255 	####	0.454 	0.431 	0.446 	-3.53	-12.79	5/2-
60	166	106	1312.56	1314.98	####	7.07 	27.14 	3.92 	5.583 	5.192 	5.445 	5.253 	####	0.433 	0.413 	0.426 	-3.49	-12.97	0+
60	167	107	1315.16	1317.35	####	6.53 	27.19 	2.60 	5.548 	5.153 	5.409 	5.214 	####	0.318 	0.310 	0.315 	-3.70	-13.18	1/2-
60	168	108	1319.40	1321.76	####	6.85 	27.47 	4.24 	5.562 	5.156 	5.420 	5.218 	####	0.305 	0.297 	0.302 	-3.62	-13.32	0+
60	169	109	1322.31	1324.25	####	7.15 	27.93 	2.90 	5.580 	5.162 	5.435 	5.224 	####	0.301 	0.292 	0.298 	-3.40	-13.52	3/2-
60	170	110	1326.38	1328.63	####	6.98 	28.17 	4.07 	5.593 	5.166 	5.446 	5.227 	####	0.288 	0.280 	0.285 	-3.41	-13.64	0+
60	171	111	1329.22	1331.02	####	6.92 	28.83 	2.84 	5.611 	5.176 	5.463 	5.237 	####	0.288 	0.278 	0.285 	-3.13	-13.89	9/2+
60	172	112	1332.72	1335.08	####	6.34 	28.78 	3.49 	5.619 	5.174 	5.468 	5.235 	####	0.264 	0.260 	0.262 	-3.10	-13.94	0+
60	173	113	1334.94	1336.94	####	5.72 	29.04 	2.23 	5.631 	5.175 	5.477 	5.236 	####	0.247 	0.248 	0.247 	-2.92	-14.06	9/2+
60	174	114	1338.61	1340.95	####	5.89 	29.22 	3.67 	5.641 	5.177 	5.486 	5.239 	####	0.226 	0.231 	0.228 	-3.04	-14.17	0+
60	175	115	1340.70	1342.39	####	5.76 	29.42 	2.09 	5.650 	5.171 	5.490 	5.232 	####	-0.170 	-0.162 	-0.167 	-3.16	-14.41	7/2+
60	176	116	1344.75	1346.89	####	6.15 	29.83 	4.06 	5.661 	5.173 	5.500 	5.235 	####	-0.148 	-0.142 	-0.146 	-3.25	-14.53	0+
60	177	117	1347.05	1348.82	####	6.35 	30.08 	2.29 	5.676 	5.179 	5.512 	5.240 	####	-0.137 	-0.132 	-0.135 	-3.20	-14.70	1/2-
60	178	118	1351.13	1353.10	####	6.38 	30.46 	4.08 	5.686 	5.181 	5.521 	5.242 	####	-0.110 	-0.107 	-0.109 	-3.30	-14.78	0+
60	179	119	1353.44	1355.16	####	6.39 	30.54 	2.31 	5.702 	5.185 	5.534 	5.246 	####	0.097 	0.109 	0.101 	-3.41	-14.86	1/2-
60	180	120	1357.63	1357.63	####	6.50 	30.74 	4.19 	5.713 	5.186 	5.543 	5.247 	####	0.041 	0.046 	0.043 	-3.51	-14.92	0+
60	181	121	1360.17	1361.68	####	6.73 	31.25 	2.55 	5.726 	5.197 	5.557 	5.258 	####	-0.057 	-0.059 	-0.058 	-3.34	-15.20	1/2-
60	182	122	1364.53	1364.53	####	6.90 	31.49 	4.35 	5.739 	5.200 	5.567 	5.261 	####	0.000 	0.000 	0.000 	-3.44	-15.28	0+
60	183	123	1367.08	1367.08	####	6.90 	31.95 	2.55 	5.753 	5.207 	5.580 	5.269 	####	0.025 	0.030 	0.026 	-3.43	-15.50	13/2+
60	184	124	1371.29	1371.29	####	6.76 	32.27 	4.21 	5.765 	5.216 	5.592 	5.277 	####	0.000 	0.000 	0.000 	-3.33	-15.69	0+
60	185	125	1373.91	1373.91	####	6.83 	32.75 	2.62 	5.779 	5.224 	5.605 	5.284 	####	0.024 	0.029 	0.026 	-3.68	-15.92	13/2+
60	186	126	1377.91	1377.91	####	6.62 	33.07 	4.00 	5.790 	5.232 	5.616 	5.293 	####	0.000 	0.000 	0.000 	-4.29	-16.10	0+
60	187	127	1377.48	1377.48	####	3.57 	33.27 	-0.43 	5.821 	5.236 	5.640 	5.297 	####	0.029 	0.016 	0.025 	0.17	-16.23	1/2+
60	188	128	1378.45	1378.45	####	0.54 	33.61 	0.97 	5.835 	5.246 	5.654 	5.306 	####	0.000 	0.000 	0.000 	-0.36	-16.38	0+
60	189	129	1377.99	1377.99	####	0.51 	33.74 	-0.46 	5.871 	5.249 	5.681 	5.310 	####	0.041 	0.021 	0.035 	-0.35	-16.50	1/2+
60	190	130	1378.95	1378.95	####	0.50 	34.14 	0.96 	5.880 	5.259 	5.691 	5.320 	####	0.000 	0.000 	0.000 	-0.34	-16.65	0+
60	191	131	1378.77	1379.71	####	0.78 	34.52 	-0.18 	5.917 	5.273 	5.723 	5.333 	####	0.128 	0.088 	0.115 	-0.63	-17.01	3/2+
60	192	132	1379.99	1381.30	####	1.04 	35.23 	1.22 	5.937 	5.284 	5.740 	5.344 	####	0.141 	0.100 	0.128 	-0.74	-17.21	0+
60	193	133	1380.09	1381.08	####	1.33 	35.81 	0.10 	5.962 	5.299 	5.764 	5.359 	####	0.173 	0.126 	0.158 	-0.83	-17.46	3/2+
60	194	134	1381.34	1382.77	####	1.36 	36.00 	1.25 	5.981 	5.305 	5.781 	5.365 	####	0.174 	0.129 	0.160 	-0.74	-17.56	0+
60	195	135	1381.45	1382.74	####	1.35 	36.23 	0.10 	6.011 	5.314 	5.806 	5.374 	####	0.194 	0.142 	0.178 	-0.77	-17.69	1/2+
60	196	136	1382.68	1384.22	####	1.33 	36.47 	1.23 	6.026 	5.325 	5.820 	5.385 	####	0.200 	0.153 	0.186 	-0.74	-17.83	0+
60	197	137	1382.79	1384.11	####	1.35 	36.71 	0.11 	6.051 	5.335 	5.842 	5.395 	####	0.214 	0.165 	0.199 	-0.66	-17.96	1/2+
60	198	138	1384.01	1385.57	####	1.33 	36.91 	1.21 	6.070 	5.345 	5.860 	5.405 	####	0.222 	0.175 	0.208 	-0.70	-18.07	0+
60	199	139	1383.98	1385.25	####	1.19 	37.19 	-0.03 	6.093 	5.355 	5.881 	5.415 	####	0.234 	0.185 	0.219 	-0.66	-18.19	5/2+
60	200	140	1385.29	1387.10	####	1.29 	37.51 	1.31 	6.144 	5.388 	5.928 	5.447 	####	-0.255 	-0.238 	-0.250 	-0.94	-18.57	0+
60	201	141	1385.36	1387.11	####	1.38 	37.96 	0.07 	6.171 	5.394 	5.949 	5.453 	####	-0.259 	-0.241 	-0.254 	-0.95	-18.69	3/2+
60	202	142	1386.78	1388.71	####	1.49 	38.53 	1.42 	6.180 	5.406 	5.961 	5.465 	####	-0.260 	-0.242 	-0.255 	-0.72	-18.87	0+
60	203	143	1386.76	1388.62	####	1.40 	38.98 	-0.02 	6.204 	5.412 	5.981 	5.471 	####	-0.263 	-0.243 	-0.257 	-0.68	-18.98	3/2+
60	204	144	1387.98	1389.99	####	1.19 	39.29 	1.22 	6.216 	5.422 	5.993 	5.481 	####	-0.263 	-0.242 	-0.257 	-0.63	-19.14	0+
60	205	145	1387.88	1389.74	####	1.12 	39.55 	-0.10 	6.238 	5.429 	6.013 	5.488 	####	-0.266 	-0.243 	-0.259 	-0.58	-19.27	3/2+
60	206	146	1389.04	1391.05	####	1.07 	39.78 	1.16 	6.251 	5.437 	6.025 	5.496 	####	-0.266 	-0.242 	-0.259 	-0.57	-19.41	0+
60	207	147	1388.89	1390.70	####	1.01 	40.06 	-0.16 	6.273 	5.444 	6.044 	5.503 	####	-0.268 	-0.243 	-0.261 	-0.51	-19.54	1/2+
60	208	148	1389.99	1391.91	####	0.95 	40.27 	1.10 	6.287 	5.452 	6.058 	5.510 	####	-0.269 	-0.242 	-0.261 	-0.49	-19.67	0+
60	209	149	1389.68	1391.41	####	0.79 	40.55 	-0.31 	6.307 	5.461 	6.076 	5.519 	####	-0.271 	-0.244 	-0.263 	-0.35	-19.82	1/2+
60	210	150	1390.75	1392.55	####	0.75 	40.77 	1.07 	6.322 	5.468 	6.090 	5.526 	####	-0.271 	-0.243 	-0.263 	-0.35	-19.93	0+
60	211	151	1390.34	1391.81	####	0.67 	40.94 	-0.40 	6.343 	5.479 	6.109 	5.537 	####	-0.278 	-0.249 	-0.270 	-0.28	-20.11	13/2-
60	212	152	1391.16	1392.96	####	0.42 	41.24 	0.82 	6.357 	5.484 	6.122 	5.542 	####	-0.271 	-0.243 	-0.263 	-0.18	-20.20	0+
60	213	153	1390.67	1392.39	####	0.32 	41.38 	-0.49 	6.387 	5.487 	6.147 	5.545 	####	-0.266 	-0.241 	-0.259 	-0.15	-20.28	1/2+
60	214	154	1391.26	1393.13	####	0.10 	41.59 	0.59 	6.390 	5.495 	6.152 	5.553 	####	-0.264 	-0.237 	-0.257 	-0.07	-20.43	0+
60	215	155	1390.68	1392.43	####	0.02 	####	-0.58 	6.417 	5.500 	6.175 	5.558 	####	-0.258 	-0.235 	-0.252 	-0.02	-20.52	1/2+
60	216	156	1391.20	1393.09	####	-0.06 	41.91 	0.52 	6.421 	5.503 	6.179 	5.561 	####	-0.252 	-0.225 	-0.244 	-0.02	-20.62	0+
62	127	65	1008.27	1010.95	####	####	-0.36 	####	4.840 	4.893 	4.866 	4.958 	####	0.396 	0.416 	0.406 	-13.08	0.72	3/2+
62	128	66	1021.46	1024.30	####	####	0.33 	13.19 	4.854 	4.895 	4.874 	4.960 	####	0.385 	0.404 	0.395 	-12.68	0.32	0+
62	129	67	1033.44	1035.89	####	25.18 	1.21 	11.99 	4.867 	4.895 	4.880 	4.960 	####	0.372 	0.390 	0.381 	-12.26	-0.15	1/2+
62	130	68	1045.93	1048.74	####	24.48 	2.06 	12.49 	4.884 	4.900 	4.891 	4.965 	####	0.366 	0.383 	0.374 	-12.04	-0.59	0+
62	131	69	1057.44	1059.97	####	24.00 	3.01 	11.51 	4.898 	4.902 	4.900 	4.966 	####	0.358 	0.372 	0.365 	-11.80	-1.07	7/2-
62	132	70	1069.33	1072.20	####	23.40 	3.68 	11.89 	4.914 	4.905 	4.910 	4.970 	####	0.354 	0.366 	0.360 	-11.20	-1.51	0+
62	133	71	1080.09	1082.77	####	22.65 	4.19 	10.76 	4.954 	4.934 	4.944 	4.998 	####	0.399 	0.408 	0.403 	-11.25	-1.77	1/2-
62	134	72	1091.75	1094.51	####	22.43 	4.92 	11.67 	4.993 	4.962 	4.979 	5.026 	####	0.438 	0.443 	0.440 	-11.90	-1.99	0+
62	135	73	1101.00	1103.45	1103.98 	20.91 	5.44 	9.25 	4.991 	4.952 	4.973 	5.016 	####	0.402 	0.408 	0.405 	-9.69	-2.36	7/2+
62	136	74	1111.99	1114.57	1116.00 	20.23 	5.53 	10.99 	4.936 	4.889 	4.915 	4.954 	####	0.233 	0.255 	0.243 	-10.66	-2.40	0+
62	137	75	1121.85	1124.17	1125.26 	20.85 	6.12 	9.87 	4.945 	4.886 	4.918 	4.951 	####	0.212 	0.233 	0.222 	-10.65	-2.69	9/2-
62	138	76	1132.80	1135.46	1136.83 	20.81 	6.45 	10.95 	4.956 	4.886 	4.925 	4.951 	4.960 	0.185 	0.208 	0.195 	-10.40	-2.86	0+
62	139	77	1142.36	1144.72	1145.79 	20.51 	6.94 	9.57 	4.966 	4.885 	4.930 	4.950 	4.956 	0.159 	0.183 	0.170 	-10.48	-3.10	1/2+
62	140	78	1153.42	1155.76	1156.93 	20.62 	7.50 	11.05 	4.976 	4.884 	4.935 	4.949 	4.957 	0.127 	0.149 	0.137 	-10.47	-3.39	0+
62	141	79	1163.25	1164.74	1165.48 	20.88 	8.13 	9.83 	4.988 	4.886 	4.943 	4.951 	4.952 	0.112 	0.132 	0.121 	-10.82	-3.72	1/2+
62	142	80	1174.46	1174.46	1176.60 	21.05 	8.69 	11.22 	4.994 	4.880 	4.945 	4.945 	4.952 	0.000 	0.000 	0.000 	-10.98	-3.99	0+
62	143	81	1184.72	1184.72	1185.21 	21.48 	9.37 	10.26 	5.008 	4.885 	4.955 	4.950 	4.948 	0.041 	0.049 	0.044 	-11.07	-4.32	11/2-
62	144	82	1196.30	1196.30	1195.73 	21.83 	9.90 	11.57 	5.020 	4.887 	4.963 	4.952 	4.952 	0.000 	0.000 	0.000 	-11.88	-4.59	0+
62	145	83	1201.66	1201.66	1202.49 	16.93 	10.58 	5.36 	5.044 	4.903 	4.984 	4.968 	4.965 	-0.043 	-0.051 	-0.046 	-5.93	-4.93	9/2-
62	146	84	1208.56	1208.56	1210.90 	12.26 	11.14 	6.90 	5.064 	4.911 	5.000 	4.975 	4.981 	0.000 	0.000 	0.000 	-6.20	-5.21	0+
62	147	85	1214.66	1215.59	1217.24 	13.00 	12.04 	6.10 	5.096 	4.937 	5.030 	5.002 	4.989 	0.126 	0.135 	0.130 	-6.78	-5.63	3/2-
62	148	86	1222.12	1224.02	1225.39 	13.56 	12.65 	7.46 	5.120 	4.951 	5.050 	5.015 	5.004 	0.152 	0.162 	0.156 	-7.11	-5.96	0+
62	149	87	1228.86	1230.31	1231.26 	14.20 	13.34 	6.74 	5.146 	4.971 	5.074 	5.035 	5.013 	0.186 	0.201 	0.192 	-7.41	-6.29	1/2-
62	150	88	1236.44	1238.33	1239.24 	14.32 	13.99 	7.58 	5.172 	4.987 	5.096 	5.051 	5.039 	0.215 	0.232 	0.222 	-7.05	-6.59	0+
62	151	89	1242.97	1244.26	1244.84 	14.12 	14.96 	6.53 	5.201 	5.011 	5.124 	5.074 	5.055 	0.254 	0.277 	0.263 	-7.00	-6.95	1/2+
62	152	90	1250.61	1252.73	1253.10 	14.17 	15.40 	7.64 	5.237 	5.039 	5.157 	5.102 	5.082 	0.301 	0.322 	0.309 	-7.22	-7.20	0+
62	153	91	1257.45	1259.17	1258.97 	14.48 	15.92 	6.84 	5.258 	5.052 	5.176 	5.115 	5.093 	0.314 	0.332 	0.321 	-7.14	-7.43	3/2+
62	154	92	1264.79	1266.92	1266.93 	14.18 	16.41 	7.34 	5.286 	5.070 	5.200 	5.133 	5.105 	0.339 	0.353 	0.345 	-7.54	-7.67	0+
62	155	93	1270.53	1272.53	1272.74 	13.08 	16.97 	5.74 	5.304 	5.077 	5.215 	5.140 	####	0.342 	0.354 	0.347 	-5.87	-7.96	3/2-
62	156	94	1277.08	1279.54	1279.98 	12.28 	17.74 	6.54 	5.324 	5.089 	5.232 	5.152 	####	0.347 	0.358 	0.351 	-6.13	-8.38	0+
62	157	95	1282.44	1284.81	1285.37 	11.91 	18.43 	5.37 	5.343 	5.100 	5.248 	5.162 	####	0.352 	0.360 	0.355 	-5.91	-8.76	3/2-
62	158	96	1289.00	1291.52	1292.01 	11.92 	19.15 	6.55 	5.362 	5.109 	5.264 	5.172 	####	0.356 	0.364 	0.359 	-5.93	-9.09	0+
62	159	97	1294.24	1296.35	1297.04 	11.79 	19.93 	5.24 	5.379 	5.118 	5.279 	5.180 	####	0.358 	0.364 	0.360 	-5.78	-9.45	5/2+
62	160	98	1300.55	1302.99	1303.14 	11.56 	20.55 	6.31 	5.401 	5.131 	5.298 	5.193 	####	0.369 	0.372 	0.370 	-5.70	-9.76	0+
62	161	99	1305.87	1307.91	1307.65 	11.63 	21.29 	5.32 	5.420 	5.142 	5.315 	5.204 	####	0.376 	0.378 	0.377 	-5.69	-10.10	1/2-
62	162	100	1311.61	1313.65	1313.43 	11.05 	21.85 	5.74 	5.441 	5.151 	5.332 	5.213 	####	0.379 	0.380 	0.380 	-5.86	-10.37	0+
62	163	101	1316.04	1318.21	1317.72 	10.17 	22.62 	4.43 	5.459 	5.162 	5.348 	5.224 	####	0.385 	0.385 	0.385 	-4.53	-10.77	7/2+
62	164	102	1320.78	1323.35	1323.12 	9.18 	22.99 	4.75 	5.478 	5.170 	5.364 	5.231 	####	0.383 	0.382 	0.383 	-4.44	-11.00	0+
62	165	103	1324.69	1326.94	####	8.66 	23.36 	3.91 	5.536 	5.210 	5.416 	5.271 	####	0.455 	0.434 	0.447 	-4.66	-11.03	7/2+
62	166	104	1329.42	1331.96	####	8.64 	23.94 	4.73 	5.550 	5.216 	5.427 	5.277 	####	0.450 	0.430 	0.442 	-4.25	-11.36	0+
62	167	105	1333.07	1335.34	####	8.38 	24.43 	3.64 	5.567 	5.222 	5.441 	5.283 	####	0.449 	0.429 	0.442 	-3.77	-11.59	5/2-
62	168	106	1337.30	1339.70	####	7.87 	24.74 	4.23 	5.532 	5.187 	5.407 	5.248 	####	0.341 	0.341 	0.341 	-4.08	-12.04	0+
62	169	107	1340.62	1342.77	####	7.56 	25.46 	3.33 	5.546 	5.190 	5.418 	5.251 	####	0.327 	0.329 	0.328 	-4.10	-12.25	1/2-
62	170	108	1345.15	1347.48	####	7.85 	25.74 	4.52 	5.561 	5.195 	5.430 	5.256 	####	0.319 	0.321 	0.320 	-3.93	-12.42	0+
62	171	109	1348.39	1350.42	####	7.77 	26.08 	3.24 	5.577 	5.198 	5.443 	5.260 	####	0.310 	0.312 	0.310 	-3.76	-12.60	3/2-
62	172	110	1352.74	1355.06	####	7.59 	26.36 	4.35 	5.591 	5.203 	5.454 	5.264 	####	0.299 	0.302 	0.300 	-3.75	-12.77	0+
62	173	111	1356.03	1357.90	####	7.64 	26.80 	3.29 	5.607 	5.209 	5.468 	5.271 	####	0.294 	0.294 	0.294 	-3.60	-13.00	9/2+
62	174	112	1359.78	1362.23	####	7.04 	27.06 	3.75 	5.618 	5.212 	5.477 	5.273 	####	0.280 	0.283 	0.281 	-3.37	-13.15	0+
62	175	113	1362.54	1364.62	####	6.51 	27.60 	2.76 	5.631 	5.215 	5.487 	5.276 	####	0.269 	0.273 	0.270 	-3.18	-13.34	7/2-
62	176	114	1366.09	1368.21	####	6.32 	27.49 	3.55 	5.631 	5.200 	5.483 	5.261 	####	-0.196 	-0.191 	-0.194 	-3.62	-13.43	0+
62	177	115	1368.75	1370.40	####	6.21 	28.05 	2.66 	5.646 	5.207 	5.496 	5.269 	####	-0.195 	-0.189 	-0.193 	-3.52	-13.66	5/2+
62	178	116	1372.98	1375.13	####	6.88 	28.22 	4.23 	5.656 	5.208 	5.504 	5.269 	####	-0.172 	-0.169 	-0.171 	-3.48	-13.75	0+
62	179	117	1375.49	1377.32	####	6.74 	28.44 	2.51 	5.669 	5.210 	5.514 	5.271 	####	-0.152 	-0.153 	-0.153 	-3.52	-13.86	1/2-
62	180	118	1379.78	1381.88	####	6.80 	28.65 	4.29 	5.679 	5.213 	5.523 	5.274 	####	-0.132 	-0.134 	-0.133 	-3.54	-13.96	0+
62	181	119	1382.38	1383.79	####	6.89 	28.94 	2.60 	5.693 	5.216 	5.534 	5.277 	####	-0.118 	-0.121 	-0.119 	-3.55	-14.10	5/2+
62	182	120	1386.73	1388.61	####	6.95 	29.10 	4.35 	5.704 	5.220 	5.544 	5.281 	####	-0.096 	-0.100 	-0.098 	-3.57	-14.21	0+
62	183	121	1389.53	1391.11	####	7.16 	29.36 	2.80 	5.718 	5.223 	5.556 	5.284 	####	0.082 	0.095 	0.086 	-3.66	-14.34	1/2-
62	184	122	1394.01	1394.01	####	7.28 	29.49 	4.48 	5.729 	5.223 	5.563 	5.284 	####	0.027 	0.033 	0.029 	-3.82	-14.40	0+
62	185	123	1397.02	1397.02	####	7.49 	29.94 	3.01 	5.742 	5.230 	5.576 	5.291 	####	0.031 	0.039 	0.033 	-3.86	-14.61	13/2+
62	186	124	1401.61	1401.61	####	7.60 	30.32 	4.59 	5.754 	5.238 	5.587 	5.299 	####	0.000 	0.000 	0.000 	-3.75	-14.81	0+
62	187	125	1404.70	1404.70	####	7.68 	30.79 	3.08 	5.768 	5.245 	5.600 	5.306 	####	0.026 	0.034 	0.029 	-4.02	-15.04	13/2+
62	188	126	1409.05	1409.05	####	7.44 	31.15 	4.36 	5.779 	5.254 	5.611 	5.314 	####	0.000 	0.000 	0.000 	-4.73	-15.23	0+
62	189	127	1408.92	1408.92	####	4.22 	31.44 	-0.14 	5.802 	5.259 	5.630 	5.319 	####	-0.021 	-0.019 	-0.020 	-0.05	-15.38	9/2+
62	190	128	1410.16	1410.16	####	1.11 	31.71 	1.24 	5.822 	5.268 	5.647 	5.328 	####	0.000 	0.000 	0.000 	-0.63	-15.52	0+
62	191	129	1409.97	1409.97	####	1.05 	31.98 	-0.19 	5.851 	5.273 	5.670 	5.333 	####	0.043 	0.032 	0.040 	-0.62	-15.66	1/2+
62	192	130	1411.28	1412.63	####	1.12 	32.33 	1.31 	5.874 	5.288 	5.691 	5.348 	####	0.096 	0.077 	0.090 	-0.96	-15.88	0+
62	193	131	1411.86	1412.65	####	1.89 	33.09 	0.58 	5.903 	5.309 	5.719 	5.369 	####	0.145 	0.119 	0.136 	-1.34	-16.17	3/2+
62	194	132	1413.41	1414.70	####	2.13 	33.42 	1.55 	5.922 	5.318 	5.736 	5.378 	####	0.153 	0.126 	0.144 	-1.17	-16.33	0+
62	195	133	1414.08	1414.98	####	2.22 	33.98 	0.67 	5.946 	5.334 	5.759 	5.394 	####	0.178 	0.148 	0.168 	-0.88	-16.59	3/2+
62	196	134	1415.49	1416.97	####	2.08 	34.15 	1.42 	5.965 	5.341 	5.775 	5.401 	####	0.180 	0.149 	0.170 	-1.06	-16.71	0+
62	197	135	1415.88	1417.24	####	1.81 	34.44 	0.39 	5.993 	5.350 	5.799 	5.409 	####	0.196 	0.159 	0.184 	-1.09	-16.85	1/2+
62	198	136	1417.42	1419.01	####	1.92 	34.74 	1.53 	6.008 	5.362 	5.813 	5.421 	####	0.202 	0.167 	0.191 	-1.01	-17.03	0+
62	199	137	1417.81	1419.17	####	1.93 	35.02 	0.40 	6.032 	5.371 	5.834 	5.431 	####	0.215 	0.177 	0.203 	-0.93	-17.17	1/2+
62	200	138	1419.27	1420.90	####	1.85 	35.26 	1.46 	6.051 	5.382 	5.852 	5.441 	####	0.223 	0.186 	0.211 	-0.96	-17.32	0+
62	201	139	1419.50	1420.84	####	1.68 	35.52 	0.23 	6.074 	5.391 	5.872 	5.450 	####	0.233 	0.194 	0.221 	-0.92	-17.45	5/2+
62	202	140	1421.30	1423.17	####	2.03 	36.01 	1.80 	6.134 	5.471 	5.938 	5.529 	####	0.354 	0.344 	0.351 	-1.22	-17.93	0+
62	203	141	1421.72	1423.42	####	2.23 	36.36 	0.43 	6.162 	5.492 	5.965 	5.550 	####	0.380 	0.366 	0.376 	-1.22	-18.14	5/2-
62	204	142	1423.44	1425.35	####	2.14 	36.65 	1.71 	6.169 	5.491 	5.971 	5.549 	####	0.363 	0.349 	0.359 	-1.01	-18.27	0+
62	205	143	1423.71	1425.49	####	1.98 	36.95 	0.27 	6.189 	5.501 	5.990 	5.559 	####	0.369 	0.354 	0.365 	-0.93	-18.44	5/2+
62	206	144	1425.18	1427.15	####	1.74 	37.20 	1.47 	6.204 	5.509 	6.003 	5.566 	####	0.368 	0.352 	0.364 	-0.84	-18.58	0+
62	207	145	1425.35	1427.31	####	1.64 	37.47 	0.17 	6.247 	5.528 	6.041 	5.585 	####	0.408 	0.376 	0.399 	-0.83	-18.68	1/2-
62	208	146	1426.67	1428.72	####	1.50 	37.63 	1.32 	6.228 	5.467 	6.011 	5.525 	####	-0.262 	-0.243 	-0.257 	-0.86	-18.40	0+
62	209	147	1426.81	1428.63	####	1.46 	37.92 	0.14 	6.249 	5.474 	6.029 	5.532 	####	-0.265 	-0.244 	-0.259 	-0.82	-18.54	1/2+
62	210	148	1428.21	1430.18	####	1.53 	38.21 	1.40 	6.263 	5.483 	6.043 	5.541 	####	-0.266 	-0.244 	-0.260 	-0.77	-18.70	0+
62	211	149	1428.23	1429.99	####	1.42 	38.55 	0.02 	6.283 	5.492 	6.061 	5.550 	####	-0.269 	-0.248 	-0.263 	-0.66	-18.85	1/2+
62	212	150	1429.55	1431.41	####	1.34 	38.80 	1.32 	6.298 	5.500 	6.075 	5.557 	####	-0.270 	-0.247 	-0.263 	-0.64	-18.99	0+
62	213	151	1429.45	1430.93	####	1.23 	39.11 	-0.10 	6.318 	5.508 	6.093 	5.565 	####	-0.274 	-0.250 	-0.267 	-0.53	-19.13	13/2-
62	214	152	1430.55	1432.36	####	1.00 	39.39 	1.10 	6.332 	5.517 	6.107 	5.575 	####	-0.272 	-0.249 	-0.266 	-0.45	-19.29	0+
62	215	153	1430.23	1431.97	####	0.78 	39.56 	-0.32 	6.360 	5.520 	6.129 	5.578 	####	-0.267 	-0.246 	-0.261 	-0.44	-19.38	1/2+
62	216	154	1431.18	1433.06	####	0.63 	39.92 	0.95 	6.363 	5.530 	6.136 	5.587 	####	-0.267 	-0.245 	-0.261 	-0.32	-19.57	0+
62	217	155	1430.81	1432.58	####	0.58 	40.13 	-0.36 	6.388 	5.534 	6.156 	5.591 	####	-0.262 	-0.242 	-0.256 	-0.28	-19.68	1/2+
62	218	156	1431.61	1433.52	####	0.43 	40.40 	0.79 	6.394 	5.539 	6.163 	5.597 	####	-0.257 	-0.236 	-0.251 	-0.26	-19.84	0+
62	219	157	1431.17	1432.92	####	0.36 	40.65 	-0.44 	6.416 	5.544 	6.182 	5.602 	####	-0.252 	-0.233 	-0.247 	-0.21	-19.97	1/2+
62	220	158	1431.95	1433.80	####	0.34 	40.87 	0.78 	6.424 	5.549 	6.190 	5.606 	####	-0.246 	-0.226 	-0.240 	-0.21	-20.10	0+
62	221	159	1431.39	1433.10	####	0.22 	####	-0.56 	6.447 	5.555 	6.209 	5.613 	####	-0.241 	-0.225 	-0.236 	-0.12	-20.24	1/2+
62	222	160	1432.19	1433.92	####	0.24 	41.33 	0.80 	6.454 	5.559 	6.217 	5.616 	####	-0.235 	-0.217 	-0.230 	-0.13	-20.35	0+
62	223	161	1431.51	1432.89	####	0.11 	####	-0.68 	6.471 	5.568 	6.233 	5.626 	####	-0.236 	-0.219 	-0.231 	-0.07	-20.51	11/2-
62	224	162	1432.22	1433.94	####	0.03 	41.72 	0.71 	6.482 	5.569 	6.243 	5.626 	####	-0.221 	-0.206 	-0.217 	-0.03	-20.57	0+
62	225	163	1431.53	1433.15	####	0.03 	####	-0.68 	6.507 	5.572 	6.264 	5.629 	####	-0.208 	-0.200 	-0.206 	-0.01	-20.64	1/2+
62	226	164	1432.08	1433.85	####	-0.13 	41.98 	0.55 	6.510 	5.576 	6.268 	5.633 	####	-0.199 	-0.190 	-0.197 	0.01	-20.74	0+
62	227	165	1431.37	1432.94	####	-0.16 	####	-0.71 	6.532 	5.581 	6.287 	5.638 	####	-0.189 	-0.186 	-0.188 	0.06	-20.83	1/2+
62	228	166	1431.92	1433.63	####	-0.16 	41.58 	0.55 	6.538 	5.582 	6.292 	5.639 	####	-0.174 	-0.172 	-0.173 	0.02	-20.86	0+
62	229	167	1431.14	1432.78	####	-0.23 	####	-0.78 	6.565 	5.579 	6.313 	5.636 	####	-0.144 	-0.158 	-0.148 	-0.03	-20.83	1/2+
62	230	168	1431.95	1431.95	####	0.02 	41.16 	0.80 	6.581 	5.540 	6.317 	5.598 	####	0.000 	0.000 	0.000 	-0.33	-20.31	0+
62	231	169	1431.03	1432.55	####	-0.11 	####	-0.91 	6.589 	5.587 	6.336 	5.644 	####	-0.118 	-0.137 	-0.123 	0.01	-20.95	1/2+
62	232	170	1432.24	1432.24	####	0.29 	41.74 	1.21 	6.603 	5.559 	6.341 	5.617 	####	0.000 	0.000 	0.000 	-0.07	-20.58	0+
62	233	171	1431.24	1431.24	####	0.21 	####	-1.00 	6.615 	5.569 	6.354 	5.627 	####	0.014 	0.025 	0.017 	-0.01	-20.73	1/2-
62	234	172	1432.09	1432.09	####	-0.15 	42.34 	0.85 	6.622 	5.581 	6.363 	5.638 	####	0.000 	0.000 	0.000 	0.09	-20.89	0+
64	131	67	1032.71	1035.18	####	####	-0.73 	####	4.879 	4.935 	4.906 	4.999 	####	0.367 	0.385 	0.376 	-13.17	0.74	1/2+
64	132	68	1046.09	1048.94	####	####	0.16 	13.38 	4.895 	4.938 	4.916 	5.003 	####	0.361 	0.378 	0.369 	-12.94	0.30	0+
64	133	69	1058.56	1061.15	####	25.85 	1.12 	12.46 	4.910 	4.941 	4.925 	5.005 	####	0.356 	0.371 	0.363 	-12.70	-0.16	7/2-
64	134	70	1071.35	1074.24	####	25.25 	2.02 	12.79 	4.926 	4.944 	4.935 	5.009 	####	0.354 	0.368 	0.361 	-12.87	-0.60	0+
64	135	71	1082.59	1085.26	####	24.03 	2.50 	11.24 	4.964 	4.969 	4.966 	5.033 	####	0.393 	0.401 	0.397 	-11.69	-0.83	1/2-
64	136	72	1094.67	1097.35	####	23.32 	2.92 	12.08 	5.000 	4.994 	4.997 	5.058 	####	0.429 	0.430 	0.430 	-12.45	-1.01	0+
64	137	73	1104.64	1107.08	####	22.05 	3.64 	9.97 	5.001 	4.988 	4.995 	5.051 	####	0.397 	0.403 	0.400 	-10.34	-1.34	7/2+
64	138	74	1115.96	1118.72	####	21.29 	3.98 	11.32 	5.009 	4.987 	4.999 	5.050 	####	0.378 	0.388 	0.383 	-10.72	-1.64	0+
64	139	75	1126.22	1128.59	####	21.58 	4.37 	10.26 	4.956 	4.927 	4.943 	4.992 	####	0.222 	0.250 	0.235 	-11.04	-1.82	9/2-
64	140	76	1137.53	1140.33	1141.70 	21.57 	4.74 	11.31 	4.967 	4.927 	4.949 	4.991 	####	0.197 	0.226 	0.211 	-10.84	-2.02	0+
64	141	77	1147.75	1149.35	1151.21 	21.52 	5.38 	10.21 	4.977 	4.923 	4.953 	4.987 	####	-0.155 	-0.172 	-0.163 	-11.23	-2.50	3/2-
64	142	78	1159.59	1162.02	1163.02 	22.06 	6.17 	11.84 	4.988 	4.923 	4.959 	4.988 	####	-0.142 	-0.159 	-0.150 	-11.01	-2.77	0+
64	143	79	1170.02	1170.35	1172.36 	22.27 	6.77 	10.43 	4.999 	4.924 	4.966 	4.989 	####	-0.135 	-0.151 	-0.142 	-11.18	-3.07	1/2-
64	144	80	1181.30	1181.30	1183.96 	21.71 	6.84 	11.28 	5.000 	4.913 	4.962 	4.978 	####	0.000 	0.000 	0.000 	-11.59	-3.08	0+
64	145	81	1192.19	1192.19	1193.20 	22.17 	7.47 	10.89 	5.014 	4.918 	4.972 	4.983 	4.979 	0.042 	0.051 	0.046 	-11.63	-3.40	11/2-
64	146	82	1204.30	1204.30	1204.43 	23.00 	8.00 	12.11 	5.025 	4.920 	4.979 	4.984 	4.980 	0.000 	0.000 	0.000 	-12.48	-3.69	0+
64	147	83	1210.38	1211.00	1211.77 	18.19 	8.73 	6.08 	5.049 	4.936 	5.000 	5.000 	####	-0.047 	-0.058 	-0.052 	-6.69	-4.04	9/2-
64	148	84	1217.86	1220.03	1220.75 	13.56 	9.30 	7.48 	5.071 	4.946 	5.017 	5.010 	5.008 	-0.054 	-0.064 	-0.058 	-7.05	-4.34	0+
64	149	85	1224.82	1225.84	1227.68 	14.44 	10.16 	6.96 	5.101 	4.972 	5.046 	5.036 	####	0.130 	0.145 	0.136 	-7.51	-4.72	3/2-
64	150	86	1232.97	1234.91	1236.39 	15.11 	10.85 	8.15 	5.126 	4.986 	5.067 	5.050 	5.034 	0.155 	0.171 	0.162 	-7.79	-5.05	0+
64	151	87	1240.40	1241.91	1242.89 	15.58 	11.54 	7.43 	5.151 	5.005 	5.089 	5.069 	####	0.185 	0.203 	0.192 	-7.99	-5.38	1/2-
64	152	88	1248.54	1250.46	1251.48 	15.57 	12.10 	8.14 	5.175 	5.020 	5.111 	5.084 	5.077 	0.212 	0.231 	0.220 	-7.65	-5.65	0+
64	153	89	1255.63	1256.88	1257.72 	15.24 	12.66 	7.10 	5.203 	5.041 	5.136 	5.104 	####	0.247 	0.267 	0.255 	-7.47	-5.87	1/2+
64	154	90	1263.67	1265.81	1266.62 	15.13 	13.06 	8.04 	5.233 	5.063 	5.163 	5.126 	5.122 	0.282 	0.303 	0.291 	-7.66	-6.06	0+
64	155	91	1270.99	1272.64	1273.05 	15.36 	13.54 	7.32 	5.259 	5.080 	5.186 	5.143 	5.132 	0.307 	0.325 	0.314 	-7.64	-6.27	3/2+
64	156	92	1278.86	1281.05	1281.59 	15.19 	14.07 	7.86 	5.286 	5.100 	5.211 	5.162 	5.142 	0.333 	0.351 	0.341 	-7.26	-6.53	0+
64	157	93	1285.24	1287.07	1287.95 	14.25 	14.71 	6.38 	5.302 	5.110 	5.225 	5.172 	5.145 	0.333 	0.351 	0.340 	-6.51	-6.89	5/2-
64	158	94	1292.66	1295.13	1295.89 	13.80 	15.59 	7.42 	5.324 	5.121 	5.243 	5.183 	5.157 	0.344 	0.359 	0.350 	-6.85	-7.22	0+
64	159	95	1298.81	1301.10	1301.83 	13.57 	16.37 	6.15 	5.342 	5.130 	5.258 	5.192 	####	0.347 	0.361 	0.353 	-6.70	-7.56	3/2-
64	160	96	1306.07	1308.56	1309.28 	13.41 	17.08 	7.26 	5.362 	5.141 	5.274 	5.203 	5.173 	0.354 	0.366 	0.358 	-6.64	-7.89	0+
64	161	97	1312.05	1314.11	1314.92 	13.24 	17.82 	5.98 	5.377 	5.148 	5.287 	5.210 	####	0.353 	0.364 	0.358 	-6.42	-8.22	5/2+
64	162	98	1319.04	1321.37	1321.76 	12.97 	18.49 	6.99 	5.399 	5.161 	5.306 	5.223 	####	0.365 	0.373 	0.368 	-6.34	-8.52	0+
64	163	99	1325.01	1326.97	1326.94 	12.96 	19.14 	5.97 	5.417 	5.170 	5.322 	5.232 	####	0.370 	0.376 	0.372 	-6.22	-8.81	1/2-
64	164	100	1331.27	1333.34	1333.32 	12.22 	19.66 	6.26 	5.437 	5.179 	5.338 	5.240 	####	0.373 	0.376 	0.374 	-5.77	-9.10	0+
64	165	101	1336.52	1338.59	1338.22 	11.51 	20.48 	5.25 	5.455 	5.189 	5.353 	5.250 	####	0.378 	0.380 	0.378 	-5.32	-9.43	7/2+
64	166	102	1341.92	1344.29	1344.14 	10.65 	21.13 	5.40 	5.472 	5.198 	5.368 	5.259 	####	0.378 	0.380 	0.379 	-5.01	-9.76	0+
64	167	103	1346.20	1348.38	1348.62 	9.68 	21.51 	4.28 	5.487 	5.202 	5.380 	5.264 	####	0.373 	0.377 	0.374 	-4.43	-10.06	5/2-
64	168	104	1351.31	1353.74	####	9.39 	21.89 	5.11 	5.502 	5.211 	5.393 	5.272 	####	0.363 	0.368 	0.365 	-4.68	-10.36	0+
64	169	105	1355.22	1357.43	####	9.02 	22.15 	3.91 	5.515 	5.214 	5.403 	5.275 	####	0.354 	0.360 	0.356 	-4.45	-10.66	7/2-
64	170	106	1360.32	1362.71	####	9.01 	23.02 	5.10 	5.529 	5.220 	5.414 	5.281 	####	0.343 	0.349 	0.345 	-4.51	-10.92	0+
64	171	107	1364.07	1366.22	####	8.85 	23.45 	3.75 	5.542 	5.222 	5.425 	5.283 	####	0.330 	0.338 	0.333 	-4.56	-11.18	1/2-
64	172	108	1368.97	1371.37	####	8.65 	23.82 	4.90 	5.558 	5.228 	5.437 	5.288 	####	0.323 	0.331 	0.326 	-4.33	-11.41	0+
64	173	109	1372.61	1374.78	####	8.54 	24.22 	3.64 	5.573 	5.231 	5.449 	5.291 	####	0.313 	0.322 	0.317 	-4.19	-11.65	3/2-
64	174	110	1377.34	1379.77	####	8.37 	24.60 	4.73 	5.588 	5.236 	5.461 	5.297 	####	0.305 	0.314 	0.308 	-4.16	-11.87	0+
64	175	111	1381.09	1383.07	####	8.48 	25.06 	3.75 	5.604 	5.241 	5.474 	5.302 	####	0.298 	0.306 	0.301 	-4.13	-12.12	9/2+
64	176	112	1385.28	1387.73	####	7.94 	25.50 	4.19 	5.617 	5.248 	5.486 	5.308 	####	0.291 	0.299 	0.294 	-3.70	-12.36	0+
64	177	113	1388.30	1390.49	####	7.22 	25.76 	3.03 	5.627 	5.247 	5.492 	5.308 	####	0.273 	0.286 	0.278 	-3.19	-12.50	7/2-
64	178	114	1392.05	1394.17	####	6.77 	25.96 	3.75 	5.627 	5.230 	5.488 	5.291 	####	-0.203 	-0.203 	-0.203 	-4.02	-12.58	0+
64	179	115	1395.19	1396.74	####	6.89 	26.44 	3.14 	5.641 	5.237 	5.500 	5.298 	####	-0.202 	-0.201 	-0.201 	-3.90	-12.82	5/2+
64	180	116	1399.67	1401.80	####	7.62 	26.69 	4.48 	5.652 	5.241 	5.510 	5.302 	####	-0.188 	-0.190 	-0.189 	-3.76	-12.96	0+
64	181	117	1402.46	1404.21	####	7.27 	26.97 	2.79 	5.664 	5.244 	5.520 	5.305 	####	-0.177 	-0.180 	-0.178 	-3.63	-13.12	5/2+
64	182	118	1406.92	1409.09	####	7.24 	27.14 	4.46 	5.675 	5.246 	5.528 	5.306 	####	-0.155 	-0.161 	-0.157 	-3.74	-13.22	0+
64	183	119	1409.78	1411.61	####	7.31 	27.40 	2.86 	5.687 	5.249 	5.538 	5.310 	####	-0.142 	-0.149 	-0.144 	-3.73	-13.37	1/2-
64	184	120	1414.31	1416.29	####	7.39 	27.58 	4.54 	5.697 	5.250 	5.545 	5.310 	####	-0.115 	-0.124 	-0.118 	-3.83	-13.45	0+
64	185	121	1417.34	1418.58	####	7.56 	27.81 	3.03 	5.709 	5.254 	5.556 	5.315 	####	-0.104 	-0.112 	-0.107 	-3.84	-13.63	3/2+
64	186	122	1421.93	1423.68	####	7.61 	27.91 	4.59 	5.721 	5.251 	5.564 	5.311 	####	0.061 	0.076 	0.066 	-4.10	-13.63	0+
64	187	123	1425.28	1426.26	####	7.93 	28.26 	3.35 	5.737 	5.256 	5.577 	5.316 	####	0.060 	0.077 	0.066 	-4.00	-13.81	11/2+
64	188	124	1430.20	1430.20	####	8.28 	28.59 	4.93 	5.744 	5.260 	5.584 	5.321 	####	0.000 	0.000 	0.000 	-4.19	-13.99	0+
64	189	125	1433.76	1433.76	####	8.48 	29.06 	3.55 	5.758 	5.268 	5.597 	5.328 	####	0.028 	0.038 	0.031 	-4.40	-14.22	13/2+
64	190	126	1438.54	1438.54	####	8.34 	29.49 	4.79 	5.769 	5.275 	5.607 	5.336 	####	0.000 	0.000 	0.000 	-5.18	-14.43	0+
64	191	127	1438.71	1438.71	####	4.95 	29.79 	0.17 	5.791 	5.281 	5.625 	5.341 	####	-0.023 	-0.023 	-0.023 	-0.37	-14.58	9/2+
64	192	128	1440.23	1440.23	####	1.69 	30.07 	1.52 	5.810 	5.290 	5.642 	5.350 	####	0.000 	0.000 	0.000 	-0.92	-14.73	0+
64	193	129	1440.34	1440.34	####	1.63 	30.37 	0.11 	5.836 	5.297 	5.663 	5.357 	####	0.048 	0.041 	0.045 	-0.93	-14.88	1/2+
64	194	130	1442.11	1443.48	####	1.89 	30.84 	1.78 	5.863 	5.317 	5.688 	5.376 	####	0.107 	0.096 	0.104 	-1.41	-15.10	0+
64	195	131	1443.28	1444.18	####	2.95 	31.42 	1.17 	5.890 	5.339 	5.715 	5.399 	####	0.147 	0.136 	0.144 	-1.76	-15.35	3/2+
64	196	132	1445.22	1446.53	####	3.10 	31.81 	1.93 	5.911 	5.352 	5.734 	5.412 	####	0.161 	0.149 	0.157 	-1.60	-15.54	0+
64	197	133	1446.34	1447.37	####	3.05 	32.26 	1.12 	5.934 	5.367 	5.756 	5.426 	####	0.180 	0.166 	0.175 	-1.27	-15.75	3/2+
64	198	134	1448.04	1449.59	####	2.82 	32.54 	1.70 	5.952 	5.376 	5.773 	5.436 	####	0.186 	0.171 	0.181 	-1.40	-15.91	0+
64	199	135	1448.72	1450.17	####	2.38 	32.84 	0.68 	5.979 	5.384 	5.794 	5.444 	####	0.200 	0.179 	0.193 	-1.44	-16.06	1/2+
64	200	136	1450.62	1452.32	####	2.59 	33.21 	1.90 	5.994 	5.398 	5.810 	5.457 	####	0.208 	0.188 	0.202 	-1.33	-16.26	0+
64	201	137	1451.32	1452.76	####	2.60 	33.51 	0.70 	6.017 	5.408 	5.830 	5.467 	####	0.220 	0.196 	0.212 	-1.26	-16.42	1/2+
64	202	138	1453.11	1454.87	####	2.48 	33.84 	1.78 	6.036 	5.422 	5.849 	5.481 	####	0.231 	0.210 	0.225 	-1.28	-16.62	0+
64	203	139	1453.80	1455.48	####	2.47 	34.30 	0.69 	6.067 	5.459 	5.882 	5.518 	####	0.278 	0.264 	0.274 	-1.41	-16.87	1/2+
64	204	140	1455.93	1457.88	####	2.82 	34.63 	2.13 	6.120 	5.503 	5.933 	5.561 	####	0.355 	0.352 	0.354 	-1.59	-16.83	0+
64	205	141	1456.89	1458.53	####	3.10 	35.17 	0.96 	6.149 	5.526 	5.961 	5.583 	####	0.380 	0.377 	0.379 	-1.56	-17.08	5/2-
64	206	142	1458.81	1460.81	####	2.88 	35.38 	1.92 	6.158 	5.528 	5.969 	5.586 	####	0.369 	0.365 	0.368 	-1.36	-17.21	0+
64	207	143	1459.50	1461.33	####	2.61 	35.79 	0.69 	6.181 	5.542 	5.991 	5.600 	####	0.382 	0.378 	0.381 	-1.28	-17.41	5/2+
64	208	144	1461.23	1463.27	####	2.41 	36.05 	1.72 	6.191 	5.546 	6.000 	5.603 	####	0.373 	0.367 	0.371 	-1.15	-17.55	0+
64	209	145	1461.71	1463.71	####	2.21 	36.36 	0.49 	6.235 	5.568 	6.039 	5.626 	####	0.414 	0.395 	0.408 	-1.10	-17.73	1/2-
64	210	146	1463.26	1465.33	####	2.04 	36.59 	1.55 	6.222 	5.559 	6.028 	5.616 	####	0.371 	0.362 	0.368 	-1.00	-17.85	0+
64	211	147	1463.63	1465.64	####	1.92 	36.83 	0.37 	6.261 	5.576 	6.061 	5.633 	####	0.403 	0.382 	0.397 	-0.94	-17.98	1/2-
64	212	148	1465.02	1467.11	####	1.76 	36.82 	1.39 	6.256 	5.573 	6.058 	5.630 	####	0.370 	0.360 	0.367 	-0.88	-18.14	0+
64	213	149	1465.30	1467.32	####	1.67 	37.07 	0.28 	6.291 	5.586 	6.088 	5.643 	####	0.397 	0.374 	0.390 	-0.84	-18.26	1/2-
64	214	150	1466.59	1468.68	####	1.57 	37.04 	1.29 	6.290 	5.588 	6.088 	5.645 	####	0.371 	0.358 	0.367 	-0.79	-18.44	0+
64	215	151	1466.85	1468.37	####	1.55 	37.40 	0.26 	6.295 	5.533 	6.078 	5.590 	####	-0.269 	-0.247 	-0.263 	-0.80	-18.36	13/2-
64	216	152	1467.99	1470.06	####	1.41 	37.44 	1.15 	6.328 	5.606 	6.123 	5.662 	####	0.380 	0.362 	0.375 	-0.70	-18.72	0+
64	217	153	1468.16	1470.07	####	1.32 	37.93 	0.17 	6.353 	5.615 	6.144 	5.671 	####	0.391 	0.366 	0.383 	-0.66	-18.86	1/2-
64	218	154	1469.25	1471.24	####	1.26 	38.07 	1.09 	6.379 	5.629 	6.168 	5.686 	####	0.410 	0.378 	0.400 	-0.61	-18.98	0+
64	219	155	1469.36	1471.14	####	1.20 	38.55 	0.11 	6.362 	5.561 	6.139 	5.618 	####	-0.260 	-0.242 	-0.255 	-0.58	-18.95	1/2+
64	220	156	1470.26	1472.14	####	1.01 	38.65 	0.90 	6.415 	5.645 	6.201 	5.701 	####	0.416 	0.380 	0.405 	-0.46	-19.25	0+
64	221	157	1470.32	1472.05	####	0.96 	39.15 	0.06 	6.390 	5.573 	6.164 	5.630 	####	-0.252 	-0.235 	-0.247 	-0.50	-19.25	1/2+
64	222	158	1471.38	1473.26	####	1.12 	39.43 	1.06 	6.399 	5.578 	6.173 	5.635 	####	-0.247 	-0.230 	-0.242 	-0.48	-19.39	0+
64	223	159	1471.12	1472.81	####	0.80 	39.73 	-0.26 	6.418 	5.586 	6.191 	5.643 	####	-0.244 	-0.230 	-0.240 	-0.38	-19.54	1/2+
64	224	160	1472.15	1473.92	####	0.77 	39.96 	1.03 	6.428 	5.590 	6.200 	5.647 	####	-0.239 	-0.224 	-0.234 	-0.38	-19.66	0+
64	225	161	1471.77	1473.11	####	0.65 	40.26 	-0.38 	6.445 	5.597 	6.216 	5.654 	####	-0.236 	-0.222 	-0.233 	-0.29	-19.80	11/2-
64	226	162	1472.67	1474.38	####	0.52 	40.45 	0.89 	6.457 	5.603 	6.227 	5.660 	####	-0.230 	-0.218 	-0.226 	-0.24	-19.92	0+
64	227	163	1472.13	1473.77	####	0.36 	40.60 	-0.54 	6.481 	5.606 	6.247 	5.663 	####	-0.218 	-0.213 	-0.216 	-0.23	-19.99	1/2+
64	228	164	1472.91	1474.69	####	0.25 	40.83 	0.78 	6.485 	5.612 	6.252 	5.669 	####	-0.214 	-0.208 	-0.212 	-0.15	-20.12	0+
64	229	165	1472.37	1473.98	####	0.24 	41.00 	-0.54 	6.506 	5.617 	6.270 	5.673 	####	-0.204 	-0.203 	-0.204 	-0.12	-20.21	1/2+
64	230	166	1473.05	1474.82	####	0.14 	41.13 	0.68 	6.512 	5.620 	6.276 	5.677 	####	-0.194 	-0.194 	-0.194 	-0.12	-20.29	0+
64	231	167	1472.44	1474.00	####	0.07 	41.29 	-0.61 	6.531 	5.627 	6.293 	5.684 	####	-0.187 	-0.192 	-0.188 	-0.03	-20.40	1/2+
64	232	168	1473.13	1474.80	####	0.08 	41.18 	0.69 	6.539 	5.629 	6.301 	5.685 	####	-0.173 	-0.181 	-0.175 	-0.07	-20.44	0+
64	233	169	1472.44	1473.99	####	0.00 	41.40 	-0.69 	6.563 	5.627 	6.320 	5.684 	####	-0.148 	-0.170 	-0.154 	-0.12	-20.44	1/2+
64	234	170	1473.10	1474.75	####	-0.03 	40.86 	0.66 	6.565 	5.635 	6.324 	5.692 	####	-0.147 	-0.164 	-0.152 	-0.04	-20.56	0+
64	235	171	1472.48	1473.95	####	0.04 	41.23 	-0.62 	6.587 	5.637 	6.342 	5.693 	####	-0.127 	-0.155 	-0.135 	-0.04	-20.60	1/2+
64	236	172	1473.07	1474.72	####	-0.03 	40.98 	0.60 	6.593 	5.632 	6.347 	5.689 	####	-0.097 	-0.128 	-0.106 	-0.13	-20.55	0+
64	237	173	1472.61	1474.01	####	0.14 	41.60 	-0.46 	6.610 	5.635 	6.361 	5.691 	####	-0.078 	-0.115 	-0.088 	-0.13	-20.60	1/2+
64	238	174	1473.37	1475.06	####	0.30 	41.65 	0.76 	6.619 	5.630 	6.368 	5.686 	####	-0.042 	-0.075 	-0.051 	-0.14	-20.57	0+
64	239	175	1472.70	1473.63	####	0.09 	####	-0.67 	6.635 	5.642 	6.384 	5.699 	####	0.059 	0.096 	0.069 	-0.17	-20.71	7/2-
64	240	176	1473.57	1475.11	####	0.21 	42.40 	0.87 	6.643 	5.653 	6.394 	5.710 	####	0.059 	0.094 	0.068 	-0.10	-20.87	0+
64	241	177	1473.04	1473.73	####	0.34 	####	-0.54 	6.660 	5.667 	6.411 	5.723 	####	0.072 	0.116 	0.084 	-0.02	-21.05	9/2-
64	242	178	1473.58	1474.99	####	0.01 	42.93 	0.55 	6.665 	5.675 	6.418 	5.731 	####	0.064 	0.101 	0.074 	0.08	-21.19	0+
66	137	71	1083.19	1085.76	####	####	0.60 	####	4.974 	5.006 	4.989 	5.069 	####	0.388 	0.395 	0.392 	-12.07	0.19	1/2-
66	138	72	1095.60	1098.21	####	####	0.93 	12.41 	5.009 	5.028 	5.019 	5.092 	####	0.421 	0.421 	0.421 	-12.80	0.03	0+
66	139	73	1106.18	1108.54	####	22.99 	1.53 	10.57 	5.011 	5.023 	5.017 	5.086 	####	0.392 	0.397 	0.394 	-10.90	-0.24	7/2+
66	140	74	1118.16	1120.88	####	22.56 	2.20 	11.98 	5.020 	5.022 	5.021 	5.085 	####	0.375 	0.384 	0.379 	-11.30	-0.59	0+
66	141	75	1128.91	1131.28	####	22.73 	2.69 	10.75 	4.968 	4.967 	4.967 	5.031 	####	0.230 	0.262 	0.245 	-11.45	-0.95	9/2-
66	142	76	1140.89	1143.51	####	22.72 	3.35 	11.98 	4.980 	4.962 	4.972 	5.026 	####	-0.183 	-0.204 	-0.193 	-11.77	-1.34	0+
66	143	77	1151.74	1153.47	1154.73 	22.83 	3.99 	10.86 	4.988 	4.960 	4.975 	5.025 	####	-0.163 	-0.185 	-0.173 	-11.77	-1.62	3/2-
66	144	78	1164.12	1166.56	1167.20 	23.23 	4.53 	12.37 	4.998 	4.961 	4.981 	5.025 	####	-0.153 	-0.174 	-0.162 	-11.55	-1.89	0+
66	145	79	1175.10	1175.49	1176.95 	23.36 	5.09 	10.99 	5.008 	4.961 	4.987 	5.025 	####	-0.143 	-0.163 	-0.152 	-11.71	-2.19	1/2-
66	146	80	1186.89	1189.29	1189.33 	22.78 	5.60 	11.79 	5.018 	4.960 	4.992 	5.024 	5.044 	-0.132 	-0.152 	-0.141 	-11.86	-2.46	0+
66	147	81	1197.87	1197.87	1199.04 	22.77 	5.69 	10.98 	5.021 	4.951 	4.990 	5.016 	####	0.044 	0.054 	0.048 	-12.19	-2.54	11/2-
66	148	82	1210.58	1210.58	1210.78 	23.68 	6.28 	12.70 	5.031 	4.952 	4.996 	5.016 	5.046 	0.000 	0.000 	0.000 	-13.05	-2.83	0+
66	149	83	1217.36	1218.11	1218.69 	19.49 	6.98 	6.79 	5.055 	4.968 	5.017 	5.032 	5.057 	-0.051 	-0.065 	-0.057 	-7.46	-3.19	9/2-
66	150	84	1225.53	1227.55	1228.37 	14.95 	7.66 	8.16 	5.079 	4.983 	5.037 	5.046 	5.071 	-0.078 	-0.097 	-0.087 	-7.95	-3.52	0+
66	151	85	1233.21	1234.86	1235.89 	15.85 	8.39 	7.69 	5.106 	5.002 	5.061 	5.065 	5.080 	-0.120 	-0.144 	-0.130 	-7.97	-3.88	7/2-
66	152	86	1242.02	1243.98	1245.32 	16.49 	9.05 	8.80 	5.131 	5.020 	5.083 	5.083 	5.095 	0.157 	0.177 	0.165 	-8.45	-4.14	0+
66	153	87	1250.10	1251.62	1252.42 	16.88 	9.70 	8.08 	5.155 	5.037 	5.104 	5.100 	5.104 	0.183 	0.203 	0.191 	-8.55	-4.45	1/2-
66	154	88	1258.79	1260.70	1261.74 	16.77 	10.25 	8.69 	5.178 	5.050 	5.124 	5.113 	5.124 	0.205 	0.223 	0.213 	-8.20	-4.72	0+
66	155	89	1266.32	1267.48	1268.58 	16.22 	10.68 	7.53 	5.205 	5.068 	5.147 	5.130 	5.146 	0.236 	0.253 	0.244 	-7.86	-4.93	1/2+
66	156	90	1274.73	1276.90	1278.02 	15.95 	11.06 	8.42 	5.229 	5.084 	5.168 	5.147 	5.162 	0.259 	0.276 	0.266 	-7.99	-5.16	0+
66	157	91	1282.42	1283.97	1284.99 	16.10 	11.43 	7.69 	5.259 	5.105 	5.195 	5.168 	5.171 	0.295 	0.310 	0.301 	-8.05	-5.29	3/2+
66	158	92	1290.70	1292.90	1294.04 	15.97 	11.84 	8.28 	5.286 	5.125 	5.219 	5.187 	5.182 	0.321 	0.336 	0.327 	-7.82	-5.49	0+
66	159	93	1297.75	1299.57	1300.87 	15.33 	12.51 	7.05 	5.304 	5.136 	5.235 	5.198 	5.183 	0.325 	0.340 	0.331 	-7.17	-5.79	5/2-
66	160	94	1305.72	1308.15	1309.45 	15.02 	13.06 	7.97 	5.323 	5.145 	5.250 	5.206 	5.195 	0.332 	0.346 	0.338 	-7.47	-6.04	0+
66	161	95	1312.49	1314.69	1315.90 	14.74 	13.68 	6.76 	5.341 	5.154 	5.265 	5.216 	5.196 	0.336 	0.348 	0.341 	-7.28	-6.33	3/2-
66	162	96	1320.34	1322.80	1324.10 	14.62 	14.27 	7.85 	5.360 	5.164 	5.281 	5.226 	5.207 	0.343 	0.353 	0.347 	-7.23	-6.61	0+
66	163	97	1326.95	1328.90	1330.37 	14.46 	14.90 	6.61 	5.376 	5.172 	5.294 	5.234 	5.210 	0.345 	0.355 	0.349 	-7.04	-6.90	5/2+
66	164	98	1334.43	1336.82	1338.03 	14.09 	15.39 	7.48 	5.398 	5.185 	5.313 	5.246 	5.222 	0.355 	0.363 	0.358 	-6.90	-7.17	0+
66	165	99	1340.95	1342.90	1343.74 	14.00 	15.94 	6.52 	5.416 	5.195 	5.329 	5.256 	####	0.362 	0.368 	0.364 	-6.82	-7.44	1/2-
66	166	100	1347.82	1349.74	1350.79 	13.38 	16.55 	6.87 	5.435 	5.202 	5.344 	5.264 	####	0.365 	0.368 	0.366 	-6.99	-7.74	0+
66	167	101	1353.64	1355.73	1356.19 	12.69 	17.12 	5.82 	5.453 	5.213 	5.359 	5.274 	####	0.369 	0.371 	0.370 	-5.91	-8.05	7/2+
66	168	102	1359.65	1362.18	1362.90 	11.84 	17.73 	6.02 	5.468 	5.221 	5.372 	5.281 	####	0.366 	0.368 	0.367 	-5.67	-8.39	0+
66	169	103	1364.65	1366.99	1368.01 	11.02 	18.45 	5.00 	5.483 	5.225 	5.384 	5.286 	####	0.362 	0.365 	0.363 	-5.58	-8.73	5/2-
66	170	104	1370.52	1373.02	####	10.87 	19.21 	5.87 	5.495 	5.232 	5.394 	5.292 	####	0.350 	0.355 	0.351 	-5.40	-9.10	0+
66	171	105	1375.23	1377.40	####	10.57 	20.01 	4.71 	5.509 	5.236 	5.405 	5.297 	####	0.344 	0.351 	0.347 	-5.07	-9.46	7/2-
66	172	106	1380.97	1383.34	####	10.45 	20.65 	5.74 	5.523 	5.244 	5.417 	5.304 	####	0.334 	0.342 	0.337 	-5.12	-9.79	0+
66	173	107	1385.35	1387.45	####	10.12 	21.28 	4.38 	5.538 	5.248 	5.429 	5.308 	####	0.326 	0.335 	0.330 	-5.15	-10.10	1/2-
66	174	108	1390.75	1393.18	####	9.78 	21.78 	5.40 	5.554 	5.254 	5.442 	5.315 	####	0.320 	0.330 	0.324 	-4.84	-10.39	0+
66	175	109	1394.92	1397.26	####	9.57 	22.31 	4.17 	5.569 	5.260 	5.455 	5.321 	####	0.313 	0.325 	0.317 	-4.68	-10.69	1/2-
66	176	110	1400.14	1402.67	####	9.40 	22.80 	5.22 	5.585 	5.265 	5.467 	5.326 	####	0.306 	0.319 	0.311 	-4.67	-10.94	0+
66	177	111	1404.40	1406.47	####	9.49 	23.32 	4.26 	5.601 	5.271 	5.480 	5.331 	####	0.299 	0.313 	0.304 	-4.74	-11.21	9/2+
66	178	112	1409.21	1411.63	####	9.06 	23.93 	4.80 	5.615 	5.279 	5.493 	5.339 	####	0.295 	0.308 	0.300 	-4.89	-11.53	0+
66	179	113	1412.41	1414.67	####	8.01 	24.11 	3.21 	5.624 	5.277 	5.498 	5.337 	####	0.276 	0.294 	0.283 	-3.40	-11.64	7/2-
66	180	114	1416.41	1418.77	####	7.21 	24.36 	4.00 	5.666 	5.305 	5.536 	5.365 	####	0.334 	0.334 	0.334 	-3.74	-11.77	0+
66	181	115	1419.94	1421.38	####	7.52 	24.74 	3.52 	5.637 	5.265 	5.504 	5.326 	####	-0.205 	-0.208 	-0.206 	-4.30	-11.95	5/2+
66	182	116	1423.68	1426.06	####	7.26 	24.00 	3.74 	5.722 	5.339 	5.586 	5.398 	####	0.376 	0.363 	0.371 	-3.60	-12.06	0+
66	183	117	1427.94	1429.67	####	8.01 	25.48 	4.27 	5.661 	5.276 	5.526 	5.336 	####	-0.195 	-0.198 	-0.196 	-3.98	-12.33	3/2+
66	184	118	1432.55	1434.73	####	8.88 	25.63 	4.61 	5.671 	5.277 	5.533 	5.337 	####	-0.174 	-0.182 	-0.177 	-3.95	-12.43	0+
66	185	119	1435.63	1437.52	####	7.69 	25.86 	3.08 	5.682 	5.278 	5.541 	5.338 	####	-0.153 	-0.165 	-0.157 	-4.04	-12.56	1/2-
66	186	120	1440.37	1442.46	####	7.81 	26.05 	4.73 	5.691 	5.279 	5.548 	5.339 	####	-0.130 	-0.143 	-0.135 	-4.10	-12.68	0+
66	187	121	1443.71	1445.01	####	8.07 	26.37 	3.34 	5.703 	5.281 	5.558 	5.341 	####	-0.113 	-0.124 	-0.117 	-4.17	-12.85	3/2+
66	188	122	1448.51	1450.32	####	8.15 	26.58 	4.80 	5.713 	5.284 	5.566 	5.344 	####	-0.094 	-0.105 	-0.098 	-4.16	-13.00	0+
66	189	123	1452.03	1453.36	####	8.32 	26.75 	3.52 	5.724 	5.284 	5.574 	5.344 	####	-0.059 	-0.070 	-0.063 	-4.44	-13.10	1/2-
66	190	124	1457.24	1457.24	####	8.73 	27.03 	5.21 	5.735 	5.284 	5.582 	5.344 	####	0.000 	0.000 	0.000 	-4.63	-13.22	0+
66	191	125	1461.22	1461.22	####	9.20 	27.47 	3.99 	5.750 	5.291 	5.595 	5.351 	####	0.030 	0.041 	0.033 	-4.80	-13.44	13/2+
66	192	126	1466.43	1466.43	####	9.19 	27.89 	5.20 	5.760 	5.298 	5.605 	5.358 	####	0.000 	0.000 	0.000 	-5.65	-13.66	0+
66	193	127	1466.90	1466.90	####	5.67 	28.19 	0.47 	5.781 	5.303 	5.623 	5.363 	####	-0.024 	-0.026 	-0.024 	-0.69	-13.81	9/2+
66	194	128	1468.72	1468.72	####	2.29 	28.49 	1.82 	5.800 	5.313 	5.639 	5.373 	####	0.000 	0.000 	0.000 	-1.21	-13.97	0+
66	195	129	1469.18	1469.96	####	2.28 	28.84 	0.47 	5.833 	5.332 	5.668 	5.392 	####	0.100 	0.095 	0.098 	-1.88	-14.15	1/2+
66	196	130	1470.99	1472.87	####	2.27 	28.87 	1.80 	5.842 	5.334 	5.676 	5.394 	####	-0.057 	-0.064 	-0.060 	-1.36	-14.32	0+
66	197	131	1473.06	1474.00	####	3.87 	29.77 	2.07 	5.879 	5.366 	5.712 	5.425 	####	0.148 	0.145 	0.147 	-2.15	-14.53	3/2+
66	198	132	1475.38	1476.71	####	4.39 	30.16 	2.32 	5.900 	5.381 	5.732 	5.440 	####	0.164 	0.161 	0.163 	-1.99	-14.71	0+
66	199	133	1476.89	1477.95	####	3.83 	30.55 	1.51 	5.922 	5.394 	5.752 	5.453 	####	0.180 	0.175 	0.178 	-1.63	-14.88	3/2+
66	200	134	1478.94	1480.55	####	3.57 	30.91 	2.05 	5.941 	5.405 	5.769 	5.464 	####	0.188 	0.183 	0.186 	-1.76	-15.07	0+
66	201	135	1480.02	1481.38	####	3.13 	31.30 	1.07 	5.961 	5.416 	5.788 	5.475 	####	0.199 	0.191 	0.196 	-1.73	-15.25	5/2+
66	202	136	1482.26	1484.02	####	3.31 	31.63 	2.24 	5.981 	5.429 	5.807 	5.487 	####	0.211 	0.202 	0.208 	-1.69	-15.43	0+
66	203	137	1483.30	1484.83	####	3.28 	31.97 	1.04 	6.004 	5.439 	5.826 	5.497 	####	0.223 	0.209 	0.218 	-1.65	-15.60	1/2+
66	204	138	1485.48	1487.33	####	3.23 	32.38 	2.19 	6.023 	5.456 	5.846 	5.515 	####	0.238 	0.227 	0.234 	-1.67	-15.79	0+
66	205	139	1486.55	1488.21	####	3.25 	32.75 	1.07 	6.049 	5.480 	5.872 	5.538 	####	0.267 	0.254 	0.263 	-1.72	-15.95	1/2+
66	206	140	1488.63	1490.65	####	3.15 	32.70 	2.08 	6.112 	5.537 	5.934 	5.595 	####	0.361 	0.365 	0.362 	-1.98	-15.94	0+
66	207	141	1490.08	1491.72	####	3.53 	33.18 	1.45 	6.139 	5.559 	5.960 	5.616 	####	0.381 	0.389 	0.383 	-1.88	-16.14	5/2-
66	208	142	1492.33	1494.35	####	3.70 	33.52 	2.26 	6.157 	5.572 	5.978 	5.630 	####	0.387 	0.395 	0.389 	-1.73	-16.32	0+
66	209	143	1493.48	1495.40	####	3.40 	33.98 	1.15 	6.203 	5.605 	6.021 	5.662 	####	0.432 	0.434 	0.433 	-1.75	-16.52	1/2-
66	210	144	1495.36	1497.42	####	3.02 	34.13 	1.88 	6.184 	5.583 	6.002 	5.640 	####	0.382 	0.386 	0.383 	-1.44	-16.64	0+
66	211	145	1496.31	1498.19	####	2.83 	34.60 	0.95 	6.251 	5.628 	6.063 	5.684 	####	0.455 	0.448 	0.453 	-1.47	-16.81	5/2+
66	212	146	1498.08	1500.22	####	2.72 	34.82 	1.77 	6.259 	5.632 	6.071 	5.689 	####	0.447 	0.440 	0.445 	-1.31	-16.97	0+
66	213	147	1498.67	1500.74	####	2.35 	35.03 	0.59 	6.252 	5.616 	6.062 	5.673 	####	0.410 	0.404 	0.408 	-1.19	-17.08	1/2-
66	214	148	1500.41	1502.61	####	2.33 	35.39 	1.75 	6.290 	5.645 	6.099 	5.702 	####	0.446 	0.436 	0.443 	-1.16	-17.26	0+
66	215	149	1500.88	1502.98	####	2.21 	35.58 	0.46 	6.312 	5.651 	6.117 	5.707 	####	0.448 	0.436 	0.444 	-1.13	-17.38	1/2+
66	216	150	1502.50	1504.71	####	2.09 	35.92 	1.62 	6.320 	5.656 	6.124 	5.712 	####	0.442 	0.429 	0.438 	-1.06	-17.54	0+
66	217	151	1502.90	1504.98	####	2.02 	36.05 	0.40 	6.306 	5.632 	6.109 	5.689 	####	0.394 	0.378 	0.389 	-1.06	-17.63	1/2-
66	218	152	1504.54	1506.34	####	2.04 	36.55 	1.64 	6.288 	5.569 	6.079 	5.626 	####	-0.266 	-0.248 	-0.261 	-1.06	-17.79	0+
66	219	153	1504.86	1506.82	####	1.96 	36.70 	0.32 	6.335 	5.644 	6.135 	5.701 	####	0.389 	0.370 	0.383 	-0.96	-17.92	1/2-
66	220	154	1506.37	1508.23	####	1.83 	37.12 	1.50 	6.318 	5.582 	6.107 	5.639 	####	-0.262 	-0.246 	-0.257 	-0.90	-18.09	0+
66	221	155	1506.57	1508.34	####	1.70 	37.20 	0.20 	6.362 	5.656 	6.160 	5.712 	####	0.383 	0.363 	0.377 	-0.76	-18.22	1/2-
66	222	156	1507.95	1509.88	####	1.58 	37.69 	1.38 	6.347 	5.594 	6.133 	5.651 	####	-0.255 	-0.240 	-0.251 	-0.82	-18.39	0+
66	223	157	1508.05	1509.81	####	1.49 	37.74 	0.11 	6.367 	5.599 	6.149 	5.656 	####	-0.251 	-0.237 	-0.247 	-0.80	-18.52	1/2+
66	224	158	1509.41	1511.32	####	1.47 	38.04 	1.36 	6.377 	5.606 	6.160 	5.663 	####	-0.247 	-0.234 	-0.244 	-0.75	-18.68	0+
66	225	159	1509.47	1511.15	####	1.41 	38.34 	0.05 	6.395 	5.613 	6.176 	5.670 	####	-0.246 	-0.234 	-0.242 	-0.68	-18.82	1/2+
66	226	160	1510.74	1512.53	####	1.32 	38.59 	1.27 	6.406 	5.619 	6.186 	5.675 	####	-0.241 	-0.229 	-0.237 	-0.65	-18.95	0+
66	227	161	1510.63	1512.05	####	1.17 	38.86 	-0.10 	6.423 	5.623 	6.201 	5.679 	####	-0.236 	-0.226 	-0.233 	-0.52	-19.07	11/2-
66	228	162	1511.80	1513.50	####	1.07 	39.13 	1.17 	6.435 	5.632 	6.213 	5.689 	####	-0.234 	-0.226 	-0.232 	-0.48	-19.23	0+
66	229	163	1511.45	1512.90	####	0.82 	39.32 	-0.35 	6.450 	5.644 	6.228 	5.700 	####	-0.238 	-0.229 	-0.235 	-0.44	-19.42	9/2-
66	230	164	1512.48	1514.23	####	0.68 	39.57 	1.03 	6.462 	5.644 	6.238 	5.700 	####	-0.223 	-0.219 	-0.222 	-0.33	-19.45	0+
66	231	165	1512.10	1513.74	####	0.65 	39.73 	-0.39 	6.483 	5.648 	6.255 	5.704 	####	-0.212 	-0.214 	-0.213 	-0.32	-19.53	1/2+
66	232	166	1512.96	1514.76	####	0.47 	39.91 	0.86 	6.488 	5.653 	6.262 	5.709 	####	-0.205 	-0.208 	-0.206 	-0.28	-19.64	0+
66	233	167	1512.55	1514.14	####	0.45 	40.11 	-0.41 	6.507 	5.658 	6.278 	5.715 	####	-0.197 	-0.204 	-0.199 	-0.23	-19.73	1/2+
66	234	168	1513.36	1515.09	####	0.40 	40.23 	0.82 	6.515 	5.662 	6.286 	5.718 	####	-0.187 	-0.196 	-0.189 	-0.23	-19.81	0+
66	235	169	1512.82	1514.07	####	0.27 	40.38 	-0.54 	6.530 	5.666 	6.299 	5.722 	####	-0.177 	-0.190 	-0.180 	-0.18	-19.89	9/2-
66	236	170	1513.64	1515.28	####	0.28 	40.55 	0.83 	6.541 	5.671 	6.310 	5.727 	####	-0.169 	-0.184 	-0.173 	-0.15	-19.98	0+
66	237	171	1513.07	1514.55	####	0.25 	40.59 	-0.57 	6.562 	5.671 	6.326 	5.727 	####	-0.148 	-0.174 	-0.155 	-0.19	-20.01	1/2+
66	238	172	1513.78	1515.44	####	0.14 	40.71 	0.71 	6.566 	5.677 	6.332 	5.733 	####	-0.140 	-0.164 	-0.147 	-0.15	-20.11	0+
66	239	173	1513.25	1514.76	####	0.18 	40.64 	-0.53 	6.586 	5.678 	6.348 	5.734 	####	-0.121 	-0.155 	-0.130 	-0.15	-20.16	1/2+
66	240	174	1514.00	1515.59	####	0.21 	40.63 	0.74 	6.591 	5.676 	6.353 	5.732 	####	-0.098 	-0.133 	-0.107 	-0.23	-20.18	0+
66	241	175	1513.66	1515.02	####	0.41 	40.96 	-0.34 	6.607 	5.679 	6.367 	5.735 	####	-0.080 	-0.120 	-0.091 	-0.23	-20.25	1/2+
66	242	176	1514.59	1516.14	####	0.59 	41.01 	0.93 	6.620 	5.679 	6.377 	5.736 	####	0.067 	0.108 	0.078 	-0.42	-20.26	0+
66	243	177	1514.38	1515.13	####	0.72 	41.35 	-0.20 	6.638 	5.691 	6.394 	5.747 	####	0.075 	0.124 	0.088 	-0.32	-20.41	9/2-
66	244	178	1515.23	1516.62	####	0.65 	41.65 	0.85 	6.642 	5.699 	6.401 	5.755 	####	0.068 	0.111 	0.080 	-0.23	-20.57	0+
66	245	179	1515.03	1515.45	####	0.65 	42.02 	-0.20 	6.657 	5.711 	6.416 	5.767 	####	0.075 	0.125 	0.088 	-0.20	-20.74	11/2-
66	246	180	1515.47	1516.71	####	0.24 	42.27 	0.44 	6.659 	5.718 	6.420 	5.773 	####	0.060 	0.099 	0.070 	-0.02	-20.88	0+
66	247	181	1515.14	1515.61	####	0.11 	####	-0.33 	6.669 	5.729 	6.431 	5.784 	####	0.059 	0.099 	0.069 	0.04	-21.05	13/2-
66	248	182	1515.38	1515.38	####	-0.09 	42.77 	0.24 	6.667 	5.732 	6.431 	5.788 	####	0.000 	0.000 	0.000 	-0.11	-21.15	0+
66	249	183	1515.04	1515.04	####	-0.11 	####	-0.34 	6.678 	5.745 	6.444 	5.801 	####	0.024 	0.042 	0.029 	-0.15	-21.33	15/2-
66	250	184	1515.57	1515.57	####	0.19 	43.41 	0.54 	6.685 	5.755 	6.453 	5.811 	####	0.000 	0.000 	0.000 	-0.97	-21.48	0+
66	251	185	1514.47	1514.47	####	-0.56 	####	-1.10 	6.736 	5.755 	6.492 	5.810 	####	-0.010 	-0.002 	-0.008 	1.05	-21.49	3/2-
66	252	186	1513.59	1513.59	####	-1.98 	43.46 	-0.88 	6.768 	5.755 	6.518 	5.810 	####	0.000 	0.000 	0.000 	0.96	-21.50	0+
68	141	73	1105.63	1108.46	####	####	-0.54 	####	5.054 	5.087 	5.070 	5.150 	####	0.437 	0.433 	0.435 	-11.40	0.67	3/2-
68	142	74	1117.99	1120.60	####	####	-0.17 	12.35 	4.974 	5.001 	4.987 	5.065 	####	-0.222 	-0.239 	-0.230 	-12.50	0.25	0+
68	143	75	1129.82	1132.22	####	24.18 	0.91 	11.83 	4.980 	5.005 	4.991 	5.068 	####	0.234 	0.269 	0.250 	-12.15	-0.02	9/2-
68	144	76	1142.54	1145.06	####	24.56 	1.66 	12.73 	4.990 	4.999 	4.994 	5.063 	####	-0.189 	-0.211 	-0.199 	-12.32	-0.35	0+
68	145	77	1153.95	1155.66	####	24.14 	2.21 	11.41 	4.997 	4.996 	4.997 	5.060 	####	-0.166 	-0.190 	-0.178 	-12.34	-0.67	3/2-
68	146	78	1166.89	1169.28	1169.53 	24.34 	2.77 	12.93 	5.008 	4.996 	5.002 	5.060 	####	-0.157 	-0.181 	-0.168 	-12.13	-0.96	0+
68	147	79	1178.45	1178.90	1179.89 	24.49 	3.34 	11.56 	5.017 	4.995 	5.007 	5.059 	####	-0.146 	-0.169 	-0.156 	-12.26	-1.29	1/2-
68	148	80	1190.77	1193.19	1192.83 	23.88 	3.87 	12.32 	5.026 	4.995 	5.012 	5.058 	####	-0.136 	-0.158 	-0.146 	-12.40	-1.57	0+
68	149	81	1201.89	1203.81	1203.17 	23.44 	4.02 	11.12 	5.028 	4.985 	5.009 	5.049 	####	-0.066 	-0.083 	-0.074 	-12.39	-1.78	1/2+
68	150	82	1215.14	1215.14	1215.33 	24.37 	4.56 	13.25 	5.038 	4.984 	5.013 	5.048 	5.055 	0.000 	0.000 	0.000 	-13.61	-2.02	0+
68	151	83	1222.68	1223.51	1223.84 	20.79 	5.31 	7.54 	5.061 	5.000 	5.034 	5.064 	####	-0.054 	-0.070 	-0.061 	-8.21	-2.36	9/2-
68	152	84	1231.56	1233.51	1234.14 	16.42 	6.03 	8.88 	5.086 	5.016 	5.054 	5.079 	5.084 	-0.085 	-0.106 	-0.094 	-8.66	-2.67	0+
68	153	85	1239.91	1241.54	1242.18 	17.23 	6.69 	8.35 	5.111 	5.033 	5.076 	5.096 	####	-0.120 	-0.145 	-0.131 	-8.59	-2.97	7/2-
68	154	86	1249.23	1251.16	1252.39 	17.67 	7.21 	9.32 	5.135 	5.050 	5.098 	5.113 	5.113 	0.155 	0.176 	0.164 	-9.05	-3.24	0+
68	155	87	1257.92	1259.41	1260.06 	18.01 	7.82 	8.69 	5.159 	5.066 	5.118 	5.129 	####	0.180 	0.200 	0.189 	-9.08	-3.51	1/2-
68	156	88	1267.15	1269.02	1270.14 	17.92 	8.36 	9.23 	5.182 	5.079 	5.137 	5.141 	5.143 	0.200 	0.217 	0.207 	-8.75	-3.77	0+
68	157	89	1275.02	1276.60	1277.41 	17.10 	8.71 	7.87 	5.201 	5.091 	5.154 	5.154 	####	0.208 	0.225 	0.215 	-8.06	-4.10	5/2-
68	158	90	1284.03	1286.22	1287.37 	16.89 	9.30 	9.01 	5.226 	5.106 	5.175 	5.168 	5.176 	0.234 	0.249 	0.241 	-8.37	-4.28	0+
68	159	91	1291.58	1293.53	1294.70 	16.56 	9.16 	7.55 	5.249 	5.120 	5.194 	5.182 	####	0.252 	0.265 	0.257 	-8.30	-4.52	5/2-
68	160	92	1300.58	1302.86	1304.28 	16.55 	9.88 	9.00 	5.276 	5.137 	5.217 	5.199 	5.205 	0.282 	0.291 	0.286 	-8.23	-4.64	0+
68	161	93	1308.26	1310.06	1311.48 	16.68 	10.51 	7.68 	5.307 	5.162 	5.246 	5.224 	####	0.314 	0.325 	0.319 	-7.78	-4.86	5/2-
68	162	94	1316.71	1319.08	1320.69 	16.13 	10.99 	8.45 	5.319 	5.163 	5.254 	5.225 	5.225 	0.308 	0.317 	0.312 	-8.01	-5.13	0+
68	163	95	1324.05	1326.09	1327.59 	15.78 	11.56 	7.33 	5.339 	5.177 	5.272 	5.238 	####	0.320 	0.328 	0.323 	-7.82	-5.39	3/2-
68	164	96	1332.42	1334.84	1336.44 	15.71 	12.08 	8.37 	5.358 	5.187 	5.288 	5.248 	5.239 	0.328 	0.336 	0.331 	-7.78	-5.64	0+
68	165	97	1339.61	1341.46	1343.09 	15.56 	12.66 	7.19 	5.377 	5.198 	5.304 	5.259 	####	0.337 	0.345 	0.341 	-7.61	-5.91	5/2+
68	166	98	1347.63	1350.06	1351.56 	15.21 	13.19 	8.02 	5.399 	5.211 	5.323 	5.272 	5.252 	0.348 	0.355 	0.351 	-7.47	-6.18	0+
68	167	99	1354.71	1356.65	1358.00 	15.10 	13.76 	7.08 	5.419 	5.223 	5.340 	5.284 	5.256 	0.358 	0.365 	0.361 	-7.39	-6.46	1/2-
68	168	100	1362.19	1364.38	1365.77 	14.56 	14.37 	7.48 	5.435 	5.230 	5.353 	5.290 	5.264 	0.358 	0.361 	0.359 	-6.98	-6.76	0+
68	169	101	1368.67	1370.76	1371.77 	13.96 	15.03 	6.48 	5.453 	5.240 	5.368 	5.300 	####	0.364 	0.366 	0.365 	-6.57	-7.07	7/2+
68	170	102	1375.37	1377.97	1379.03 	13.18 	15.71 	6.70 	5.466 	5.246 	5.379 	5.306 	5.279 	0.357 	0.360 	0.358 	-6.36	-7.42	0+
68	171	103	1381.05	1383.48	1384.71 	12.38 	16.40 	5.69 	5.480 	5.250 	5.390 	5.311 	####	0.353 	0.357 	0.354 	-6.29	-7.76	5/2-
68	172	104	1387.66	1390.27	1391.55 	12.29 	17.14 	6.61 	5.492 	5.256 	5.400 	5.317 	####	0.341 	0.346 	0.343 	-6.10	-8.13	0+
68	173	105	1393.11	1395.29	####	12.06 	17.89 	5.46 	5.506 	5.261 	5.411 	5.322 	####	0.338 	0.344 	0.340 	-5.71	-8.48	7/2-
68	174	106	1399.52	1401.95	####	11.86 	18.55 	6.40 	5.520 	5.269 	5.423 	5.329 	####	0.327 	0.335 	0.330 	-5.76	-8.82	0+
68	175	107	1404.49	1405.68	####	11.38 	19.15 	4.98 	5.535 	5.275 	5.436 	5.336 	####	0.321 	0.330 	0.324 	-5.16	-9.15	3/2-
68	176	108	1410.50	1413.11	####	10.98 	19.75 	6.01 	5.551 	5.281 	5.448 	5.341 	####	0.315 	0.326 	0.320 	-5.42	-9.43	0+
68	177	109	1415.31	1417.82	####	10.82 	20.39 	4.81 	5.567 	5.287 	5.461 	5.347 	####	0.310 	0.322 	0.315 	-5.31	-9.74	1/2-
68	178	110	1421.07	1423.77	####	10.57 	20.93 	5.76 	5.582 	5.293 	5.474 	5.353 	####	0.304 	0.318 	0.309 	-5.24	-10.01	0+
68	179	111	1425.87	1428.03	####	10.56 	21.47 	4.80 	5.599 	5.299 	5.487 	5.359 	####	0.299 	0.314 	0.304 	-5.41	-10.27	9/2+
68	180	112	1431.35	1433.86	####	10.28 	22.15 	5.48 	5.613 	5.307 	5.499 	5.367 	####	0.296 	0.311 	0.301 	-5.55	-10.62	0+
68	181	113	1434.80	1437.18	####	8.93 	22.39 	3.45 	5.621 	5.305 	5.505 	5.365 	####	0.277 	0.298 	0.285 	-3.64	-10.75	7/2-
68	182	114	1439.11	1441.83	####	7.75 	22.69 	4.30 	5.636 	5.313 	5.517 	5.373 	####	0.273 	0.293 	0.281 	-3.92	-10.92	0+
68	183	115	1442.89	1444.24	####	8.09 	22.95 	3.78 	5.633 	5.291 	5.509 	5.351 	####	-0.206 	-0.212 	-0.208 	-4.73	-10.99	5/2+
68	184	116	1447.99	1450.05	####	8.88 	24.31 	5.10 	5.645 	5.296 	5.518 	5.356 	####	-0.200 	-0.207 	-0.203 	-4.49	-11.16	0+
68	185	117	1451.67	1453.29	####	8.77 	23.72 	3.68 	5.657 	5.302 	5.529 	5.362 	####	-0.199 	-0.205 	-0.201 	-4.35	-11.39	3/2+
68	186	118	1456.54	1458.68	####	8.55 	23.98 	4.87 	5.668 	5.305 	5.538 	5.365 	####	-0.185 	-0.194 	-0.188 	-4.25	-11.55	0+
68	187	119	1459.96	1461.91	####	8.29 	24.32 	3.42 	5.678 	5.309 	5.547 	5.369 	####	-0.175 	-0.185 	-0.178 	-4.20	-11.75	1/2+
68	188	120	1464.85	1466.99	####	8.31 	24.48 	4.89 	5.686 	5.306 	5.552 	5.366 	####	-0.141 	-0.155 	-0.146 	-4.38	-11.87	0+
68	189	121	1468.50	1470.24	####	8.54 	24.80 	3.66 	5.697 	5.307 	5.560 	5.367 	####	-0.121 	-0.135 	-0.126 	-4.55	-12.06	1/2+
68	190	122	1473.64	1475.50	####	8.79 	25.13 	5.13 	5.707 	5.310 	5.568 	5.370 	####	-0.102 	-0.115 	-0.107 	-4.50	-12.24	0+
68	191	123	1477.64	1477.88	####	9.14 	25.61 	4.00 	5.718 	5.316 	5.578 	5.375 	####	-0.095 	-0.105 	-0.099 	-4.73	-12.48	1/2+
68	192	124	1482.72	1482.72	####	9.09 	25.49 	5.08 	5.727 	5.307 	5.582 	5.367 	####	0.000 	0.000 	0.000 	-5.08	-12.48	0+
68	193	125	1487.19	1487.19	####	9.55 	25.97 	4.47 	5.742 	5.314 	5.595 	5.374 	####	0.031 	0.043 	0.035 	-5.23	-12.69	13/2+
68	194	126	1492.85	1492.85	####	10.13 	26.42 	5.66 	5.752 	5.320 	5.604 	5.380 	####	0.000 	0.000 	0.000 	-6.00	-12.92	0+
68	195	127	1493.62	1493.62	####	6.43 	26.73 	0.77 	5.773 	5.326 	5.621 	5.386 	####	-0.025 	-0.028 	-0.026 	-1.01	-13.07	9/2+
68	196	128	1495.74	1495.74	####	2.89 	27.02 	2.12 	5.791 	5.337 	5.637 	5.396 	####	0.000 	0.000 	0.000 	-1.52	-13.24	0+
68	197	129	1496.57	1497.35	####	2.95 	27.39 	0.83 	5.822 	5.356 	5.666 	5.415 	####	0.098 	0.098 	0.098 	-2.20	-13.39	1/2+
68	198	130	1499.15	1500.54	####	3.41 	28.17 	2.58 	5.842 	5.369 	5.684 	5.429 	####	0.113 	0.115 	0.114 	-2.22	-13.56	0+
68	199	131	1501.16	1502.10	####	4.59 	28.11 	2.01 	5.868 	5.389 	5.709 	5.448 	####	0.145 	0.146 	0.146 	-2.49	-13.71	3/2+
68	200	132	1503.84	1505.17	####	4.69 	28.46 	2.67 	5.889 	5.403 	5.728 	5.462 	####	0.161 	0.162 	0.161 	-2.33	-13.88	0+
68	201	133	1505.70	1506.76	####	4.53 	28.81 	1.86 	5.910 	5.416 	5.748 	5.474 	####	0.177 	0.175 	0.176 	-1.97	-14.03	3/2+
68	202	134	1508.12	1509.74	####	4.28 	29.18 	2.42 	5.929 	5.428 	5.765 	5.486 	####	0.185 	0.184 	0.185 	-2.12	-14.22	0+
68	203	135	1509.58	1510.93	####	3.89 	29.57 	1.46 	5.949 	5.439 	5.783 	5.498 	####	0.197 	0.193 	0.196 	-2.07	-14.40	5/2+
68	204	136	1512.17	1513.94	####	4.05 	29.91 	2.59 	5.969 	5.452 	5.802 	5.511 	####	0.208 	0.204 	0.207 	-2.05	-14.57	0+
68	205	137	1513.57	1515.10	####	3.98 	30.27 	1.39 	5.991 	5.462 	5.821 	5.521 	####	0.220 	0.212 	0.217 	-2.03	-14.74	1/2+
68	206	138	1516.12	1517.95	####	3.95 	30.63 	2.55 	6.010 	5.478 	5.840 	5.536 	####	0.233 	0.226 	0.231 	-2.01	-14.91	0+
68	207	139	1517.48	1519.11	####	3.92 	30.93 	1.37 	6.034 	5.498 	5.863 	5.556 	####	0.257 	0.248 	0.254 	-2.02	-15.05	1/2+
68	208	140	1520.10	1521.95	####	3.99 	31.47 	2.62 	6.055 	5.514 	5.884 	5.572 	####	0.273 	0.264 	0.270 	-2.06	-15.21	0+
68	209	141	1521.65	1523.18	####	4.16 	31.57 	1.54 	6.082 	5.542 	5.912 	5.599 	####	0.301 	0.293 	0.298 	-1.99	-15.41	1/2+
68	210	142	1524.02	1526.03	####	3.91 	31.68 	2.37 	6.143 	5.595 	5.971 	5.651 	####	0.380 	0.390 	0.383 	-2.07	-15.43	0+
68	211	143	1525.78	1527.16	####	4.13 	32.30 	1.76 	6.125 	5.573 	5.953 	5.630 	####	0.328 	0.320 	0.325 	-1.91	-15.78	5/2-
68	212	144	1527.91	1529.81	####	3.90 	32.56 	2.14 	6.144 	5.583 	5.970 	5.640 	####	0.334 	0.328 	0.332 	-1.77	-15.92	0+
68	213	145	1529.23	1530.78	####	3.45 	32.92 	1.32 	6.163 	5.597 	5.988 	5.654 	####	0.344 	0.339 	0.342 	-1.62	-16.11	5/2+
68	214	146	1531.10	1533.03	####	3.18 	33.02 	1.86 	6.177 	5.600 	6.000 	5.657 	####	0.340 	0.334 	0.338 	-1.55	-16.21	0+
68	215	147	1531.92	1533.89	####	2.69 	33.25 	0.82 	6.220 	5.627 	6.039 	5.683 	####	0.382 	0.370 	0.378 	-1.48	-16.30	1/2-
68	216	148	1533.95	1535.96	####	2.85 	33.54 	2.03 	6.208 	5.612 	6.027 	5.669 	####	0.339 	0.331 	0.336 	-1.45	-16.50	0+
68	217	149	1534.78	1536.61	####	2.86 	33.90 	0.83 	6.225 	5.619 	6.042 	5.676 	####	0.338 	0.329 	0.335 	-1.41	-16.65	1/2+
68	218	150	1536.68	1538.72	####	2.73 	34.18 	1.90 	6.240 	5.627 	6.056 	5.684 	####	0.338 	0.330 	0.336 	-1.39	-16.79	0+
68	219	151	1537.42	1539.24	####	2.65 	34.52 	0.74 	6.257 	5.636 	6.071 	5.692 	####	0.339 	0.331 	0.337 	-1.35	-16.95	3/2+
68	220	152	1539.30	1541.31	####	2.62 	34.76 	1.88 	6.274 	5.644 	6.086 	5.701 	####	0.341 	0.333 	0.338 	-1.29	-17.09	0+
68	221	153	1539.92	1541.52	####	2.49 	35.06 	0.62 	6.289 	5.649 	6.099 	5.705 	####	0.337 	0.329 	0.334 	-1.14	-17.23	7/2-
68	222	154	1541.68	1543.54	####	2.38 	35.32 	1.77 	6.299 	5.606 	6.095 	5.662 	####	-0.260 	-0.245 	-0.256 	-1.20	-17.24	0+
68	223	155	1542.20	1543.77	####	2.28 	35.64 	0.52 	6.319 	5.667 	6.127 	5.723 	####	0.338 	0.333 	0.336 	-1.00	-17.56	7/2+
68	224	156	1543.87	1545.78	####	2.19 	35.92 	1.67 	6.328 	5.619 	6.121 	5.675 	####	-0.254 	-0.241 	-0.250 	-1.11	-17.54	0+
68	225	157	1544.25	1546.02	####	2.05 	36.20 	0.38 	6.346 	5.624 	6.137 	5.680 	####	-0.250 	-0.239 	-0.247 	-1.10	-17.67	1/2+
68	226	158	1545.93	1547.83	####	2.06 	36.51 	1.67 	6.357 	5.632 	6.148 	5.688 	####	-0.248 	-0.237 	-0.245 	-1.04	-17.83	0+
68	227	159	1546.29	1547.97	####	2.04 	36.83 	0.36 	6.375 	5.639 	6.163 	5.695 	####	-0.246 	-0.236 	-0.243 	-0.98	-17.98	1/2+
68	228	160	1547.84	1549.64	####	1.91 	37.10 	1.55 	6.386 	5.645 	6.175 	5.701 	####	-0.242 	-0.233 	-0.239 	-0.94	-18.12	0+
68	229	161	1548.02	1549.60	####	1.72 	37.38 	0.18 	6.403 	5.655 	6.190 	5.711 	####	-0.242 	-0.235 	-0.240 	-0.74	-18.29	1/2+
68	230	162	1549.48	1551.16	####	1.64 	37.68 	1.47 	6.415 	5.659 	6.201 	5.715 	####	-0.236 	-0.230 	-0.235 	-0.75	-18.40	0+
68	231	163	1549.54	1550.88	####	1.53 	38.09 	0.06 	6.430 	5.670 	6.216 	5.726 	####	-0.239 	-0.232 	-0.237 	-0.68	-18.60	9/2-
68	232	164	1550.64	1552.37	####	1.16 	38.16 	1.10 	6.442 	5.672 	6.226 	5.728 	####	-0.228 	-0.225 	-0.227 	-0.54	-18.66	0+
68	233	165	1550.42	1552.07	####	0.88 	38.32 	-0.22 	6.461 	5.676 	6.242 	5.732 	####	-0.218 	-0.221 	-0.218 	-0.53	-18.74	1/2+
68	234	166	1551.49	1553.30	####	0.85 	38.53 	1.07 	6.468 	5.682 	6.250 	5.738 	####	-0.213 	-0.216 	-0.214 	-0.46	-18.87	0+
68	235	167	1551.26	1552.88	####	0.84 	38.72 	-0.23 	6.485 	5.687 	6.265 	5.743 	####	-0.203 	-0.212 	-0.206 	-0.43	-18.97	1/2+
68	236	168	1552.24	1554.01	####	0.75 	38.88 	0.98 	6.493 	5.691 	6.273 	5.747 	####	-0.195 	-0.205 	-0.198 	-0.42	-19.07	0+
68	237	169	1551.93	1553.48	####	0.67 	39.11 	-0.31 	6.509 	5.698 	6.287 	5.754 	####	-0.189 	-0.202 	-0.193 	-0.31	-19.20	1/2+
68	238	170	1552.90	1554.54	####	0.65 	39.25 	0.97 	6.518 	5.701 	6.296 	5.757 	####	-0.178 	-0.193 	-0.182 	-0.34	-19.28	0+
68	239	171	1552.46	1553.71	####	0.54 	39.39 	-0.43 	6.531 	5.708 	6.308 	5.764 	####	-0.173 	-0.189 	-0.178 	-0.30	-19.43	7/2-
68	240	172	1553.35	1554.99	####	0.46 	39.57 	0.89 	6.542 	5.709 	6.317 	5.764 	####	-0.157 	-0.177 	-0.162 	-0.27	-19.48	0+
68	241	173	1552.95	1554.36	####	0.49 	39.70 	-0.40 	6.559 	5.710 	6.331 	5.766 	####	-0.138 	-0.166 	-0.146 	-0.29	-19.56	1/2+
68	242	174	1553.80	1555.40	####	0.44 	39.80 	0.84 	6.566 	5.710 	6.337 	5.766 	####	-0.121 	-0.149 	-0.129 	-0.34	-19.64	0+
68	243	175	1553.44	1554.95	####	0.49 	39.79 	-0.35 	6.586 	5.705 	6.352 	5.761 	####	-0.088 	-0.129 	-0.099 	-0.48	-19.65	1/2+
68	244	176	1554.42	1556.03	####	0.63 	39.83 	0.98 	6.597 	5.708 	6.362 	5.764 	####	0.079 	0.123 	0.091 	-0.70	-19.69	0+
68	245	177	1554.46	1555.35	####	1.01 	40.07 	0.04 	6.615 	5.713 	6.377 	5.769 	####	0.076 	0.127 	0.090 	-0.61	-19.78	9/2-
68	246	178	1555.66	1557.06	####	1.24 	40.42 	1.20 	6.621 	5.723 	6.385 	5.779 	####	0.072 	0.118 	0.085 	-0.54	-19.97	0+
68	247	179	1555.78	1556.22	####	1.33 	40.75 	0.13 	6.637 	5.733 	6.401 	5.788 	####	0.076 	0.129 	0.090 	-0.53	-20.11	11/2-
68	248	180	1556.51	1557.71	####	0.85 	41.04 	0.73 	6.639 	5.740 	6.405 	5.795 	####	0.063 	0.106 	0.074 	-0.32	-20.27	0+
68	249	181	1556.52	1557.02	####	0.74 	41.38 	0.01 	6.648 	5.750 	6.416 	5.805 	####	0.060 	0.103 	0.071 	-0.26	-20.44	13/2-
68	250	182	1556.95	1556.95	####	0.44 	41.58 	0.43 	6.645 	5.751 	6.414 	5.807 	####	0.000 	0.000 	0.000 	-0.44	-20.57	0+
68	251	183	1556.96	1556.96	####	0.44 	41.93 	0.01 	6.657 	5.764 	6.427 	5.819 	####	0.025 	0.044 	0.030 	-0.43	-20.74	15/2-
68	252	184	1557.82	1557.82	####	0.86 	42.24 	0.86 	6.664 	5.773 	6.436 	5.829 	####	0.000 	0.000 	0.000 	-1.29	-20.90	0+
68	253	185	1556.73	1556.73	####	-0.23 	42.26 	-1.08 	6.715 	5.773 	6.475 	5.828 	####	0.020 	0.003 	0.015 	1.02	-20.90	1/2-
68	254	186	1555.86	1555.86	####	-1.96 	42.27 	-0.87 	6.740 	5.775 	6.496 	5.830 	####	0.000 	0.000 	0.000 	0.93	-20.93	0+
70	146	76	1142.02	1144.45	####	####	-0.52 	####	4.998 	5.032 	5.015 	5.095 	####	-0.184 	-0.206 	-0.195 	-13.00	0.76	0+
70	147	77	1154.20	1155.54	####	####	0.25 	12.18 	5.005 	5.029 	5.016 	5.092 	####	-0.159 	-0.181 	-0.169 	-13.06	0.27	3/2-
70	148	78	1167.73	1170.06	####	25.70 	0.84 	13.52 	5.015 	5.028 	5.021 	5.092 	####	-0.151 	-0.174 	-0.162 	-12.78	-0.03	0+
70	149	79	1179.98	1180.49	####	25.78 	1.53 	12.25 	5.024 	5.027 	5.026 	5.091 	####	-0.142 	-0.163 	-0.152 	-12.84	-0.39	1/2-
70	150	80	1192.88	1195.35	####	25.15 	2.11 	12.89 	5.033 	5.026 	5.030 	5.089 	####	-0.132 	-0.153 	-0.142 	-12.99	-0.69	0+
70	151	81	1204.45	1206.49	1205.55 	24.47 	2.56 	11.58 	5.036 	5.018 	5.027 	5.081 	####	-0.069 	-0.086 	-0.077 	-12.81	-0.99	1/2+
70	152	82	1218.15	1218.15	1218.35 	25.27 	3.01 	13.70 	5.044 	5.016 	5.032 	5.080 	5.042 	0.000 	0.000 	0.000 	-14.15	-1.24	0+
70	153	83	1226.37	1227.20	####	21.92 	3.69 	8.22 	5.068 	5.032 	5.051 	5.095 	####	-0.055 	-0.070 	-0.062 	-8.87	-1.57	9/2-
70	154	84	1235.86	1237.74	1238.15 	17.72 	4.30 	9.49 	5.091 	5.046 	5.071 	5.109 	5.088 	-0.082 	-0.103 	-0.092 	-9.24	-1.85	0+
70	155	85	1244.78	1246.31	1246.79 	18.41 	4.87 	8.91 	5.116 	5.063 	5.092 	5.125 	5.104 	-0.117 	-0.140 	-0.127 	-9.12	-2.09	7/2-
70	156	86	1254.70	1256.57	1257.63 	18.84 	5.47 	9.93 	5.140 	5.079 	5.112 	5.141 	5.122 	0.149 	0.169 	0.158 	-9.58	-2.38	0+
70	157	87	1263.90	1265.30	1265.85 	19.12 	5.98 	9.20 	5.163 	5.094 	5.132 	5.156 	5.132 	0.174 	0.192 	0.182 	-9.53	-2.61	1/2-
70	158	88	1273.61	1275.44	1276.51 	18.90 	6.46 	9.71 	5.185 	5.105 	5.150 	5.168 	5.150 	0.191 	0.207 	0.198 	-9.27	-2.85	0+
70	159	89	1282.14	1283.60	1284.41 	18.24 	7.11 	8.53 	5.205 	5.118 	5.167 	5.180 	5.163 	0.202 	0.217 	0.209 	-8.76	-3.14	5/2-
70	160	90	1291.57	1293.73	1294.81 	17.97 	7.54 	9.44 	5.226 	5.130 	5.184 	5.192 	5.178 	0.216 	0.230 	0.222 	-8.89	-3.39	0+
70	161	91	1299.61	1301.67	1302.55 	17.48 	8.03 	8.04 	5.245 	5.140 	5.200 	5.202 	5.189 	0.223 	0.236 	0.229 	-8.80	-3.72	3/2-
70	162	92	1308.98	1311.31	1312.61 	17.41 	8.40 	9.37 	5.268 	5.153 	5.218 	5.215 	5.205 	0.242 	0.252 	0.246 	-8.66	-3.91	0+
70	163	93	1316.93	1318.74	1320.15 	17.31 	8.66 	7.95 	5.314 	5.193 	5.262 	5.254 	5.216 	0.311 	0.323 	0.316 	-8.40	-3.94	5/2-
70	164	94	1326.02	1328.38	1329.94 	17.04 	9.31 	9.09 	5.311 	5.178 	5.254 	5.239 	5.231 	0.274 	0.279 	0.276 	-8.49	-4.35	0+
70	165	95	1333.85	1335.76	1337.30 	16.92 	9.80 	7.83 	5.340 	5.200 	5.281 	5.262 	5.240 	0.307 	0.312 	0.309 	-8.37	-4.51	3/2-
70	166	96	1342.73	1345.07	1346.67 	16.72 	10.31 	8.89 	5.355 	5.206 	5.293 	5.267 	5.253 	0.307 	0.311 	0.309 	-8.28	-4.79	0+
70	167	97	1350.45	1352.21	1353.74 	16.60 	10.84 	7.71 	5.380 	5.225 	5.315 	5.286 	5.262 	0.330 	0.336 	0.333 	-8.13	-5.04	5/2+
70	168	98	1358.98	1361.40	1362.80 	16.24 	11.35 	8.53 	5.403 	5.240 	5.335 	5.300 	5.270 	0.343 	0.350 	0.346 	-8.02	-5.29	0+
70	169	99	1366.62	1368.56	1369.66 	16.17 	11.91 	7.64 	5.425 	5.255 	5.355 	5.315 	5.277 	0.357 	0.367 	0.361 	-7.91	-5.57	1/2-
70	170	100	1374.66	1376.90	1378.12 	15.68 	12.47 	8.05 	5.439 	5.259 	5.366 	5.320 	5.285 	0.355 	0.361 	0.357 	-7.57	-5.80	0+
70	171	101	1381.75	1383.83	1384.74 	15.14 	13.08 	7.09 	5.457 	5.270 	5.381 	5.330 	5.291 	0.362 	0.367 	0.364 	-7.18	-6.08	7/2+
70	172	102	1389.13	1391.73	1392.76 	14.47 	13.76 	7.38 	5.466 	5.271 	5.387 	5.331 	5.300 	0.348 	0.351 	0.349 	-7.05	-6.35	0+
70	173	103	1395.54	1397.97	1399.12 	13.79 	14.49 	6.41 	5.479 	5.275 	5.397 	5.335 	5.305 	0.343 	0.347 	0.345 	-6.99	-6.62	5/2-
70	174	104	1402.93	1405.51	1406.59 	13.80 	15.27 	7.39 	5.491 	5.282 	5.408 	5.342 	5.311 	0.334 	0.340 	0.336 	-6.83	-6.96	0+
70	175	105	1409.09	1411.25	1412.41 	13.56 	15.98 	6.17 	5.505 	5.291 	5.420 	5.351 	5.316 	0.330 	0.336 	0.332 	-6.38	-7.31	5/2-
70	176	106	1416.27	1418.65	1419.28 	13.34 	16.75 	7.17 	5.519 	5.296 	5.431 	5.356 	5.322 	0.324 	0.333 	0.328 	-6.43	-8.64	0+
70	177	107	1421.97	1424.26	1424.85 	12.87 	17.47 	5.70 	5.533 	5.303 	5.443 	5.363 	5.324 	0.322 	0.331 	0.325 	-5.78	-8.99	9/2+
70	178	108	1428.50	1431.12	1431.61 	12.23 	18.00 	6.53 	5.550 	5.309 	5.456 	5.369 	####	0.314 	0.326 	0.319 	-6.02	-9.23	0+
70	179	109	1433.92	1436.49	####	11.95 	18.61 	5.42 	5.566 	5.315 	5.469 	5.375 	####	0.309 	0.322 	0.314 	-5.97	-9.51	1/2-
70	180	110	1440.26	1442.96	####	11.76 	19.19 	6.34 	5.581 	5.322 	5.482 	5.382 	####	0.304 	0.319 	0.310 	-5.83	-9.80	0+
70	181	111	1445.66	1448.06	####	11.74 	19.78 	5.39 	5.595 	5.330 	5.494 	5.389 	####	0.301 	0.317 	0.307 	-6.07	-10.20	1/2-
70	182	112	1451.75	1454.25	####	11.48 	20.39 	6.09 	5.611 	5.335 	5.507 	5.395 	####	0.296 	0.313 	0.303 	-6.18	-10.38	0+
70	183	113	1455.41	1457.80	####	9.75 	20.61 	3.66 	5.620 	5.334 	5.512 	5.394 	####	0.279 	0.303 	0.288 	-3.83	-10.48	7/2-
70	184	114	1460.09	1462.78	####	8.35 	20.99 	4.68 	5.639 	5.345 	5.529 	5.405 	####	0.284 	0.303 	0.291 	-4.18	-9.70	0+
70	185	115	1463.80	1464.99	####	8.39 	20.91 	3.71 	5.629 	5.317 	5.513 	5.377 	####	-0.204 	-0.213 	-0.207 	-5.18	-9.84	5/2+
70	186	116	1468.64	1471.00	####	8.55 	20.65 	4.84 	5.637 	5.329 	5.523 	5.389 	####	0.205 	0.224 	0.212 	-4.75	-10.48	0+
70	187	117	1473.41	1474.92	####	9.61 	21.75 	4.77 	5.652 	5.327 	5.533 	5.387 	####	-0.198 	-0.205 	-0.201 	-4.77	-10.32	3/2+
70	188	118	1478.63	1480.73	####	9.99 	22.09 	5.22 	5.663 	5.330 	5.541 	5.390 	####	-0.186 	-0.195 	-0.190 	-4.63	-10.54	0+
70	189	119	1482.49	1484.28	####	9.08 	22.53 	3.86 	5.673 	5.334 	5.550 	5.393 	####	-0.179 	-0.187 	-0.182 	-4.53	-10.79	1/2+
70	190	120	1487.66	1489.82	####	9.03 	22.81 	5.17 	5.680 	5.330 	5.554 	5.390 	####	-0.142 	-0.155 	-0.147 	-4.77	-11.02	0+
70	191	121	1491.72	1493.46	####	9.23 	23.22 	4.06 	5.691 	5.331 	5.562 	5.391 	####	-0.122 	-0.135 	-0.127 	-4.95	-11.26	1/2+
70	192	122	1497.24	1499.14	####	9.58 	23.60 	5.52 	5.701 	5.333 	5.570 	5.393 	####	-0.104 	-0.117 	-0.108 	-4.91	-11.47	0+
70	193	123	1501.68	1501.97	####	9.96 	24.05 	4.45 	5.712 	5.338 	5.580 	5.398 	####	-0.094 	-0.105 	-0.098 	-5.13	-11.71	1/2+
70	194	124	1506.92	1508.47	####	9.68 	24.20 	5.24 	5.722 	5.343 	5.588 	5.403 	####	-0.085 	-0.093 	-0.088 	-5.38	-11.93	0+
70	195	125	1511.71	1511.71	####	10.02 	24.52 	4.79 	5.732 	5.341 	5.595 	5.401 	####	-0.040 	-0.047 	-0.043 	-5.57	-12.06	1/2-
70	196	126	1517.78	1517.78	####	10.86 	24.92 	6.07 	5.745 	5.343 	5.605 	5.402 	####	0.000 	0.000 	0.000 	-6.28	-12.20	0+
70	197	127	1518.85	1518.85	####	7.14 	25.23 	1.07 	5.765 	5.349 	5.621 	5.408 	####	-0.025 	-0.029 	-0.026 	-1.31	-12.35	9/2+
70	198	128	1521.33	1521.33	####	3.56 	25.59 	2.49 	5.783 	5.360 	5.637 	5.419 	####	0.000 	0.000 	0.000 	-1.85	-12.53	0+
70	199	129	1522.44	1523.46	####	3.59 	25.87 	1.11 	5.807 	5.372 	5.658 	5.431 	####	0.061 	0.065 	0.063 	-2.00	-12.68	1/2+
70	200	130	1525.08	1526.88	####	3.75 	25.93 	2.64 	5.825 	5.387 	5.676 	5.446 	####	-0.074 	-0.089 	-0.079 	-2.14	-12.86	0+
70	201	131	1527.67	1528.54	####	5.23 	26.50 	2.59 	5.858 	5.409 	5.706 	5.468 	####	0.141 	0.142 	0.141 	-2.80	-12.91	3/2+
70	202	132	1530.67	1531.99	####	5.58 	26.83 	3.00 	5.878 	5.423 	5.724 	5.482 	####	0.155 	0.157 	0.156 	-2.64	-13.07	0+
70	203	133	1532.83	1533.84	####	5.17 	27.14 	2.17 	5.899 	5.435 	5.743 	5.494 	####	0.171 	0.170 	0.171 	-2.29	-13.21	3/2+
70	204	134	1535.62	1537.21	####	4.95 	27.49 	2.78 	5.918 	5.448 	5.761 	5.506 	####	0.180 	0.179 	0.180 	-2.46	-13.39	0+
70	205	135	1537.44	1538.72	####	4.60 	27.85 	1.82 	5.938 	5.459 	5.779 	5.518 	####	0.192 	0.190 	0.191 	-2.38	-13.55	5/2+
70	206	136	1540.36	1542.09	####	4.75 	28.19 	2.92 	5.957 	5.472 	5.797 	5.530 	####	0.202 	0.200 	0.202 	-2.40	-13.72	0+
70	207	137	1542.09	1543.59	####	4.66 	28.53 	1.73 	5.979 	5.482 	5.816 	5.540 	####	0.215 	0.208 	0.212 	-2.39	-13.87	1/2+
70	208	138	1544.97	1546.77	####	4.61 	28.86 	2.88 	5.997 	5.497 	5.833 	5.554 	####	0.225 	0.219 	0.223 	-2.33	-14.03	0+
70	209	139	1546.60	1548.22	####	4.51 	29.12 	1.63 	6.019 	5.513 	5.854 	5.570 	####	0.243 	0.235 	0.240 	-2.26	-14.17	1/2+
70	210	140	1549.51	1551.35	####	4.54 	29.41 	2.91 	6.040 	5.530 	5.875 	5.587 	####	0.261 	0.253 	0.258 	-2.35	-14.31	0+
70	211	141	1551.52	1553.06	####	4.92 	29.88 	2.01 	6.073 	5.567 	5.910 	5.624 	####	0.300 	0.299 	0.299 	-2.40	-14.53	1/2+
70	212	142	1554.39	1556.22	####	4.88 	30.38 	2.87 	6.094 	5.579 	5.928 	5.636 	####	0.310 	0.308 	0.310 	-2.38	-14.70	0+
70	213	143	1556.40	1557.82	####	4.88 	30.62 	2.00 	6.115 	5.596 	5.949 	5.653 	####	0.325 	0.322 	0.324 	-2.34	-14.89	5/2-
70	214	144	1558.90	1560.74	####	4.50 	30.98 	2.50 	6.134 	5.609 	5.967 	5.666 	####	0.334 	0.332 	0.333 	-2.10	-15.07	0+
70	215	145	1560.55	1562.08	####	4.15 	31.32 	1.66 	6.151 	5.618 	5.983 	5.675 	####	0.339 	0.337 	0.338 	-1.78	-15.24	5/2+
70	216	146	1562.68	1564.59	####	3.78 	31.58 	2.13 	6.164 	5.622 	5.994 	5.679 	####	0.335 	0.331 	0.333 	-1.85	-15.41	0+
70	217	147	1563.84	1565.49	####	3.29 	31.93 	1.17 	6.177 	5.629 	6.006 	5.685 	####	0.332 	0.327 	0.330 	-1.80	-15.60	7/2+
70	218	148	1566.13	1568.12	####	3.45 	32.18 	2.29 	6.193 	5.635 	6.019 	5.691 	####	0.331 	0.325 	0.329 	-1.75	-15.74	0+
70	219	149	1567.25	1569.06	####	3.41 	32.48 	1.12 	6.210 	5.640 	6.034 	5.696 	####	0.330 	0.322 	0.328 	-1.75	-15.89	1/2+
70	220	150	1569.46	1571.48	####	3.32 	32.78 	2.20 	6.224 	5.648 	6.047 	5.705 	####	0.330 	0.322 	0.327 	-1.68	-16.05	0+
70	221	151	1570.55	1572.40	####	3.29 	33.12 	1.09 	6.241 	5.659 	6.062 	5.715 	####	0.333 	0.325 	0.330 	-1.61	-16.23	1/2+
70	222	152	1572.67	1574.66	####	3.22 	33.37 	2.13 	6.256 	5.664 	6.076 	5.721 	####	0.331 	0.323 	0.329 	-1.60	-16.36	0+
70	223	153	1573.62	1575.29	####	3.08 	33.71 	0.95 	6.274 	5.677 	6.093 	5.733 	####	0.338 	0.330 	0.335 	-1.36	-16.54	3/2+
70	224	154	1575.66	1577.52	####	2.99 	33.98 	2.03 	6.287 	5.680 	6.104 	5.736 	####	0.332 	0.324 	0.330 	-1.40	-16.66	0+
70	225	155	1576.52	1578.03	####	2.90 	34.32 	0.87 	6.302 	5.686 	6.117 	5.742 	####	0.330 	0.323 	0.328 	-1.33	-16.81	7/2+
70	226	156	1578.14	1580.06	####	2.49 	34.27 	1.62 	6.314 	5.690 	6.127 	5.746 	####	0.322 	0.315 	0.320 	-1.19	-16.97	0+
70	227	157	1578.64	1580.36	####	2.12 	34.39 	0.50 	6.327 	5.700 	6.141 	5.755 	####	0.322 	0.317 	0.320 	-1.12	-17.16	9/2-
70	228	158	1580.57	1582.47	####	2.42 	34.64 	1.92 	6.341 	5.661 	6.140 	5.717 	####	-0.249 	-0.241 	-0.247 	-1.32	-16.84	0+
70	229	159	1581.24	1582.91	####	2.59 	34.94 	0.67 	6.358 	5.668 	6.155 	5.724 	####	-0.246 	-0.240 	-0.244 	-1.30	-16.97	1/2+
70	230	160	1583.05	1584.88	####	2.49 	35.22 	1.82 	6.370 	5.674 	6.166 	5.730 	####	-0.243 	-0.237 	-0.241 	-1.22	-17.11	0+
70	231	161	1583.61	1585.19	####	2.37 	35.60 	0.56 	6.386 	5.683 	6.181 	5.739 	####	-0.242 	-0.237 	-0.241 	-1.06	-17.28	1/2+
70	232	162	1585.29	1587.00	####	2.24 	35.81 	1.68 	6.398 	5.688 	6.192 	5.744 	####	-0.237 	-0.233 	-0.236 	-1.04	-17.40	0+
70	233	163	1585.78	1587.03	####	2.16 	36.23 	0.48 	6.414 	5.697 	6.207 	5.753 	####	-0.238 	-0.234 	-0.237 	-0.92	-17.57	9/2-
70	234	164	1587.02	1588.74	####	1.73 	36.38 	1.24 	6.424 	5.701 	6.217 	5.757 	####	-0.230 	-0.229 	-0.230 	-0.79	-17.69	0+
70	235	165	1587.00	1588.56	####	1.23 	36.58 	-0.02 	6.438 	5.705 	6.228 	5.761 	####	-0.221 	-0.223 	-0.222 	-0.63	-17.80	9/2-
70	236	166	1588.32	1590.12	####	1.30 	36.83 	1.32 	6.449 	5.711 	6.239 	5.767 	####	-0.216 	-0.220 	-0.217 	-0.68	-17.95	0+
70	237	167	1588.29	1589.94	####	1.29 	37.03 	-0.03 	6.465 	5.714 	6.253 	5.770 	####	-0.205 	-0.213 	-0.208 	-0.68	-18.07	1/2+
70	238	168	1589.50	1591.29	####	1.18 	37.26 	1.21 	6.473 	5.718 	6.261 	5.774 	####	-0.198 	-0.206 	-0.200 	-0.65	-18.21	0+
70	239	169	1589.48	1591.01	####	1.19 	37.55 	-0.02 	6.488 	5.723 	6.274 	5.779 	####	-0.189 	-0.201 	-0.193 	-0.58	-18.37	1/2+
70	240	170	1590.64	1592.30	####	1.13 	37.74 	1.16 	6.497 	5.726 	6.282 	5.782 	####	-0.179 	-0.192 	-0.183 	-0.59	-18.50	0+
70	241	171	1590.54	1591.67	####	1.06 	38.07 	-0.10 	6.510 	5.732 	6.294 	5.787 	####	-0.173 	-0.186 	-0.177 	-0.53	-18.67	7/2-
70	242	172	1591.57	1593.19	####	0.94 	38.22 	1.04 	6.520 	5.734 	6.303 	5.790 	####	-0.161 	-0.176 	-0.165 	-0.49	-18.78	0+
70	243	173	1591.34	1592.78	####	0.81 	38.39 	-0.23 	6.536 	5.734 	6.315 	5.789 	####	-0.141 	-0.163 	-0.148 	-0.54	-18.89	1/2+
70	244	174	1592.40	1594.05	####	0.83 	38.61 	1.06 	6.543 	5.736 	6.322 	5.792 	####	-0.129 	-0.151 	-0.135 	-0.54	-19.03	0+
70	245	175	1592.26	1593.65	####	0.92 	38.81 	-0.14 	6.557 	5.742 	6.335 	5.797 	####	-0.119 	-0.143 	-0.126 	-0.48	-19.17	1/2+
70	246	176	1593.42	1594.91	####	1.01 	38.99 	1.16 	6.565 	5.741 	6.342 	5.797 	####	-0.099 	-0.125 	-0.107 	-0.57	-19.27	0+
70	247	177	1593.41	1594.83	####	1.15 	38.95 	-0.01 	6.587 	5.750 	6.361 	5.805 	####	0.094 	0.141 	0.107 	-0.80	-19.31	3/2+
70	248	178	1594.89	1596.34	####	1.47 	39.23 	1.48 	6.599 	5.747 	6.370 	5.802 	####	0.075 	0.122 	0.088 	-0.83	-19.37	0+
70	249	179	1595.28	1595.73	####	1.87 	39.49 	0.39 	6.616 	5.753 	6.385 	5.808 	####	0.075 	0.129 	0.090 	-0.89	-19.47	11/2-
70	250	180	1596.35	1597.55	####	1.47 	39.84 	1.08 	6.618 	5.761 	6.390 	5.816 	####	0.063 	0.108 	0.076 	-0.63	-19.67	0+
70	251	181	1596.69	1597.21	####	1.41 	40.16 	0.34 	6.629 	5.770 	6.401 	5.825 	####	0.060 	0.104 	0.072 	-0.58	-19.83	13/2-
70	252	182	1597.41	1598.08	####	1.05 	40.45 	0.72 	6.634 	5.777 	6.408 	5.832 	####	0.048 	0.084 	0.058 	-0.87	-20.00	0+
70	253	183	1597.73	1597.73	####	1.05 	40.77 	0.33 	6.638 	5.783 	6.412 	5.838 	####	0.025 	0.045 	0.031 	-0.74	-20.16	15/2-
70	254	184	1598.91	1598.91	####	1.50 	41.09 	1.17 	6.645 	5.792 	6.421 	5.847 	####	0.000 	0.000 	0.000 	-1.62	-20.33	0+
70	255	185	1597.83	1597.83	####	0.10 	41.10 	-1.07 	6.695 	5.791 	6.460 	5.846 	####	0.020 	0.004 	0.015 	1.01	-20.33	1/2-
70	256	186	1597.03	1597.03	####	-1.88 	41.16 	-0.81 	6.711 	5.795 	6.473 	5.850 	####	0.000 	0.000 	0.000 	0.89	-20.38	0+
72	151	79	1179.74	1180.27	####	####	-0.24 	####	5.031 	5.058 	5.044 	5.120 	####	-0.150 	-0.132 	-0.141 	-13.45	0.43	1/2-
72	152	80	1193.26	1195.79	####	####	0.38 	13.51 	5.040 	5.056 	5.047 	5.119 	####	-0.123 	-0.141 	-0.131 	-13.61	0.13	0+
72	153	81	1205.49	1207.56	####	25.74 	1.04 	12.23 	5.043 	5.049 	5.046 	5.112 	####	-0.084 	-0.067 	-0.075 	-13.34	-0.22	1/2+
72	154	82	1219.67	1219.67	####	26.41 	1.52 	14.18 	5.052 	5.048 	5.050 	5.111 	####	0.000 	0.000 	0.000 	-14.69	-0.51	0+
72	155	83	1228.54	1229.29	####	23.05 	2.17 	8.87 	5.074 	5.062 	5.069 	5.125 	####	-0.066 	-0.052 	-0.059 	-9.46	-0.81	9/2-
72	156	84	1238.57	1240.40	1240.62 	18.91 	2.71 	10.04 	5.097 	5.075 	5.087 	5.138 	####	-0.075 	-0.092 	-0.083 	-9.75	-1.08	0+
72	157	85	1248.05	1248.98	####	19.51 	3.27 	9.47 	5.122 	5.094 	5.109 	5.156 	####	0.140 	0.121 	0.130 	-9.99	-1.30	3/2-
72	158	86	1258.48	1260.25	1261.04 	19.90 	3.78 	10.43 	5.144 	5.106 	5.127 	5.168 	####	0.141 	0.158 	0.149 	-10.06	-1.54	0+
72	159	87	1268.11	1269.42	1269.86 	20.07 	4.22 	9.64 	5.167 	5.120 	5.146 	5.182 	####	0.181 	0.166 	0.173 	-9.94	-1.73	1/2-
72	160	88	1278.31	1280.13	1281.02 	19.83 	4.70 	10.19 	5.187 	5.131 	5.162 	5.193 	####	0.180 	0.193 	0.186 	-9.77	-1.97	0+
72	161	89	1287.41	1288.88	1289.47 	19.30 	5.28 	9.11 	5.208 	5.143 	5.179 	5.205 	####	0.205 	0.194 	0.199 	-9.63	-2.22	5/2-
72	162	90	1297.39	1299.46	1300.39 	19.08 	5.82 	9.98 	5.228 	5.154 	5.195 	5.216 	####	0.203 	0.214 	0.208 	-9.44	-2.48	0+
72	163	91	1306.09	1307.94	1308.57 	18.68 	6.47 	8.70 	5.247 	5.165 	5.211 	5.227 	####	0.222 	0.211 	0.216 	-9.34	-2.77	3/2-
72	164	92	1315.87	1318.07	1319.19 	18.48 	6.89 	9.79 	5.267 	5.177 	5.228 	5.238 	####	0.225 	0.234 	0.229 	-9.15	-2.97	0+
72	165	93	1324.11	1326.13	1327.07 	18.03 	7.19 	8.24 	5.288 	5.189 	5.245 	5.250 	####	0.248 	0.242 	0.245 	-8.93	-3.14	3/2-
72	166	94	1333.81	1336.04	1337.37 	17.93 	7.79 	9.69 	5.308 	5.199 	5.261 	5.260 	####	0.251 	0.255 	0.253 	-8.91	-3.38	0+
72	167	95	1341.87	1343.69	1345.05 	17.76 	8.02 	8.06 	5.343 	5.227 	5.294 	5.288 	####	0.305 	0.300 	0.302 	-8.94	-3.60	3/2-
72	168	96	1351.35	1353.56	1355.01 	17.54 	8.61 	9.48 	5.352 	5.225 	5.298 	5.286 	####	0.286 	0.286 	0.286 	-8.73	-3.80	0+
72	169	97	1359.58	1361.29	1362.44 	17.71 	9.13 	8.23 	5.385 	5.253 	5.329 	5.314 	####	0.332 	0.326 	0.328 	-8.65	-4.17	5/2+
72	170	98	1368.58	1370.88	1372.05 	17.24 	9.60 	9.00 	5.408 	5.268 	5.349 	5.329 	5.290 	0.338 	0.346 	0.342 	-8.50	-4.42	0+
72	171	99	1376.69	1378.57	1379.30 	17.12 	10.08 	8.11 	5.430 	5.283 	5.368 	5.343 	5.304 	0.363 	0.353 	0.358 	-8.36	-4.67	1/2-
72	172	100	1385.18	1387.37	1388.34 	16.60 	10.52 	8.49 	5.448 	5.293 	5.384 	5.353 	5.307 	0.357 	0.367 	0.361 	-8.05	-4.88	0+
72	173	101	1392.74	1394.78	1395.42 	16.04 	10.98 	7.55 	5.467 	5.306 	5.401 	5.366 	5.314 	0.378 	0.367 	0.372 	-7.65	-5.12	7/2+
72	174	102	1400.55	1403.04	1403.92 	15.36 	11.42 	7.81 	5.474 	5.303 	5.404 	5.363 	5.320 	0.348 	0.354 	0.350 	-7.51	-5.35	0+
72	175	103	1407.41	1409.68	1410.63 	14.68 	11.87 	6.87 	5.481 	5.301 	5.407 	5.361 	5.319 	0.332 	0.332 	0.332 	-7.43	-5.59	7/2-
72	176	104	1415.41	1417.83	1418.80 	14.87 	12.49 	8.00 	5.484 	5.295 	5.408 	5.355 	5.329 	0.306 	0.302 	0.305 	-7.40	-5.81	0+
72	177	105	1422.27	1424.12	1425.18 	14.86 	13.18 	6.86 	5.499 	5.305 	5.421 	5.365 	5.331 	0.303 	0.308 	0.306 	-7.52	-6.11	5/2-
72	178	106	1429.87	1432.04	1432.80 	14.45 	13.60 	7.59 	5.511 	5.307 	5.429 	5.367 	5.337 	0.298 	0.294 	0.296 	-6.95	-6.33	0+
72	179	107	1436.16	1438.21	1438.90 	13.88 	14.19 	6.29 	5.524 	5.314 	5.440 	5.374 	5.341 	0.292 	0.296 	0.294 	-6.36	-6.63	9/2+
72	180	108	1443.10	1445.66	1446.29 	13.24 	14.60 	6.95 	5.539 	5.319 	5.452 	5.379 	5.347 	0.287 	0.286 	0.286 	-6.51	-6.87	0+
72	181	109	1449.01	1451.53	1451.98 	12.86 	15.10 	5.91 	5.555 	5.327 	5.465 	5.386 	####	0.284 	0.284 	0.284 	-6.39	-7.13	3/2-
72	182	110	1455.82	1458.52	1458.70 	12.72 	15.56 	6.81 	5.570 	5.333 	5.477 	5.393 	5.352 	0.278 	0.280 	0.279 	-6.30	-7.39	0+
72	183	111	1461.73	1464.09	1464.01 	12.72 	16.08 	5.91 	5.586 	5.342 	5.491 	5.401 	####	0.279 	0.277 	0.278 	-6.46	-7.66	1/2-
72	184	112	1467.93	1470.09	1470.29 	12.11 	16.19 	6.20 	5.599 	5.342 	5.500 	5.401 	####	0.267 	0.269 	0.268 	-6.50	-8.30	0+
72	185	113	1472.78	1475.46	1475.18 	11.05 	17.37 	4.84 	5.612 	5.352 	5.513 	5.412 	####	0.268 	0.262 	0.265 	-4.66	-8.35	11/2+
72	186	114	1478.34	1480.80	1481.36 	10.40 	18.24 	5.56 	5.617 	5.349 	5.514 	5.408 	####	0.236 	0.246 	0.240 	-5.21	-8.77	0+
72	187	115	1482.90	1484.74	####	10.12 	19.10 	4.56 	5.624 	5.350 	5.520 	5.410 	####	0.231 	0.217 	0.222 	-5.25	-10.19	7/2-
72	188	116	1488.67	1490.89	####	10.34 	20.03 	5.77 	5.633 	5.353 	5.527 	5.412 	####	0.201 	0.216 	0.207 	-5.24	-9.45	0+
72	189	117	1493.41	1495.20	####	10.51 	20.00 	4.74 	5.641 	5.355 	5.534 	5.414 	####	0.202 	0.185 	0.192 	-5.26	-9.74	11/2+
72	190	118	1498.84	1501.07	####	10.17 	20.21 	5.43 	5.653 	5.358 	5.543 	5.417 	####	0.171 	0.190 	0.178 	-5.03	-9.97	0+
72	191	119	1503.17	1505.21	####	9.75 	20.68 	4.32 	5.663 	5.360 	5.551 	5.420 	####	0.176 	0.155 	0.163 	-5.10	-10.21	5/2-
72	192	120	1508.75	1510.87	####	9.91 	21.09 	5.58 	5.674 	5.350 	5.555 	5.409 	####	-0.133 	-0.143 	-0.137 	-5.29	-10.20	0+
72	193	121	1513.32	1515.16	####	10.16 	21.60 	4.58 	5.685 	5.354 	5.564 	5.413 	####	-0.132 	-0.123 	-0.126 	-5.28	-10.46	1/2-
72	194	122	1519.29	1521.21	####	10.54 	22.05 	5.97 	5.695 	5.355 	5.572 	5.415 	####	-0.102 	-0.113 	-0.106 	-5.36	-10.70	0+
72	195	123	1524.19	1524.48	####	10.87 	22.51 	4.90 	5.707 	5.360 	5.581 	5.419 	####	-0.102 	-0.092 	-0.096 	-5.60	-10.94	1/2+
72	196	124	1529.88	1531.47	####	10.60 	22.96 	5.69 	5.716 	5.365 	5.589 	5.424 	####	-0.083 	-0.091 	-0.086 	-5.83	-11.17	0+
72	197	125	1534.94	1534.94	####	10.74 	23.23 	5.05 	5.726 	5.363 	5.596 	5.422 	####	-0.046 	-0.039 	-0.042 	-5.87	-11.34	1/2-
72	198	126	1541.29	1541.29	####	11.41 	23.52 	6.36 	5.739 	5.364 	5.605 	5.424 	####	0.000 	0.000 	0.000 	-6.56	-11.49	0+
72	199	127	1542.66	1542.66	####	7.72 	23.81 	1.37 	5.759 	5.371 	5.621 	5.430 	####	-0.028 	-0.024 	-0.026 	-1.61	-11.64	9/2+
72	200	128	1545.52	1545.52	####	4.23 	24.19 	2.86 	5.776 	5.383 	5.638 	5.442 	####	0.000 	0.000 	0.000 	-2.18	-11.84	0+
72	201	129	1546.94	1548.12	####	4.28 	24.50 	1.42 	5.797 	5.395 	5.656 	5.454 	####	-0.059 	-0.049 	-0.053 	-2.25	-11.99	9/2+
72	202	130	1550.13	1551.54	####	4.61 	25.04 	3.18 	5.822 	5.411 	5.679 	5.470 	####	0.098 	0.103 	0.100 	-2.75	-12.08	0+
72	203	131	1552.54	1553.41	####	5.60 	24.87 	2.42 	5.848 	5.428 	5.703 	5.486 	####	0.133 	0.133 	0.133 	-2.83	-12.14	3/2+
72	204	132	1555.87	1557.21	####	5.75 	25.21 	3.33 	5.867 	5.441 	5.720 	5.499 	####	0.146 	0.146 	0.146 	-2.92	-12.30	0+
72	205	133	1558.31	1559.21	####	5.77 	25.48 	2.44 	5.889 	5.453 	5.739 	5.511 	####	0.161 	0.164 	0.163 	-2.62	-12.41	3/2+
72	206	134	1561.48	1563.04	####	5.61 	25.86 	3.17 	5.906 	5.465 	5.756 	5.524 	####	0.171 	0.169 	0.171 	-2.79	-12.58	0+
72	207	135	1563.65	1564.87	####	5.33 	26.21 	2.17 	5.926 	5.477 	5.774 	5.535 	####	0.180 	0.185 	0.183 	-2.68	-12.72	5/2+
72	208	136	1566.89	1568.56	####	5.41 	26.53 	3.24 	5.945 	5.490 	5.792 	5.548 	####	0.194 	0.189 	0.192 	-2.71	-12.88	0+
72	209	137	1568.93	1570.39	####	5.29 	26.84 	2.04 	5.968 	5.500 	5.811 	5.558 	####	0.198 	0.207 	0.204 	-2.72	-13.00	1/2+
72	210	138	1572.11	1573.88	####	5.22 	27.14 	3.18 	5.984 	5.513 	5.827 	5.571 	####	0.214 	0.207 	0.212 	-2.62	-13.16	0+
72	211	139	1574.00	1575.64	####	5.07 	27.40 	1.89 	6.004 	5.526 	5.845 	5.584 	####	0.217 	0.226 	0.223 	-2.50	-13.30	1/2+
72	212	140	1577.18	1579.04	####	5.06 	27.66 	3.17 	6.024 	5.540 	5.864 	5.597 	####	0.238 	0.229 	0.235 	-2.57	-13.44	0+
72	213	141	1579.49	1581.01	####	5.49 	27.97 	2.31 	6.063 	5.587 	5.906 	5.644 	####	0.297 	0.295 	0.296 	-2.80	-13.68	1/2+
72	214	142	1582.76	1584.59	####	5.58 	28.36 	3.27 	6.084 	5.600 	5.925 	5.657 	####	0.307 	0.308 	0.307 	-2.76	-13.85	0+
72	215	143	1585.12	1586.49	####	5.63 	28.72 	2.36 	6.104 	5.614 	5.944 	5.671 	####	0.318 	0.319 	0.319 	-2.73	-14.02	5/2-
72	216	144	1588.01	1589.83	####	5.25 	29.11 	2.89 	6.122 	5.626 	5.961 	5.683 	####	0.327 	0.326 	0.327 	-2.48	-14.21	0+
72	217	145	1590.02	1591.48	####	4.90 	29.47 	2.01 	6.138 	5.635 	5.976 	5.691 	####	0.331 	0.332 	0.332 	-2.14	-14.38	5/2+
72	218	146	1592.57	1594.45	####	4.56 	29.89 	2.54 	6.152 	5.642 	5.988 	5.698 	####	0.328 	0.326 	0.327 	-2.22	-14.59	0+
72	219	147	1594.15	1595.75	####	4.12 	30.30 	1.58 	6.165 	5.649 	6.001 	5.706 	####	0.325 	0.327 	0.326 	-2.13	-14.79	7/2+
72	220	148	1596.76	1598.70	####	4.20 	30.63 	2.62 	6.181 	5.657 	6.014 	5.713 	####	0.326 	0.323 	0.325 	-2.10	-14.97	0+
72	221	149	1598.18	1599.96	####	4.04 	30.93 	1.42 	6.198 	5.662 	6.029 	5.718 	####	0.321 	0.326 	0.324 	-2.13	-15.11	1/2+
72	222	150	1600.76	1602.74	####	3.99 	31.30 	2.58 	6.212 	5.672 	6.042 	5.728 	####	0.326 	0.322 	0.325 	-1.99	-15.30	0+
72	223	151	1602.18	1603.98	####	3.99 	31.63 	1.42 	6.229 	5.681 	6.057 	5.737 	####	0.323 	0.329 	0.327 	-1.93	-15.47	1/2+
72	224	152	1604.56	1606.51	####	3.80 	31.89 	2.38 	6.243 	5.687 	6.070 	5.743 	####	0.327 	0.322 	0.325 	-1.89	-15.60	0+
72	225	153	1605.81	1607.45	####	3.64 	32.19 	1.25 	6.261 	5.698 	6.086 	5.754 	####	0.326 	0.332 	0.330 	-1.66	-15.78	3/2+
72	226	154	1608.12	1609.95	####	3.56 	32.46 	2.31 	6.274 	5.702 	6.097 	5.757 	####	0.326 	0.320 	0.324 	-1.70	-15.89	0+
72	227	155	1609.28	1610.59	####	3.47 	32.76 	1.16 	6.289 	5.707 	6.111 	5.762 	####	0.320 	0.325 	0.324 	-1.41	-16.03	7/2+
72	228	156	1611.22	1613.10	####	3.10 	33.07 	1.93 	6.298 	5.711 	6.119 	5.766 	####	0.315 	0.308 	0.313 	-1.50	-16.17	0+
72	229	157	1612.07	1613.72	####	2.79 	33.43 	0.85 	6.312 	5.719 	6.131 	5.774 	####	0.307 	0.314 	0.312 	-1.42	-16.33	9/2-
72	230	158	1614.00	1615.97	####	2.78 	33.44 	1.93 	6.322 	5.720 	6.140 	5.776 	####	0.300 	0.294 	0.298 	-1.39	-16.43	0+
72	231	159	1614.70	1616.58	####	2.63 	33.47 	0.70 	6.338 	5.723 	6.153 	5.779 	####	0.288 	0.292 	0.291 	-1.42	-16.54	3/2+
72	232	160	1616.62	1618.64	####	2.62 	33.57 	1.92 	6.347 	5.730 	6.162 	5.786 	####	0.285 	0.281 	0.284 	-1.32	-16.70	0+
72	233	161	1617.36	1619.21	####	2.65 	33.75 	0.73 	6.362 	5.737 	6.176 	5.792 	####	0.277 	0.281 	0.279 	-1.29	-16.84	3/2+
72	234	162	1619.13	1621.13	####	2.51 	33.84 	1.77 	6.375 	5.741 	6.187 	5.796 	####	0.273 	0.271 	0.272 	-1.26	-16.95	0+
72	235	163	1619.83	1621.65	####	2.48 	34.06 	0.70 	6.391 	5.747 	6.201 	5.802 	####	0.268 	0.268 	0.268 	-1.25	-17.09	1/2+
72	236	164	1621.52	1623.47	####	2.39 	34.51 	1.69 	6.404 	5.751 	6.212 	5.806 	####	0.261 	0.264 	0.262 	-1.19	-17.21	0+
72	237	165	1622.14	1623.87	####	2.30 	35.14 	0.61 	6.419 	5.759 	6.226 	5.815 	####	0.262 	0.258 	0.259 	-1.02	-17.38	1/2+
72	238	166	1623.73	1625.59	####	2.21 	35.41 	1.59 	6.433 	5.763 	6.238 	5.818 	####	0.251 	0.257 	0.253 	-1.03	-17.49	0+
72	239	167	1624.39	1625.89	####	2.25 	36.10 	0.66 	6.448 	5.772 	6.252 	5.827 	####	0.257 	0.249 	0.251 	-0.89	-17.68	11/2-
72	240	168	1625.44	1627.36	####	1.71 	35.93 	1.05 	6.457 	5.774 	6.260 	5.829 	####	0.238 	0.248 	0.241 	-0.74	-17.82	0+
72	241	169	1625.71	1627.40	####	1.32 	36.23 	0.27 	6.468 	5.781 	6.271 	5.837 	####	0.244 	0.231 	0.235 	-0.56	-18.03	9/2+
72	242	170	1626.79	1628.44	####	1.35 	36.15 	1.08 	6.476 	5.745 	6.267 	5.800 	####	-0.173 	-0.179 	-0.175 	-0.92	-17.78	0+
72	243	171	1627.08	1628.11	####	1.37 	36.54 	0.29 	6.490 	5.750 	6.280 	5.806 	####	-0.173 	-0.166 	-0.168 	-0.84	-17.96	7/2-
72	244	172	1628.39	1629.98	####	1.60 	36.81 	1.31 	6.499 	5.754 	6.288 	5.809 	####	-0.157 	-0.165 	-0.159 	-0.78	-18.11	0+
72	245	173	1628.43	1629.83	####	1.35 	37.09 	0.05 	6.513 	5.755 	6.300 	5.811 	####	-0.154 	-0.141 	-0.145 	-0.82	-18.26	3/2+
72	246	174	1629.78	1631.43	####	1.40 	37.38 	1.35 	6.521 	5.758 	6.308 	5.814 	####	-0.130 	-0.144 	-0.134 	-0.79	-18.41	0+
72	247	175	1629.92	1631.29	####	1.48 	37.66 	0.13 	6.535 	5.763 	6.320 	5.818 	####	-0.136 	-0.119 	-0.124 	-0.76	-18.55	1/2+
72	248	176	1631.28	1632.81	####	1.50 	37.87 	1.36 	6.544 	5.764 	6.328 	5.819 	####	-0.103 	-0.122 	-0.108 	-0.82	-18.67	0+
72	249	177	1631.47	1632.28	####	1.55 	38.06 	0.19 	6.557 	5.769 	6.339 	5.825 	####	-0.115 	-0.093 	-0.099 	-0.80	-18.82	5/2-
72	250	178	1632.94	1634.44	####	1.65 	38.05 	1.47 	6.576 	5.770 	6.354 	5.825 	####	0.078 	0.122 	0.091 	-1.09	-18.78	0+
72	251	179	1633.47	1634.27	####	2.01 	38.20 	0.54 	6.594 	5.772 	6.369 	5.827 	####	0.122 	0.072 	0.087 	-0.97	-18.84	11/2-
72	252	180	1634.97	1636.23	####	2.04 	38.62 	1.50 	6.598 	5.781 	6.375 	5.836 	####	0.062 	0.104 	0.074 	-0.96	-19.06	0+
72	253	181	1635.63	1636.16	####	2.16 	38.94 	0.66 	6.610 	5.788 	6.387 	5.843 	####	0.102 	0.059 	0.071 	-0.94	-19.21	13/2-
72	254	182	1636.70	1637.38	####	1.72 	39.29 	1.07 	6.615 	5.796 	6.394 	5.851 	####	0.047 	0.082 	0.057 	-1.22	-19.40	0+
72	255	183	1637.36	1637.36	####	1.72 	39.62 	0.66 	6.619 	5.801 	6.399 	5.856 	####	0.044 	0.025 	0.030 	-1.08	-19.58	15/2-
72	256	184	1638.85	1638.85	####	2.15 	39.94 	1.49 	6.626 	5.810 	6.407 	5.864 	####	0.000 	0.000 	0.000 	-1.96	-19.76	0+
72	257	185	1637.79	1637.79	####	0.43 	39.96 	-1.06 	6.677 	5.809 	6.446 	5.864 	####	0.003 	0.020 	0.015 	1.00	-19.76	1/2-
72	258	186	1637.09	1637.09	####	-1.76 	40.06 	-0.70 	6.681 	5.815 	6.451 	5.869 	####	0.000 	0.000 	0.000 	0.83	-19.83	0+
74	155	81	1205.02	1207.05	####	####	-0.47 	####	5.051 	5.080 	5.065 	5.143 	####	-0.079 	-0.064 	-0.071 	-13.96	0.53	1/2+
74	156	82	1219.79	1219.79	####	####	0.12 	14.76 	5.059 	5.079 	5.068 	5.142 	####	0.000 	0.000 	0.000 	-15.24	0.21	0+
74	157	83	1229.27	1229.90	####	24.24 	0.73 	9.48 	5.081 	5.092 	5.086 	5.155 	####	-0.060 	-0.048 	-0.053 	-9.98	-0.07	9/2-
74	158	84	1239.69	1241.59	####	19.90 	1.11 	10.42 	5.101 	5.102 	5.102 	5.165 	####	0.058 	0.070 	0.064 	-10.20	-0.37	0+
74	159	85	1249.70	1250.48	####	20.44 	1.66 	10.02 	5.127 	5.121 	5.124 	5.183 	####	0.126 	0.111 	0.118 	-10.48	-0.49	3/2-
74	160	86	1260.60	1262.29	1262.85 	20.91 	2.12 	10.89 	5.147 	5.132 	5.140 	5.194 	####	0.128 	0.141 	0.134 	-10.48	-0.71	0+
74	161	87	1270.57	1271.70	####	20.87 	2.46 	9.97 	5.170 	5.145 	5.159 	5.207 	####	0.165 	0.155 	0.160 	-10.27	-0.83	1/2-
74	162	88	1281.26	1283.07	1283.66 	20.66 	2.95 	10.69 	5.189 	5.155 	5.174 	5.217 	####	0.163 	0.172 	0.167 	-10.22	-1.09	0+
74	163	89	1290.80	1292.18	1292.64 	20.23 	3.39 	9.55 	5.209 	5.166 	5.190 	5.228 	####	0.185 	0.179 	0.182 	-10.02	-1.27	5/2-
74	164	90	1301.32	1303.27	1304.04 	20.06 	3.93 	10.51 	5.228 	5.176 	5.205 	5.237 	####	0.185 	0.191 	0.188 	-9.91	-1.52	0+
74	165	91	1310.50	1312.17	1312.74 	19.70 	4.41 	9.18 	5.247 	5.186 	5.220 	5.247 	####	0.198 	0.195 	0.196 	-9.77	-1.72	3/2-
74	166	92	1320.67	1322.78	1323.83 	19.35 	4.79 	10.17 	5.266 	5.195 	5.234 	5.257 	####	0.203 	0.205 	0.204 	-9.55	-1.93	0+
74	167	93	1329.18	1331.20	1332.11 	18.68 	5.06 	8.51 	5.286 	5.206 	5.251 	5.268 	####	0.217 	0.218 	0.218 	-9.24	-2.08	3/2-
74	168	94	1339.29	1341.55	1342.98 	18.62 	5.48 	10.11 	5.304 	5.215 	5.265 	5.276 	####	0.224 	0.221 	0.223 	-9.25	-2.30	0+
74	169	95	1348.08	1349.87	1351.08 	18.90 	6.21 	8.79 	5.356 	5.265 	5.316 	5.325 	####	0.319 	0.308 	0.313 	-9.60	-2.61	3/2-
74	170	96	1358.04	1360.23	1361.52 	18.75 	6.70 	9.96 	5.376 	5.276 	5.333 	5.336 	####	0.318 	0.328 	0.322 	-9.40	-2.85	0+
74	171	97	1366.90	1368.53	1369.39 	18.82 	7.32 	8.86 	5.393 	5.285 	5.347 	5.345 	####	0.336 	0.327 	0.331 	-9.33	-3.10	5/2+
74	172	98	1376.36	1378.30	1379.47 	18.32 	7.77 	9.45 	5.415 	5.298 	5.365 	5.358 	####	0.338 	0.348 	0.342 	-9.01	-4.39	0+
74	173	99	1385.00	1386.78	1387.17 	18.10 	8.31 	8.65 	5.433 	5.308 	5.380 	5.368 	####	0.352 	0.345 	0.348 	-8.77	-3.57	1/2-
74	174	100	1393.89	1396.00	1396.74 	17.54 	8.71 	8.89 	5.450 	5.316 	5.394 	5.376 	####	0.346 	0.353 	0.349 	-8.50	-3.81	0+
74	175	101	1401.88	1403.84	1404.22 	16.88 	9.15 	7.99 	5.470 	5.328 	5.410 	5.388 	####	0.363 	0.356 	0.359 	-8.14	-4.05	7/2+
74	176	102	1410.25	1412.60	1413.30 	16.36 	9.70 	8.36 	5.480 	5.332 	5.418 	5.391 	####	0.344 	0.351 	0.347 	-8.00	-4.34	0+
74	177	103	1417.68	1419.73	1420.43 	15.80 	10.27 	7.43 	5.496 	5.342 	5.432 	5.401 	####	0.353 	0.347 	0.349 	-7.75	-4.65	7/2-
74	178	104	1425.91	1428.27	1429.21 	15.66 	10.50 	8.23 	5.499 	5.336 	5.432 	5.396 	####	0.321 	0.324 	0.322 	-7.80	-4.82	0+
74	179	105	1433.30	1435.19	1436.17 	15.61 	11.02 	7.38 	5.510 	5.340 	5.441 	5.400 	####	0.315 	0.315 	0.315 	-7.83	-5.08	5/2-
74	180	106	1441.24	1443.42	1444.58 	15.32 	11.37 	7.94 	5.516 	5.337 	5.443 	5.396 	5.349 	0.297 	0.294 	0.296 	-7.44	-5.22	0+
74	181	107	1448.11	1450.16	1451.25 	14.82 	11.96 	6.88 	5.526 	5.340 	5.451 	5.400 	####	0.285 	0.290 	0.288 	-6.96	-5.47	9/2+
74	182	108	1455.56	1458.25	1459.33 	14.33 	12.46 	7.45 	5.537 	5.342 	5.458 	5.401 	5.356 	0.276 	0.269 	0.273 	-7.07	-5.67	0+
74	183	109	1462.10	1464.65	1465.52 	13.98 	13.08 	6.53 	5.551 	5.347 	5.469 	5.407 	5.361 	0.264 	0.271 	0.269 	-6.98	-5.92	3/2-
74	184	110	1469.46	1472.24	1472.93 	13.90 	13.64 	7.37 	5.564 	5.352 	5.480 	5.412 	5.366 	0.263 	0.257 	0.260 	-6.87	-6.16	0+
74	185	111	1475.98	1478.32	1478.69 	13.88 	14.25 	6.51 	5.579 	5.360 	5.493 	5.419 	####	0.255 	0.261 	0.258 	-6.96	-6.42	1/2-
74	186	112	1482.95	1485.45	1485.88 	13.49 	15.02 	6.98 	5.595 	5.365 	5.505 	5.425 	5.374 	0.256 	0.251 	0.254 	-7.05	-6.64	0+
74	187	113	1488.55	1491.26	1491.35 	12.57 	15.77 	5.59 	5.605 	5.370 	5.513 	5.429 	####	0.243 	0.246 	0.245 	-5.65	-7.93	11/2+
74	188	114	1494.69	1497.51	1498.18 	11.73 	16.35 	6.14 	5.611 	5.371 	5.518 	5.430 	####	0.224 	0.226 	0.225 	-5.89	-7.44	0+
74	189	115	1499.99	1502.45	####	11.44 	17.09 	5.30 	5.619 	5.375 	5.525 	5.434 	####	0.212 	0.208 	0.210 	-5.89	-7.84	11/2+
74	190	116	1506.32	1508.90	1510.03 	11.63 	17.65 	6.33 	5.627 	5.375 	5.530 	5.434 	####	0.191 	0.199 	0.194 	-5.88	-8.21	0+
74	191	117	1511.66	1513.50	1514.90 	11.68 	18.25 	5.34 	5.635 	5.373 	5.535 	5.433 	####	0.185 	0.175 	0.179 	-6.06	-8.57	11/2+
74	192	118	1517.81	1520.15	####	11.49 	18.97 	6.15 	5.646 	5.379 	5.545 	5.438 	####	0.165 	0.177 	0.170 	-5.53	-8.93	0+
74	193	119	1522.66	1524.69	####	11.00 	19.49 	4.85 	5.658 	5.381 	5.553 	5.440 	####	0.164 	0.149 	0.155 	-5.07	-9.23	5/2-
74	194	120	1528.40	1530.53	####	10.58 	19.65 	5.74 	5.668 	5.378 	5.559 	5.437 	####	0.129 	0.148 	0.136 	-5.45	-9.45	0+
74	195	121	1533.37	1535.10	####	10.71 	20.05 	4.97 	5.680 	5.373 	5.565 	5.432 	####	-0.119 	-0.112 	-0.115 	-5.92	-9.68	1/2+
74	196	122	1539.81	1541.72	####	11.41 	20.52 	6.44 	5.690 	5.376 	5.574 	5.435 	####	-0.098 	-0.106 	-0.101 	-5.83	-9.92	0+
74	197	123	1545.22	1545.54	####	11.85 	21.02 	5.41 	5.702 	5.381 	5.583 	5.440 	####	-0.097 	-0.089 	-0.092 	-6.06	-10.17	1/2+
74	198	124	1551.38	1552.99	####	11.57 	21.49 	6.16 	5.711 	5.385 	5.591 	5.444 	####	-0.079 	-0.086 	-0.082 	-6.33	-10.42	0+
74	199	125	1556.78	1556.78	####	11.56 	21.84 	5.40 	5.720 	5.384 	5.598 	5.443 	####	-0.042 	-0.036 	-0.038 	-6.24	-10.63	1/2-
74	200	126	1563.45	1563.45	####	12.07 	22.16 	6.67 	5.733 	5.386 	5.607 	5.445 	####	0.000 	0.000 	0.000 	-6.83	-10.79	0+
74	201	127	1565.11	1565.11	####	8.33 	22.45 	1.66 	5.753 	5.392 	5.623 	5.451 	####	-0.026 	-0.023 	-0.024 	-1.90	-10.94	9/2+
74	202	128	1568.36	1568.36	####	4.90 	22.84 	3.24 	5.770 	5.405 	5.639 	5.464 	####	0.000 	0.000 	0.000 	-2.53	-11.15	0+
74	203	129	1570.08	1570.08	####	4.96 	23.13 	1.72 	5.790 	5.416 	5.657 	5.475 	####	-0.053 	-0.045 	-0.048 	-2.59	-11.29	9/2+
74	204	130	1573.44	1575.02	####	5.08 	23.31 	3.36 	5.811 	5.430 	5.676 	5.489 	####	0.078 	0.083 	0.080 	-2.89	-11.40	0+
74	205	131	1575.94	1576.84	####	5.86 	23.40 	2.50 	5.838 	5.446 	5.700 	5.504 	####	0.118 	0.121 	0.120 	-3.07	-11.40	3/2+
74	206	132	1579.58	1580.95	####	6.15 	23.71 	3.65 	5.856 	5.459 	5.717 	5.517 	####	0.133 	0.131 	0.132 	-3.16	-11.54	0+
74	207	133	1582.21	1583.22	####	6.27 	23.89 	2.62 	5.878 	5.471 	5.736 	5.529 	####	0.147 	0.154 	0.151 	-3.22	-11.61	3/2+
74	208	134	1585.74	1587.26	####	6.15 	24.26 	3.53 	5.895 	5.483 	5.752 	5.541 	####	0.160 	0.154 	0.158 	-3.07	-11.78	0+
74	209	135	1588.13	1589.48	####	5.93 	24.49 	2.40 	5.915 	5.496 	5.770 	5.554 	####	0.166 	0.173 	0.170 	-2.90	-11.91	3/2+
74	210	136	1591.72	1593.34	####	5.98 	24.83 	3.58 	5.933 	5.506 	5.786 	5.564 	####	0.181 	0.173 	0.178 	-2.99	-12.03	0+
74	211	137	1593.98	1595.40	####	5.84 	25.04 	2.26 	5.956 	5.516 	5.805 	5.574 	####	0.183 	0.196 	0.191 	-3.02	-12.12	1/2+
74	212	138	1597.48	1599.22	####	5.76 	25.37 	3.50 	5.971 	5.529 	5.821 	5.586 	####	0.201 	0.189 	0.197 	-2.88	-12.28	0+
74	213	139	1599.63	1601.23	####	5.65 	25.63 	2.15 	5.991 	5.540 	5.838 	5.598 	####	0.198 	0.211 	0.206 	-2.78	-12.40	1/2+
74	214	140	1603.17	1605.01	####	5.69 	25.99 	3.54 	6.030 	5.587 	5.881 	5.644 	####	0.271 	0.272 	0.271 	-3.20	-12.63	0+
74	215	141	1605.92	1607.40	####	6.29 	26.43 	2.75 	6.053 	5.605 	5.903 	5.662 	####	0.291 	0.290 	0.290 	-3.17	-12.79	1/2+
74	216	142	1609.51	1611.32	####	6.34 	26.75 	3.59 	6.073 	5.619 	5.922 	5.675 	####	0.301 	0.303 	0.302 	-3.11	-12.94	0+
74	217	143	1612.20	1613.51	####	6.28 	27.08 	2.69 	6.093 	5.631 	5.939 	5.688 	####	0.312 	0.313 	0.312 	-3.10	-13.10	5/2-
74	218	144	1615.48	1617.27	####	5.96 	27.47 	3.27 	6.111 	5.644 	5.956 	5.701 	####	0.320 	0.321 	0.320 	-2.85	-13.28	0+
74	219	145	1617.83	1619.30	####	5.62 	27.80 	2.35 	6.127 	5.653 	5.971 	5.709 	####	0.325 	0.325 	0.325 	-2.74	-13.44	5/2+
74	220	146	1620.81	1622.66	####	5.33 	28.24 	2.98 	6.141 	5.663 	5.985 	5.719 	####	0.323 	0.324 	0.323 	-2.61	-13.65	0+
74	221	147	1622.80	1624.39	####	4.98 	28.66 	2.00 	6.156 	5.671 	5.998 	5.727 	####	0.324 	0.324 	0.324 	-2.49	-13.84	7/2+
74	222	148	1625.81	1627.69	####	5.00 	29.04 	3.00 	6.171 	5.681 	6.012 	5.737 	####	0.325 	0.325 	0.325 	-2.47	-14.03	0+
74	223	149	1627.66	1629.26	####	4.86 	29.48 	1.86 	6.186 	5.693 	6.027 	5.748 	####	0.328 	0.328 	0.328 	-2.41	-14.26	7/2-
74	224	150	1630.51	1632.44	####	4.70 	29.75 	2.85 	6.203 	5.700 	6.041 	5.756 	####	0.328 	0.328 	0.328 	-2.31	-14.39	0+
74	225	151	1632.27	1634.04	####	4.60 	30.09 	1.76 	6.220 	5.708 	6.057 	5.764 	####	0.329 	0.330 	0.330 	-2.28	-14.56	1/2+
74	226	152	1634.93	1636.83	####	4.42 	30.37 	2.66 	6.236 	5.716 	6.070 	5.772 	####	0.330 	0.329 	0.330 	-2.18	-14.71	0+
74	227	153	1636.54	1638.18	####	4.27 	30.72 	1.61 	6.252 	5.726 	6.085 	5.781 	####	0.331 	0.332 	0.332 	-1.96	-14.90	1/2+
74	228	154	1639.06	1640.86	####	4.13 	30.94 	2.52 	6.267 	5.731 	6.098 	5.786 	####	0.329 	0.329 	0.329 	-1.98	-14.99	0+
74	229	155	1640.44	1642.00	####	3.90 	31.15 	1.38 	6.281 	5.734 	6.110 	5.790 	####	0.325 	0.325 	0.325 	-1.96	-15.10	7/2+
74	230	156	1642.67	1644.57	####	3.61 	31.45 	2.23 	6.293 	5.743 	6.121 	5.798 	####	0.321 	0.321 	0.321 	-1.75	-15.26	0+
74	231	157	1643.78	1645.61	####	3.34 	31.71 	1.11 	6.307 	5.752 	6.135 	5.808 	####	0.320 	0.320 	0.320 	-1.55	-15.44	7/2+
74	232	158	1645.93	1647.90	####	3.26 	31.93 	2.15 	6.316 	5.754 	6.143 	5.809 	####	0.308 	0.309 	0.308 	-1.62	-15.51	0+
74	233	159	1646.60	1648.48	####	2.82 	31.90 	0.68 	6.351 	5.769 	6.172 	5.824 	####	0.331 	0.341 	0.337 	-1.53	-15.69	1/2-
74	234	160	1648.98	1650.98	####	3.05 	32.36 	2.38 	6.339 	5.764 	6.163 	5.819 	####	0.292 	0.292 	0.292 	-1.54	-15.75	0+
74	235	161	1649.95	1651.79	####	3.35 	32.60 	0.97 	6.353 	5.768 	6.175 	5.823 	####	0.285 	0.284 	0.285 	-1.54	-15.86	3/2+
74	236	162	1651.91	1653.93	####	2.92 	32.78 	1.95 	6.364 	5.771 	6.184 	5.826 	####	0.275 	0.276 	0.275 	-1.48	-15.96	0+
74	237	163	1652.84	1654.71	####	2.88 	33.00 	0.93 	6.380 	5.775 	6.197 	5.830 	####	0.270 	0.268 	0.269 	-1.50	-16.06	1/2+
74	238	164	1654.76	1656.81	####	2.85 	33.23 	1.92 	6.391 	5.778 	6.207 	5.833 	####	0.259 	0.262 	0.260 	-1.44	-16.17	0+
74	239	165	1655.69	1657.56	####	2.86 	33.55 	0.93 	6.405 	5.784 	6.220 	5.839 	####	0.257 	0.255 	0.255 	-1.35	-16.31	1/2+
74	240	166	1657.52	1659.57	####	2.76 	33.79 	1.83 	6.418 	5.788 	6.230 	5.843 	####	0.246 	0.250 	0.248 	-1.34	-16.42	0+
74	241	167	1658.54	1660.09	####	2.85 	34.15 	1.02 	6.434 	5.795 	6.244 	5.850 	####	0.248 	0.243 	0.245 	-1.36	-16.56	11/2-
74	242	168	1659.98	1661.98	####	2.46 	34.54 	1.44 	6.442 	5.801 	6.253 	5.856 	####	0.236 	0.240 	0.237 	-1.02	-16.74	0+
74	243	169	1660.57	1662.31	####	2.02 	34.86 	0.59 	6.452 	5.803 	6.261 	5.858 	####	0.232 	0.225 	0.227 	-0.71	-16.88	9/2+
74	244	170	1661.62	1663.61	####	1.64 	34.84 	1.05 	6.461 	5.801 	6.268 	5.855 	####	0.208 	0.219 	0.211 	-0.85	-17.00	0+
74	245	171	1662.26	1663.31	####	1.69 	35.18 	0.63 	6.471 	5.767 	6.267 	5.822 	####	-0.159 	-0.159 	-0.159 	-1.16	-17.28	7/2-
74	246	172	1663.88	1665.44	####	2.26 	35.49 	1.62 	6.480 	5.771 	6.275 	5.827 	####	-0.151 	-0.152 	-0.152 	-1.11	-17.45	0+
74	247	173	1664.25	1665.51	####	2.00 	35.82 	0.38 	6.491 	5.779 	6.286 	5.834 	####	-0.150 	-0.149 	-0.149 	-1.07	-17.64	5/2-
74	248	174	1665.89	1667.52	####	2.01 	36.10 	1.63 	6.502 	5.778 	6.295 	5.833 	####	-0.129 	-0.136 	-0.131 	-1.06	-17.76	0+
74	249	175	1666.32	1667.68	####	2.06 	36.40 	0.43 	6.516 	5.781 	6.307 	5.837 	####	-0.128 	-0.117 	-0.120 	-1.06	-17.90	1/2+
74	250	176	1667.93	1669.49	####	2.04 	36.65 	1.61 	6.525 	5.784 	6.315 	5.839 	####	-0.103 	-0.118 	-0.108 	-1.09	-18.03	0+
74	251	177	1668.42	1669.31	####	2.10 	36.95 	0.49 	6.539 	5.789 	6.327 	5.844 	####	-0.110 	-0.093 	-0.098 	-1.06	-18.17	5/2-
74	252	178	1669.97	1671.38	####	2.04 	37.03 	1.55 	6.547 	5.795 	6.335 	5.850 	####	-0.084 	-0.101 	-0.089 	-1.03	-18.31	0+
74	253	179	1670.57	1671.85	####	2.15 	37.10 	0.60 	6.563 	5.801 	6.350 	5.856 	####	0.111 	0.075 	0.086 	-1.22	-18.35	1/2+
74	254	180	1672.40	1673.73	####	2.43 	37.42 	1.83 	6.576 	5.799 	6.360 	5.854 	####	0.058 	0.093 	0.068 	-1.29	-18.46	0+
74	255	181	1673.34	1673.85	####	2.77 	37.70 	0.94 	6.591 	5.805 	6.373 	5.860 	####	0.095 	0.056 	0.067 	-1.33	-18.58	13/2-
74	256	182	1674.82	1674.82	####	2.43 	38.12 	1.49 	6.588 	5.809 	6.373 	5.864 	####	0.000 	0.000 	0.000 	-1.43	-18.86	0+
74	257	183	1675.82	1675.82	####	2.48 	38.46 	1.00 	6.601 	5.818 	6.386 	5.873 	####	0.041 	0.023 	0.028 	-1.45	-18.99	15/2-
74	258	184	1677.69	1677.69	####	2.87 	38.84 	1.87 	6.609 	5.827 	6.394 	5.882 	####	0.000 	0.000 	0.000 	-2.30	-19.18	0+
74	259	185	1676.63	1676.63	####	0.81 	38.84 	-1.06 	6.659 	5.827 	6.432 	5.881 	####	0.003 	0.019 	0.015 	0.99	-19.19	1/2-
74	260	186	1676.10	1676.10	####	-1.59 	39.01 	-0.53 	6.655 	5.834 	6.432 	5.889 	####	0.000 	0.000 	0.000 	0.74	-19.29	0+
76	161	85	1249.83	1250.66	####	####	0.12 	####	5.131 	5.147 	5.138 	5.208 	####	-0.100 	-0.089 	-0.094 	-10.48	0.18	7/2-
76	162	86	1261.12	1262.83	####	####	0.52 	11.29 	5.151 	5.157 	5.153 	5.218 	####	0.105 	0.113 	0.109 	-10.83	0.04	0+
76	163	87	1271.23	1272.46	####	21.41 	0.66 	10.11 	5.173 	5.169 	5.171 	5.230 	####	0.139 	0.136 	0.137 	-10.87	0.00	1/2-
76	164	88	1282.48	1284.35	1284.66 	21.36 	1.23 	11.25 	5.191 	5.178 	5.185 	5.240 	####	0.138 	0.142 	0.139 	-10.60	-0.28	0+
76	165	89	1292.29	1293.91	####	21.06 	1.49 	9.81 	5.210 	5.189 	5.200 	5.251 	####	0.151 	0.149 	0.150 	-10.34	-0.47	1/2-
76	166	90	1303.31	1305.25	1305.81 	20.83 	2.00 	11.02 	5.228 	5.198 	5.214 	5.259 	####	0.161 	0.160 	0.161 	-10.32	-0.62	0+
76	167	91	1312.84	1314.42	1314.95 	20.55 	2.34 	9.52 	5.247 	5.207 	5.229 	5.268 	####	0.170 	0.174 	0.172 	-10.19	-0.75	3/2-
76	168	92	1323.48	1325.58	1326.52 	20.17 	2.82 	10.65 	5.264 	5.215 	5.242 	5.276 	####	0.177 	0.173 	0.175 	-9.97	-1.00	0+
76	169	93	1332.37	1334.37	1335.32 	19.54 	3.19 	8.89 	5.282 	5.225 	5.256 	5.286 	####	0.178 	0.184 	0.182 	-9.63	-1.21	3/2-
76	170	94	1342.94	1345.22	1346.59 	19.45 	3.65 	10.57 	5.299 	5.233 	5.269 	5.293 	####	0.189 	0.182 	0.185 	-9.65	-1.42	0+
76	171	95	1352.10	1353.82	1355.03 	19.73 	4.02 	9.17 	5.358 	5.286 	5.326 	5.346 	####	0.302 	0.297 	0.299 	-10.04	-1.55	3/2-
76	172	96	1362.48	1364.65	1366.05 	19.54 	4.44 	10.37 	5.377 	5.296 	5.341 	5.356 	####	0.304 	0.309 	0.306 	-9.83	-1.76	0+
76	173	97	1371.77	1373.36	1374.32 	19.66 	4.86 	9.29 	5.396 	5.307 	5.357 	5.367 	####	0.320 	0.316 	0.318 	-9.76	-1.96	5/2+
76	174	98	1381.75	1383.96	1384.95 	19.27 	5.40 	9.99 	5.417 	5.321 	5.375 	5.381 	####	0.327 	0.331 	0.329 	-9.47	-2.20	0+
76	175	99	1390.79	1392.61	1393.13 	19.03 	5.79 	9.04 	5.438 	5.334 	5.393 	5.394 	####	0.344 	0.339 	0.341 	-9.22	-2.43	1/2-
76	176	100	1400.18	1402.43	1403.22 	18.43 	6.29 	9.39 	5.455 	5.344 	5.407 	5.403 	####	0.340 	0.346 	0.343 	-9.01	-2.69	0+
76	177	101	1408.74	1410.78	1411.12 	17.95 	6.86 	8.56 	5.477 	5.358 	5.426 	5.418 	####	0.361 	0.353 	0.356 	-8.77	-2.96	7/2+
76	178	102	1417.70	1420.19	1420.78 	17.52 	7.46 	8.96 	5.487 	5.362 	5.434 	5.421 	####	0.342 	0.349 	0.345 	-8.59	-3.26	0+
76	179	103	1425.82	1427.98	1428.33 	17.08 	8.14 	8.12 	5.504 	5.373 	5.449 	5.432 	####	0.354 	0.346 	0.349 	-8.38	-3.59	7/2-
76	180	104	1434.53	1436.90	1437.74 	16.83 	8.62 	8.71 	5.508 	5.370 	5.450 	5.429 	####	0.324 	0.329 	0.326 	-8.31	-3.85	0+
76	181	105	1442.46	1444.41	1445.00 	16.64 	9.16 	7.93 	5.519 	5.374 	5.459 	5.433 	####	0.323 	0.319 	0.321 	-8.20	-4.14	5/2-
76	182	106	1450.74	1452.93	1454.13 	16.21 	9.51 	8.29 	5.527 	5.373 	5.464 	5.432 	####	0.306 	0.308 	0.307 	-7.86	-4.34	0+
76	183	107	1458.08	1460.18	1461.26 	15.62 	9.97 	7.34 	5.538 	5.377 	5.472 	5.437 	####	0.301 	0.300 	0.300 	-7.42	-4.59	9/2+
76	184	108	1465.83	1468.49	1469.92 	15.09 	10.27 	7.75 	5.548 	5.378 	5.478 	5.437 	5.382 	0.286 	0.285 	0.285 	-7.43	-4.74	0+
76	185	109	1472.77	1475.27	1476.54 	14.69 	10.67 	6.93 	5.561 	5.382 	5.488 	5.441 	####	0.277 	0.279 	0.279 	-7.34	-4.92	3/2-
76	186	110	1480.44	1483.16	1484.81 	14.61 	10.98 	7.68 	5.569 	5.380 	5.493 	5.439 	5.391 	0.263 	0.258 	0.261 	-7.25	-5.05	0+
76	187	111	1487.33	1489.63	1491.10 	14.56 	11.35 	6.89 	5.584 	5.386 	5.504 	5.445 	5.393 	0.254 	0.259 	0.257 	-7.29	-5.22	1/2-
76	188	112	1494.64	1497.15	1499.09 	14.20 	11.69 	7.31 	5.593 	5.385 	5.510 	5.444 	5.399 	0.246 	0.239 	0.243 	-6.82	-5.39	0+
76	189	113	1500.79	1502.84	1505.01 	13.46 	12.24 	6.14 	5.596 	5.381 	5.511 	5.440 	5.402 	0.213 	0.222 	0.218 	-6.91	-5.70	9/2-
76	190	114	1508.05	1510.50	1512.80 	13.41 	13.36 	7.26 	5.599 	5.377 	5.511 	5.436 	5.406 	0.197 	0.190 	0.194 	-6.82	-6.16	0+
76	191	115	1514.24	1516.29	1518.56 	13.45 	14.25 	6.19 	5.608 	5.380 	5.518 	5.439 	####	0.179 	0.184 	0.182 	-6.84	-6.56	7/2-
76	192	116	1521.47	1523.74	1526.12 	13.42 	15.15 	7.24 	5.617 	5.382 	5.525 	5.441 	5.413 	0.170 	0.169 	0.169 	-6.68	-6.97	0+
76	193	117	1527.69	1529.32	1531.70 	13.45 	16.02 	6.22 	5.627 	5.385 	5.533 	5.444 	####	0.161 	0.160 	0.160 	-6.75	-7.36	11/2+
76	194	118	1534.50	1536.64	1538.81 	13.03 	16.69 	6.82 	5.638 	5.390 	5.542 	5.449 	####	0.150 	0.153 	0.151 	-6.20	-7.68	0+
76	195	119	1540.03	1541.92	1543.96 	12.34 	17.37 	5.53 	5.650 	5.394 	5.552 	5.453 	####	0.143 	0.136 	0.139 	-5.71	-8.07	5/2-
76	196	120	1546.31	1548.30	1550.80 	11.80 	17.91 	6.28 	5.661 	5.394 	5.559 	5.453 	####	0.118 	0.130 	0.123 	-5.99	-8.42	0+
76	197	121	1551.88	1553.62	####	11.85 	18.51 	5.57 	5.674 	5.393 	5.567 	5.452 	####	-0.111 	-0.108 	-0.109 	-6.32	-8.89	1/2-
76	198	122	1558.81	1560.70	####	12.50 	19.00 	6.93 	5.685 	5.396 	5.576 	5.455 	####	-0.093 	-0.099 	-0.095 	-6.33	-9.14	0+
76	199	123	1564.70	1565.04	####	12.82 	19.48 	5.89 	5.697 	5.401 	5.586 	5.460 	####	-0.091 	-0.085 	-0.087 	-6.57	-9.38	1/2+
76	200	124	1571.39	1572.98	####	12.58 	20.01 	6.69 	5.706 	5.405 	5.593 	5.463 	####	-0.075 	-0.079 	-0.077 	-6.87	-9.66	0+
76	201	125	1577.24	1577.24	####	12.54 	20.46 	5.85 	5.715 	5.404 	5.600 	5.463 	####	-0.034 	-0.031 	-0.032 	-6.70	-9.92	1/2-
76	202	126	1584.25	1584.25	####	12.86 	20.80 	7.01 	5.728 	5.406 	5.609 	5.465 	####	0.000 	0.000 	0.000 	-7.11	-10.10	0+
76	203	127	1586.13	1586.13	####	8.89 	21.01 	1.87 	5.747 	5.413 	5.624 	5.471 	####	0.018 	0.018 	0.018 	-2.08	-10.24	1/2+
76	204	128	1589.88	1589.88	####	5.63 	21.52 	3.75 	5.764 	5.426 	5.641 	5.485 	####	0.000 	0.000 	0.000 	-2.88	-10.46	0+
76	205	129	1591.87	1591.87	####	5.74 	21.79 	1.99 	5.784 	5.436 	5.657 	5.495 	####	-0.043 	-0.038 	-0.040 	-2.92	-10.60	9/2+
76	206	130	1595.48	1595.48	####	5.61 	22.05 	3.62 	5.801 	5.448 	5.673 	5.506 	####	0.043 	0.047 	0.044 	-2.97	-10.78	0+
76	207	131	1597.90	1598.94	####	6.03 	21.96 	2.41 	5.826 	5.465 	5.696 	5.523 	####	0.096 	0.099 	0.098 	-3.23	-10.74	1/2+
76	208	132	1601.83	1603.27	####	6.35 	22.25 	3.93 	5.846 	5.476 	5.713 	5.534 	####	0.114 	0.108 	0.112 	-3.34	-10.83	0+
76	209	133	1604.55	1605.64	####	6.65 	22.35 	2.72 	5.868 	5.488 	5.732 	5.546 	####	0.126 	0.138 	0.134 	-3.43	-10.86	3/2+
76	210	134	1608.42	1609.93	####	6.58 	22.68 	3.86 	5.885 	5.499 	5.748 	5.557 	####	0.144 	0.133 	0.140 	-3.31	-11.01	0+
76	211	135	1611.04	1612.29	####	6.49 	22.91 	2.63 	5.904 	5.513 	5.766 	5.570 	####	0.145 	0.158 	0.153 	-3.17	-11.10	3/2+
76	212	136	1614.86	1616.46	####	6.44 	23.14 	3.82 	5.922 	5.522 	5.782 	5.580 	####	0.165 	0.151 	0.160 	-3.23	-11.22	0+
76	213	137	1617.25	1618.68	####	6.21 	23.27 	2.39 	5.945 	5.532 	5.801 	5.590 	####	0.162 	0.182 	0.175 	-3.28	-11.27	1/2+
76	214	138	1621.09	1622.82	####	6.23 	23.61 	3.84 	5.959 	5.544 	5.815 	5.602 	####	0.183 	0.167 	0.177 	-3.13	-11.44	0+
76	215	139	1623.47	1625.03	####	6.22 	23.83 	2.38 	5.980 	5.555 	5.833 	5.613 	####	0.177 	0.196 	0.189 	-3.07	-11.54	1/2+
76	216	140	1627.49	1629.29	####	6.40 	24.32 	4.02 	6.020 	5.604 	5.877 	5.660 	####	0.262 	0.260 	0.261 	-3.50	-11.76	0+
76	217	141	1630.53	1631.96	####	7.06 	24.61 	3.04 	6.042 	5.620 	5.898 	5.676 	####	0.277 	0.279 	0.278 	-3.47	-11.89	1/2+
76	218	142	1634.39	1636.17	####	6.90 	24.87 	3.86 	6.061 	5.633 	5.916 	5.689 	####	0.290 	0.287 	0.289 	-3.40	-12.02	0+
76	219	143	1637.38	1638.68	####	6.85 	25.18 	3.00 	6.083 	5.647 	5.935 	5.704 	####	0.301 	0.305 	0.303 	-3.43	-12.17	5/2-
76	220	144	1641.00	1642.79	####	6.61 	25.52 	3.61 	6.101 	5.662 	5.953 	5.718 	####	0.312 	0.311 	0.312 	-3.19	-12.33	0+
76	221	145	1643.68	1645.08	####	6.29 	25.85 	2.68 	6.118 	5.671 	5.968 	5.727 	####	0.318 	0.319 	0.319 	-2.80	-12.49	5/2+
76	222	146	1647.03	1648.93	####	6.04 	26.22 	3.36 	6.133 	5.684 	5.983 	5.740 	####	0.318 	0.318 	0.318 	-2.97	-12.67	0+
76	223	147	1649.40	1651.17	####	5.72 	26.59 	2.36 	6.149 	5.697 	5.998 	5.753 	####	0.323 	0.321 	0.322 	-2.81	-12.87	5/2+
76	224	148	1652.78	1654.75	####	5.75 	26.98 	3.39 	6.164 	5.706 	6.013 	5.762 	####	0.322 	0.325 	0.323 	-2.84	-13.02	0+
76	225	149	1655.10	1656.68	####	5.70 	27.43 	2.31 	6.179 	5.717 	6.027 	5.773 	####	0.328 	0.325 	0.326 	-2.72	-13.22	7/2-
76	226	150	1658.25	1660.21	####	5.46 	27.73 	3.15 	6.197 	5.728 	6.044 	5.784 	####	0.329 	0.333 	0.330 	-2.66	-13.37	0+
76	227	151	1660.35	1662.09	####	5.25 	28.09 	2.11 	6.214 	5.738 	6.059 	5.794 	####	0.336 	0.332 	0.333 	-2.65	-13.55	3/2+
76	228	152	1663.30	1665.23	####	5.06 	28.37 	2.95 	6.230 	5.745 	6.073 	5.801 	####	0.331 	0.336 	0.333 	-2.47	-13.67	0+
76	229	153	1665.27	1666.98	####	4.92 	28.73 	1.97 	6.247 	5.754 	6.088 	5.809 	####	0.337 	0.333 	0.334 	-2.28	-13.83	1/2+
76	230	154	1668.01	1669.91	####	4.70 	28.95 	2.74 	6.262 	5.760 	6.101 	5.816 	####	0.331 	0.335 	0.333 	-2.27	-13.96	0+
76	231	155	1669.80	1671.38	####	4.53 	29.37 	1.80 	6.279 	5.772 	6.117 	5.827 	####	0.341 	0.336 	0.338 	-2.04	-14.15	9/2-
76	232	156	1672.23	1674.23	####	4.22 	29.56 	2.42 	6.288 	5.774 	6.125 	5.829 	####	0.326 	0.331 	0.327 	-2.04	-14.30	0+
76	233	157	1673.74	1675.58	####	3.93 	29.96 	1.51 	6.302 	5.783 	6.138 	5.838 	####	0.330 	0.325 	0.326 	-1.89	-14.49	7/2+
76	234	158	1676.07	1678.08	####	3.84 	30.14 	2.33 	6.311 	5.785 	6.145 	5.840 	####	0.312 	0.318 	0.314 	-1.90	-14.63	0+
76	235	159	1677.42	1679.13	####	3.68 	30.81 	1.35 	6.322 	5.792 	6.156 	5.847 	####	0.314 	0.308 	0.310 	-1.74	-14.83	9/2+
76	236	160	1679.68	1681.65	####	3.61 	30.70 	2.26 	6.332 	5.795 	6.164 	5.850 	####	0.296 	0.300 	0.297 	-1.78	-14.95	0+
76	237	161	1680.88	1682.68	####	3.47 	30.93 	1.20 	6.346 	5.798 	6.176 	5.853 	####	0.293 	0.288 	0.289 	-1.81	-15.07	3/2+
76	238	162	1683.04	1685.07	####	3.36 	31.13 	2.15 	6.357 	5.802 	6.185 	5.857 	####	0.279 	0.284 	0.281 	-1.68	-15.19	0+
76	239	163	1684.18	1686.11	####	3.30 	31.34 	1.14 	6.371 	5.806 	6.197 	5.861 	####	0.277 	0.272 	0.273 	-1.62	-15.31	3/2+
76	240	164	1686.28	1688.40	####	3.25 	31.53 	2.10 	6.382 	5.808 	6.206 	5.862 	####	0.263 	0.268 	0.264 	-1.64	-15.39	0+
76	241	165	1687.45	1689.43	####	3.27 	31.76 	1.16 	6.397 	5.812 	6.218 	5.867 	####	0.262 	0.256 	0.258 	-1.62	-15.50	1/2+
76	242	166	1689.47	1691.62	####	3.19 	31.95 	2.03 	6.408 	5.815 	6.228 	5.870 	####	0.248 	0.254 	0.250 	-1.58	-15.59	0+
76	243	167	1690.71	1692.28	####	3.26 	32.16 	1.23 	6.425 	5.820 	6.242 	5.874 	####	0.251 	0.244 	0.246 	-1.73	-15.67	11/2-
76	244	168	1692.50	1694.46	####	3.03 	32.52 	1.79 	6.434 	5.828 	6.252 	5.883 	####	0.238 	0.245 	0.240 	-1.26	-15.84	0+
76	245	169	1693.28	1695.06	####	2.58 	32.71 	0.78 	6.441 	5.824 	6.256 	5.878 	####	0.230 	0.222 	0.225 	-0.95	-15.94	9/2+
76	246	170	1695.02	1696.66	####	2.52 	33.40 	1.74 	6.440 	5.779 	6.243 	5.834 	####	-0.160 	-0.152 	-0.157 	-1.61	-16.40	0+
76	247	171	1696.06	1697.17	####	2.78 	33.80 	1.04 	6.454 	5.783 	6.255 	5.838 	####	-0.147 	-0.153 	-0.151 	-1.49	-16.55	7/2-
76	248	172	1698.03	1699.56	####	3.01 	34.15 	1.97 	6.463 	5.789 	6.264 	5.844 	####	-0.147 	-0.142 	-0.145 	-1.44	-16.74	0+
76	249	173	1698.81	1699.95	####	2.75 	34.55 	0.78 	6.474 	5.797 	6.275 	5.852 	####	-0.140 	-0.146 	-0.144 	-1.38	-16.92	5/2-
76	250	174	1700.67	1702.27	####	2.64 	34.78 	1.86 	6.485 	5.797 	6.284 	5.852 	####	-0.127 	-0.128 	-0.128 	-1.34	-17.05	0+
76	251	175	1701.38	1702.74	####	2.57 	35.06 	0.71 	6.498 	5.800 	6.295 	5.855 	####	-0.121 	-0.115 	-0.117 	-1.36	-17.18	1/2+
76	252	176	1703.26	1704.84	####	2.59 	35.33 	1.88 	6.507 	5.804 	6.303 	5.858 	####	-0.104 	-0.112 	-0.106 	-1.36	-17.33	0+
76	253	177	1704.01	1705.04	####	2.63 	35.59 	0.75 	6.521 	5.807 	6.315 	5.862 	####	-0.105 	-0.092 	-0.096 	-1.34	-17.46	5/2-
76	254	178	1705.88	1707.30	####	2.62 	35.91 	1.87 	6.529 	5.813 	6.323 	5.868 	####	-0.085 	-0.096 	-0.088 	-1.34	-17.64	0+
76	255	179	1706.67	1707.39	####	2.66 	36.10 	0.79 	6.540 	5.820 	6.334 	5.875 	####	-0.090 	-0.079 	-0.082 	-1.32	-17.81	3/2-
76	256	180	1708.60	1709.97	####	2.72 	36.21 	1.93 	6.555 	5.817 	6.344 	5.872 	####	0.051 	0.076 	0.058 	-1.62	-17.86	0+
76	257	181	1709.79	1710.25	####	3.12 	36.45 	1.18 	6.572 	5.821 	6.359 	5.876 	####	0.084 	0.052 	0.061 	-1.78	-17.92	13/2-
76	258	182	1711.88	1711.88	####	3.27 	37.06 	2.09 	6.571 	5.827 	6.361 	5.882 	####	0.000 	0.000 	0.000 	-1.75	-18.29	0+
76	259	183	1713.12	1713.12	####	3.34 	37.30 	1.25 	6.584 	5.835 	6.374 	5.890 	####	0.036 	0.021 	0.025 	-1.88	-18.40	15/2-
76	260	184	1715.39	1715.39	####	3.51 	37.70 	2.26 	6.592 	5.844 	6.383 	5.898 	####	0.000 	0.000 	0.000 	-2.62	-18.60	0+
76	261	185	1714.34	1714.34	####	1.22 	37.71 	-1.04 	6.642 	5.843 	6.420 	5.898 	####	0.003 	0.019 	0.014 	0.98	-18.60	1/2-
76	262	186	1714.02	1714.02	####	-1.37 	37.92 	-0.32 	6.632 	5.853 	6.416 	5.907 	####	0.000 	0.000 	0.000 	0.63	-18.72	0+
78	167	89	1292.34	1293.78	####	####	0.05 	####	5.212 	5.211 	5.212 	5.272 	####	0.117 	0.122 	0.120 	-10.77	0.26	1/2-
78	168	90	1303.72	1305.66	1305.97 	####	0.41 	11.38 	5.229 	5.219 	5.224 	5.280 	####	0.124 	0.118 	0.121 	-10.65	0.03	0+
78	169	91	1313.40	1315.04	####	21.06 	0.57 	9.68 	5.247 	5.228 	5.238 	5.288 	####	0.131 	0.141 	0.136 	-10.55	-0.04	3/2-
78	170	92	1324.58	1326.64	1327.40 	20.86 	1.10 	11.18 	5.263 	5.235 	5.250 	5.296 	####	0.139 	0.129 	0.135 	-10.36	-0.31	0+
78	171	93	1333.90	1335.71	1336.64 	20.50 	1.53 	9.32 	5.280 	5.244 	5.264 	5.304 	####	0.134 	0.145 	0.140 	-10.09	-0.50	3/2-
78	172	94	1344.85	1347.03	1348.35 	20.26 	1.91 	10.94 	5.297 	5.251 	5.276 	5.311 	####	0.148 	0.136 	0.143 	-10.05	-0.69	0+
78	173	95	1354.12	1355.78	1357.25 	20.22 	2.01 	9.27 	5.360 	5.307 	5.336 	5.367 	####	0.281 	0.283 	0.282 	-10.46	-0.60	3/2-
78	174	96	1364.92	1367.08	1368.70 	20.08 	2.44 	10.80 	5.378 	5.317 	5.351 	5.377 	####	0.290 	0.289 	0.289 	-10.26	-0.83	0+
78	175	97	1374.62	1376.36	1377.17 	20.50 	2.86 	9.70 	5.399 	5.331 	5.369 	5.391 	####	0.307 	0.307 	0.307 	-10.02	-1.05	5/2+
78	176	98	1385.12	1387.35	1388.46 	20.19 	3.36 	10.49 	5.421 	5.346 	5.388 	5.405 	####	0.319 	0.320 	0.319 	-9.95	-1.31	0+
78	177	99	1394.63	1396.47	1396.97 	20.00 	3.84 	9.51 	5.444 	5.361 	5.407 	5.420 	####	0.337 	0.334 	0.335 	-9.68	-1.54	1/2-
78	178	100	1404.54	1406.87	1407.67 	19.43 	4.36 	9.92 	5.460 	5.369 	5.420 	5.428 	5.373 	0.333 	0.337 	0.335 	-9.53	-1.80	0+
78	179	101	1413.60	1415.67	1416.01 	18.98 	4.86 	9.06 	5.482 	5.385 	5.440 	5.444 	5.392 	0.355 	0.349 	0.351 	-9.33	-2.03	7/2+
78	180	102	1423.19	1425.71	1426.24 	18.65 	5.49 	9.59 	5.491 	5.387 	5.446 	5.446 	5.389 	0.334 	0.339 	0.336 	-9.18	-2.33	0+
78	181	103	1431.94	1434.11	1434.27 	18.33 	6.12 	8.75 	5.509 	5.399 	5.462 	5.458 	5.400 	0.348 	0.342 	0.344 	-9.07	-2.60	7/2-
78	182	104	1441.25	1443.60	1444.13 	18.05 	6.71 	9.31 	5.515 	5.399 	5.466 	5.458 	5.397 	0.323 	0.329 	0.326 	-8.85	-2.90	0+
78	183	105	1449.70	1451.69	1451.80 	17.76 	7.24 	8.46 	5.527 	5.403 	5.474 	5.462 	5.404 	0.323 	0.318 	0.320 	-8.62	-3.16	5/2-
78	184	106	1458.41	1460.65	1461.43 	17.17 	7.67 	8.71 	5.535 	5.404 	5.480 	5.463 	5.402 	0.307 	0.311 	0.309 	-8.32	-3.38	0+
78	185	107	1466.26	1468.40	1468.86 	16.56 	8.18 	7.84 	5.548 	5.410 	5.491 	5.469 	5.415 	0.309 	0.304 	0.306 	-7.92	-3.63	9/2+
78	186	108	1474.39	1477.01	1478.11 	15.98 	8.56 	8.13 	5.560 	5.413 	5.499 	5.472 	5.404 	0.295 	0.300 	0.297 	-7.81	-3.84	0+
78	187	109	1481.73	1484.16	1485.00 	15.48 	8.97 	7.34 	5.574 	5.420 	5.510 	5.478 	5.406 	0.296 	0.291 	0.293 	-7.69	-4.06	3/2-
78	188	110	1489.64	1492.28	1494.21 	15.25 	9.20 	7.90 	5.582 	5.417 	5.514 	5.476 	5.405 	0.275 	0.277 	0.276 	-7.56	-4.22	0+
78	189	111	1496.83	1499.15	1500.93 	15.10 	9.50 	7.20 	5.595 	5.421 	5.524 	5.480 	5.406 	0.269 	0.268 	0.269 	-7.54	-4.38	1/2-
78	190	112	1504.77	1506.91	1509.83 	15.14 	10.13 	7.94 	5.566 	5.372 	5.487 	5.432 	5.411 	-0.165 	-0.151 	-0.159 	-7.89	-5.59	0+
78	191	113	1511.96	1513.69	1516.30 	15.13 	11.17 	7.19 	5.580 	5.378 	5.498 	5.438 	5.410 	-0.150 	-0.164 	-0.159 	-7.70	-5.82	1/2-
78	192	114	1520.18	1522.15	1524.96 	15.41 	12.13 	8.22 	5.592 	5.383 	5.508 	5.442 	5.417 	-0.159 	-0.146 	-0.153 	-7.58	-6.10	0+
78	193	115	1527.11	1528.11	1531.22 	15.15 	12.88 	6.93 	5.606 	5.389 	5.520 	5.448 	5.419 	-0.147 	-0.161 	-0.155 	-7.38	-6.29	5/2+
78	194	116	1534.88	1536.78	1539.57 	14.70 	13.41 	7.77 	5.615 	5.392 	5.526 	5.451 	5.424 	-0.150 	-0.138 	-0.145 	-7.21	-6.66	0+
78	195	117	1541.29	1542.62	1545.68 	14.18 	13.61 	6.41 	5.626 	5.397 	5.536 	5.456 	5.427 	-0.137 	-0.149 	-0.144 	-7.07	-6.94	3/2+
78	196	118	1548.89	1550.86	1553.60 	14.01 	14.39 	7.60 	5.636 	5.399 	5.543 	5.458 	5.431 	-0.132 	-0.124 	-0.129 	-6.98	-7.26	0+
78	197	119	1555.09	1556.82	1559.45 	13.80 	15.06 	6.21 	5.647 	5.403 	5.552 	5.462 	####	-0.117 	-0.123 	-0.120 	-6.94	-7.54	3/2-
78	198	120	1562.61	1564.61	1567.00 	13.72 	16.31 	7.52 	5.658 	5.407 	5.560 	5.466 	5.438 	-0.109 	-0.107 	-0.108 	-6.90	-7.82	0+
78	199	121	1568.85	1570.58	1572.56 	13.76 	16.97 	6.24 	5.669 	5.411 	5.569 	5.470 	####	-0.100 	-0.101 	-0.100 	-6.90	-8.11	1/2-
78	200	122	1576.29	1578.18	1579.84 	13.67 	17.48 	7.44 	5.680 	5.415 	5.578 	5.474 	####	-0.087 	-0.089 	-0.088 	-6.86	-8.37	0+
78	201	123	1582.55	1583.96	1585.05 	13.70 	17.85 	6.26 	5.689 	5.420 	5.586 	5.478 	####	-0.082 	-0.083 	-0.083 	-7.31	-8.70	1/2-
78	202	124	1589.93	1591.42	1592.08 	13.64 	18.54 	7.38 	5.701 	5.423 	5.595 	5.482 	####	-0.070 	-0.071 	-0.070 	-7.47	-8.90	0+
78	203	125	1596.33	1596.33	####	13.78 	19.09 	6.40 	5.710 	5.422 	5.601 	5.481 	####	0.000 	0.000 	0.000 	-7.37	-9.24	1/2-
78	204	126	1603.69	1603.69	####	13.75 	19.43 	7.36 	5.724 	5.426 	5.612 	5.485 	####	0.000 	0.000 	0.000 	-7.39	-9.38	0+
78	205	127	1605.88	1605.88	####	9.55 	19.75 	2.19 	5.742 	5.433 	5.627 	5.491 	####	0.015 	0.016 	0.015 	-2.37	-9.54	1/2+
78	206	128	1610.07	1610.07	####	6.38 	20.19 	4.19 	5.759 	5.447 	5.643 	5.505 	####	0.000 	0.000 	0.000 	-3.25	-9.76	0+
78	207	129	1612.32	1612.32	####	6.44 	20.45 	2.25 	5.778 	5.455 	5.658 	5.514 	####	-0.032 	-0.030 	-0.031 	-3.26	-9.90	9/2+
78	208	130	1616.34	1616.34	####	6.27 	20.86 	4.03 	5.794 	5.467 	5.673 	5.525 	####	0.000 	0.000 	0.000 	-3.22	-10.14	0+
78	209	131	1618.71	1620.02	####	6.40 	20.81 	2.37 	5.814 	5.480 	5.691 	5.538 	####	-0.056 	-0.053 	-0.054 	-3.27	-10.22	9/2+
78	210	132	1622.77	1624.45	####	6.43 	20.94 	4.06 	5.833 	5.491 	5.708 	5.549 	####	0.074 	0.069 	0.072 	-3.41	-10.26	0+
78	211	133	1625.48	1626.67	####	6.77 	20.92 	2.71 	5.857 	5.503 	5.729 	5.561 	####	0.098 	0.114 	0.108 	-3.57	-10.18	3/2+
78	212	134	1629.65	1631.19	####	6.88 	21.23 	4.17 	5.873 	5.515 	5.744 	5.572 	####	0.119 	0.102 	0.113 	-3.50	-10.33	0+
78	213	135	1632.42	1633.58	####	6.94 	21.37 	2.77 	5.894 	5.528 	5.762 	5.585 	####	0.117 	0.138 	0.130 	-3.41	-10.37	3/2+
78	214	136	1636.47	1638.08	####	6.83 	21.61 	4.06 	5.910 	5.537 	5.777 	5.594 	####	0.141 	0.121 	0.134 	-3.43	-10.50	0+
78	215	137	1638.98	1640.49	####	6.56 	21.73 	2.51 	5.928 	5.545 	5.792 	5.603 	####	0.128 	0.151 	0.142 	-3.42	-10.58	5/2+
78	216	138	1643.12	1644.84	####	6.65 	22.03 	4.14 	5.946 	5.558 	5.809 	5.616 	####	0.160 	0.137 	0.152 	-3.35	-10.70	0+
78	217	139	1645.72	1647.00	####	6.74 	22.26 	2.60 	5.989 	5.603 	5.853 	5.660 	####	0.226 	0.234 	0.231 	-3.74	-10.82	3/2-
78	218	140	1650.09	1651.86	####	6.97 	22.59 	4.36 	6.009 	5.618 	5.872 	5.674 	####	0.248 	0.240 	0.245 	-3.74	-10.93	0+
78	219	141	1653.36	1654.77	####	7.64 	22.83 	3.27 	6.032 	5.634 	5.894 	5.691 	####	0.260 	0.268 	0.265 	-3.76	-11.05	1/2+
78	220	142	1657.49	1659.28	####	7.41 	23.10 	4.13 	6.051 	5.648 	5.911 	5.704 	####	0.278 	0.271 	0.276 	-3.68	-11.19	0+
78	221	143	1660.77	1662.04	####	7.41 	23.39 	3.28 	6.074 	5.664 	5.933 	5.720 	####	0.289 	0.296 	0.294 	-3.77	-11.32	5/2-
78	222	144	1664.73	1666.51	####	7.24 	23.73 	3.96 	6.092 	5.679 	5.950 	5.735 	####	0.304 	0.299 	0.302 	-3.52	-11.49	0+
78	223	145	1667.70	1669.09	####	6.93 	24.03 	2.98 	6.109 	5.688 	5.965 	5.744 	####	0.307 	0.311 	0.310 	-3.08	-11.63	5/2+
78	224	146	1671.43	1673.33	####	6.70 	24.40 	3.73 	6.123 	5.700 	5.979 	5.756 	####	0.309 	0.306 	0.308 	-3.31	-11.82	0+
78	225	147	1674.18	1675.92	####	6.48 	24.79 	2.75 	6.138 	5.713 	5.994 	5.769 	####	0.311 	0.312 	0.312 	-3.18	-11.99	5/2+
78	226	148	1677.87	1679.81	####	6.43 	25.08 	3.68 	6.154 	5.722 	6.008 	5.778 	####	0.314 	0.313 	0.313 	-3.18	-12.14	0+
78	227	149	1680.57	1682.11	####	6.39 	25.48 	2.71 	6.168 	5.733 	6.022 	5.789 	####	0.316 	0.316 	0.316 	-3.01	-12.31	7/2-
78	228	150	1684.00	1685.91	####	6.14 	25.76 	3.43 	6.186 	5.745 	6.039 	5.800 	####	0.321 	0.321 	0.321 	-2.96	-12.44	0+
78	229	151	1686.44	1687.88	####	5.87 	26.09 	2.44 	6.202 	5.756 	6.054 	5.811 	####	0.325 	0.325 	0.325 	-2.63	-12.60	3/2+
78	230	152	1689.62	1691.55	####	5.61 	26.31 	3.17 	6.218 	5.761 	6.067 	5.817 	####	0.322 	0.323 	0.323 	-2.75	-12.72	0+
78	231	153	1691.87	1693.61	####	5.43 	26.60 	2.25 	6.235 	5.770 	6.082 	5.825 	####	0.325 	0.324 	0.324 	-2.60	-12.85	1/2+
78	232	154	1694.89	1696.86	####	5.28 	26.89 	3.02 	6.250 	5.777 	6.095 	5.833 	####	0.322 	0.324 	0.323 	-2.59	-13.00	0+
78	233	155	1697.00	1698.57	####	5.13 	27.20 	2.11 	6.268 	5.788 	6.112 	5.843 	####	0.330 	0.329 	0.329 	-2.47	-13.13	9/2-
78	234	156	1699.82	1701.85	####	4.92 	27.59 	2.81 	6.277 	5.793 	6.120 	5.848 	####	0.318 	0.321 	0.319 	-2.40	-13.34	0+
78	235	157	1701.70	1703.55	####	4.70 	27.96 	1.88 	6.291 	5.802 	6.133 	5.857 	####	0.320 	0.317 	0.318 	-2.32	-13.51	7/2+
78	236	158	1704.41	1706.42	####	4.60 	28.35 	2.71 	6.301 	5.807 	6.142 	5.862 	####	0.307 	0.311 	0.308 	-2.27	-13.72	0+
78	237	159	1706.16	1707.82	####	4.46 	28.75 	1.75 	6.313 	5.814 	6.154 	5.869 	####	0.310 	0.305 	0.306 	-2.02	-13.90	9/2+
78	238	160	1708.75	1710.65	####	4.34 	29.07 	2.59 	6.324 	5.820 	6.163 	5.875 	####	0.294 	0.299 	0.296 	-2.08	-14.09	0+
78	239	161	1710.19	1711.92	####	4.03 	29.31 	1.44 	6.338 	5.823 	6.175 	5.878 	####	0.293 	0.287 	0.289 	-2.12	-14.21	3/2+
78	240	162	1712.60	1714.64	####	3.85 	29.56 	2.41 	6.349 	5.829 	6.185 	5.883 	####	0.280 	0.287 	0.282 	-1.90	-14.36	0+
78	241	163	1713.97	1715.93	####	3.78 	29.79 	1.37 	6.363 	5.833 	6.197 	5.887 	####	0.281 	0.273 	0.276 	-1.85	-14.48	3/2+
78	242	164	1716.26	1718.42	####	3.66 	29.97 	2.29 	6.375 	5.835 	6.206 	5.890 	####	0.265 	0.274 	0.268 	-1.85	-14.59	0+
78	243	165	1717.62	1719.67	####	3.65 	30.17 	1.37 	6.389 	5.839 	6.218 	5.894 	####	0.268 	0.259 	0.262 	-1.86	-14.70	1/2+
78	244	166	1719.85	1722.05	####	3.60 	30.38 	2.23 	6.400 	5.842 	6.227 	5.897 	####	0.251 	0.260 	0.254 	-1.80	-14.81	0+
78	245	167	1721.24	1723.16	####	3.62 	30.53 	1.38 	6.414 	5.853 	6.241 	5.907 	####	0.258 	0.248 	0.251 	-2.07	-14.98	1/2+
78	246	168	1723.35	1725.30	####	3.50 	30.85 	2.11 	6.428 	5.853 	6.251 	5.908 	####	0.240 	0.251 	0.244 	-1.48	-15.05	0+
78	247	169	1724.53	1726.03	####	3.29 	31.24 	1.18 	6.414 	5.793 	6.225 	5.848 	####	-0.151 	-0.164 	-0.160 	-2.02	-15.48	1/2+
78	248	170	1727.01	1728.67	####	3.66 	31.99 	2.48 	6.424 	5.798 	6.234 	5.853 	####	-0.157 	-0.145 	-0.153 	-1.92	-15.64	0+
78	249	171	1728.31	1729.66	####	3.78 	32.25 	1.30 	6.437 	5.806 	6.246 	5.861 	####	-0.143 	-0.155 	-0.152 	-1.74	-15.80	1/2+
78	250	172	1730.66	1732.19	####	3.65 	32.63 	2.35 	6.447 	5.808 	6.255 	5.863 	####	-0.144 	-0.134 	-0.141 	-1.76	-15.94	0+
78	251	173	1731.82	1732.83	####	3.51 	33.01 	1.16 	6.459 	5.816 	6.266 	5.870 	####	-0.133 	-0.143 	-0.140 	-1.69	-16.10	5/2-
78	252	174	1733.93	1735.51	####	3.28 	33.27 	2.11 	6.468 	5.816 	6.273 	5.871 	####	-0.127 	-0.121 	-0.125 	-1.65	-16.26	0+
78	253	175	1734.94	1736.29	####	3.12 	33.56 	1.01 	6.480 	5.820 	6.284 	5.875 	####	-0.115 	-0.117 	-0.116 	-1.64	-16.40	3/2+
78	254	176	1737.12	1738.72	####	3.19 	33.87 	2.19 	6.490 	5.822 	6.292 	5.877 	####	-0.103 	-0.104 	-0.104 	-1.67	-16.58	0+
78	255	177	1738.16	1739.48	####	3.22 	34.15 	1.04 	6.501 	5.828 	6.303 	5.883 	####	-0.099 	-0.097 	-0.098 	-1.62	-16.76	1/2+
78	256	178	1740.40	1741.86	####	3.28 	34.52 	2.24 	6.511 	5.831 	6.312 	5.886 	####	-0.083 	-0.087 	-0.084 	-1.69	-16.93	0+
78	257	179	1741.53	1742.35	####	3.37 	34.86 	1.13 	6.523 	5.837 	6.322 	5.891 	####	-0.082 	-0.076 	-0.078 	-1.69	-17.09	3/2-
78	258	180	1743.65	1743.65	####	3.25 	35.04 	2.11 	6.531 	5.831 	6.328 	5.885 	####	0.000 	0.000 	0.000 	-2.10	-17.40	0+
78	259	181	1745.14	1745.14	####	3.61 	35.35 	1.49 	6.541 	5.843 	6.339 	5.898 	####	-0.033 	-0.031 	-0.032 	-2.00	-17.55	1/2+
78	260	182	1747.82	1747.82	####	4.17 	35.94 	2.68 	6.554 	5.845 	6.350 	5.899 	####	0.000 	0.000 	0.000 	-2.06	-17.69	0+
78	261	183	1749.27	1749.27	####	4.12 	36.14 	1.44 	6.568 	5.850 	6.362 	5.905 	####	0.028 	0.018 	0.021 	-2.35	-17.77	15/2-
78	262	184	1751.94	1751.94	####	4.12 	36.55 	2.67 	6.576 	5.859 	6.371 	5.914 	####	0.000 	0.000 	0.000 	-2.75	-17.98	0+
78	263	185	1750.91	1750.91	####	1.64 	36.57 	-1.03 	6.626 	5.859 	6.408 	5.913 	####	0.002 	0.018 	0.014 	0.97	-17.99	1/2-
78	264	186	1750.81	1750.81	####	-1.13 	36.80 	-0.10 	6.613 	5.870 	6.402 	5.924 	####	0.000 	0.000 	0.000 	0.50	-18.12	0+
80	170	90	1303.43	1305.17	####	####	-0.29 	12.02 	5.229 	5.241 	5.235 	5.302 	####	-0.081 	-0.085 	-0.083 	-11.09	-0.62	0+
80	171	91	1313.38	1314.99	####	21.96 	-0.03 	9.94 	5.246 	5.250 	5.248 	5.311 	####	-0.087 	-0.084 	-0.085 	-10.90	-0.90	7/2-
80	172	92	1325.13	1327.01	1326.74 	21.70 	0.55 	11.76 	5.262 	5.257 	5.260 	5.317 	####	-0.087 	-0.088 	-0.088 	-10.82	-1.16	0+
80	173	93	1334.72	1336.51	####	21.35 	0.82 	9.59 	5.278 	5.265 	5.272 	5.325 	####	-0.091 	-0.090 	-0.090 	-10.66	-1.45	1/2-
80	174	94	1346.30	1348.30	1348.46 	21.17 	1.45 	11.58 	5.294 	5.272 	5.284 	5.332 	####	-0.094 	-0.093 	-0.093 	-10.56	-1.68	0+
80	175	95	1355.65	1357.42	1357.86 	20.92 	1.53 	9.35 	5.310 	5.279 	5.296 	5.339 	####	-0.095 	-0.098 	-0.097 	-10.41	-1.94	5/2-
80	176	96	1366.94	1369.06	1369.75 	20.64 	2.02 	11.29 	5.325 	5.286 	5.307 	5.346 	####	-0.102 	-0.099 	-0.101 	-10.30	-2.16	0+
80	177	97	1375.99	1377.97	1378.81 	20.34 	1.37 	9.05 	5.341 	5.293 	5.320 	5.353 	5.347 	-0.103 	-0.109 	-0.106 	-10.11	-2.43	5/2-
80	178	98	1387.10	1389.33	1390.42 	20.16 	1.98 	11.11 	5.357 	5.300 	5.331 	5.360 	5.357 	-0.115 	-0.108 	-0.112 	-10.06	-2.59	0+
80	179	99	1396.72	1398.56	1399.11 	20.72 	2.09 	9.62 	5.450 	5.388 	5.422 	5.447 	5.363 	0.332 	0.330 	0.331 	-10.13	-0.68	1/2-
80	180	100	1407.13	1409.47	1410.50 	20.04 	2.59 	10.42 	5.464 	5.394 	5.433 	5.453 	5.372 	0.326 	0.328 	0.327 	-10.03	-0.91	0+
80	181	101	1416.64	1418.71	1418.98 	19.92 	3.03 	9.50 	5.487 	5.410 	5.453 	5.469 	5.436 	0.348 	0.344 	0.346 	-9.81	-1.14	7/2+
80	182	102	1426.81	1429.27	1429.97 	19.68 	3.62 	10.17 	5.492 	5.408 	5.455 	5.467 	5.386 	0.323 	0.325 	0.323 	-9.71	-1.39	0+
80	183	103	1436.02	1438.16	1438.27 	19.39 	4.09 	9.22 	5.512 	5.422 	5.473 	5.481 	5.440 	0.339 	0.335 	0.337 	-9.64	-1.62	7/2-
80	184	104	1445.91	1448.21	1448.88 	19.10 	4.67 	9.89 	5.518 	5.420 	5.476 	5.479 	5.396 	0.315 	0.317 	0.316 	-9.35	-1.86	0+
80	185	105	1454.88	1456.82	1456.79 	18.85 	5.17 	8.96 	5.530 	5.425 	5.485 	5.484 	5.440 	0.313 	0.311 	0.312 	-9.12	-2.10	5/2-
80	186	106	1464.08	1466.25	1467.22 	18.16 	5.66 	9.20 	5.539 	5.426 	5.491 	5.485 	5.402 	0.301 	0.304 	0.302 	-8.80	-2.34	0+
80	187	107	1472.39	1474.46	1474.87 	17.51 	6.13 	8.31 	5.552 	5.433 	5.501 	5.491 	5.405 	0.302 	0.298 	0.300 	-8.39	-2.57	9/2+
80	188	108	1480.98	1483.51	1485.02 	16.90 	6.59 	8.59 	5.565 	5.437 	5.511 	5.496 	5.409 	0.291 	0.295 	0.293 	-8.26	-2.81	0+
80	189	109	1488.78	1491.07	1492.52 	16.40 	7.05 	7.81 	5.579 	5.445 	5.523 	5.503 	5.410 	0.292 	0.288 	0.290 	-8.03	-3.04	3/2-
80	190	110	1498.25	1500.58	1502.33 	17.28 	8.61 	9.47 	5.532 	5.376 	5.467 	5.435 	5.416 	-0.150 	-0.133 	-0.143 	-8.63	-5.02	0+
80	191	111	1505.94	1508.04	1509.63 	17.15 	9.10 	7.69 	5.546 	5.382 	5.478 	5.441 	5.417 	-0.133 	-0.151 	-0.144 	-8.59	-5.18	1/2-
80	192	112	1515.15	1517.40	1519.12 	16.90 	10.38 	9.21 	5.558 	5.387 	5.488 	5.446 	5.423 	-0.148 	-0.131 	-0.140 	-8.38	-5.45	0+
80	193	113	1522.74	1524.65	1526.24 	16.81 	10.78 	7.59 	5.572 	5.393 	5.498 	5.452 	5.424 	-0.131 	-0.149 	-0.141 	-8.24	-5.61	1/2-
80	194	114	1531.54	1533.67	1535.43 	16.39 	11.36 	8.80 	5.583 	5.398 	5.508 	5.457 	5.431 	-0.144 	-0.127 	-0.137 	-8.10	-5.92	0+
80	195	115	1538.82	1540.14	1542.33 	16.07 	11.71 	7.28 	5.597 	5.404 	5.519 	5.463 	5.435 	-0.129 	-0.147 	-0.139 	-7.95	-6.07	5/2+
80	196	116	1547.37	1549.40	1551.22 	15.82 	12.49 	8.55 	5.607 	5.408 	5.526 	5.466 	5.439 	-0.136 	-0.121 	-0.130 	-7.81	-6.49	0+
80	197	117	1554.37	1555.72	1558.00 	15.55 	13.07 	7.00 	5.619 	5.413 	5.536 	5.471 	5.441 	-0.120 	-0.137 	-0.130 	-7.69	-6.75	3/2+
80	198	118	1562.63	1564.66	1566.49 	15.26 	13.74 	8.26 	5.629 	5.416 	5.544 	5.475 	5.446 	-0.121 	-0.109 	-0.116 	-7.58	-7.15	0+
80	199	119	1569.44	1570.98	1573.15 	15.07 	14.34 	6.81 	5.640 	5.421 	5.553 	5.479 	5.447 	-0.106 	-0.118 	-0.113 	-7.49	-7.45	1/2+
80	200	120	1577.54	1579.56	1581.18 	14.91 	14.93 	8.10 	5.650 	5.424 	5.561 	5.483 	5.455 	-0.101 	-0.093 	-0.098 	-7.46	-7.80	0+
80	201	121	1584.36	1586.05	1587.41 	14.92 	15.51 	6.82 	5.662 	5.429 	5.570 	5.487 	5.458 	-0.086 	-0.092 	-0.090 	-7.48	-8.12	1/2-
80	202	122	1592.31	1594.13	1595.16 	14.77 	16.02 	7.95 	5.673 	5.433 	5.579 	5.491 	5.465 	-0.080 	-0.077 	-0.079 	-7.37	-8.42	0+
80	203	123	1599.22	1600.45	1601.16 	14.86 	16.67 	6.91 	5.683 	5.438 	5.588 	5.496 	5.468 	-0.072 	-0.075 	-0.074 	-7.68	-8.80	1/2-
80	204	124	1606.93	1608.27	1608.65 	14.62 	17.00 	7.71 	5.696 	5.441 	5.598 	5.500 	5.474 	-0.066 	-0.066 	-0.066 	-7.81	-8.97	0+
80	205	125	1614.06	1614.06	1614.32 	14.84 	17.73 	7.13 	5.706 	5.441 	5.604 	5.499 	5.478 	0.000 	0.000 	0.000 	-7.65	-8.46	1/2-
80	206	126	1621.70	1621.70	1621.05 	14.76 	18.01 	7.64 	5.720 	5.445 	5.615 	5.503 	5.484 	0.000 	0.000 	0.000 	-7.67	-8.59	0+
80	207	127	1624.34	1624.34	1624.66 	10.28 	18.46 	2.64 	5.738 	5.458 	5.632 	5.517 	####	-0.020 	-0.020 	-0.020 	-2.92	-8.76	11/2+
80	208	128	1628.84	1628.84	1629.51 	7.14 	18.77 	4.50 	5.755 	5.465 	5.645 	5.524 	####	0.000 	0.000 	0.000 	-3.63	-8.98	0+
80	209	129	1631.40	1631.40	####	7.06 	19.08 	2.56 	5.773 	5.478 	5.662 	5.536 	####	-0.022 	-0.022 	-0.022 	-3.59	-9.14	11/2+
80	210	130	1635.88	1635.88	####	7.04 	19.53 	4.48 	5.789 	5.486 	5.675 	5.544 	####	0.000 	0.000 	0.000 	-3.59	-9.36	0+
80	211	131	1638.40	1638.40	####	7.00 	19.69 	2.52 	5.807 	5.495 	5.691 	5.553 	####	-0.030 	-0.032 	-0.031 	-3.58	-9.46	9/2+
80	212	132	1642.82	1642.82	####	6.94 	20.05 	4.42 	5.822 	5.506 	5.705 	5.564 	####	0.000 	0.000 	0.000 	-3.55	-9.73	0+
80	213	133	1645.39	1645.39	####	6.99 	19.91 	2.57 	5.841 	5.518 	5.722 	5.576 	####	-0.046 	-0.047 	-0.047 	-3.56	-9.75	9/2+
80	214	134	1649.80	1651.53	####	6.98 	20.15 	4.41 	5.857 	5.529 	5.737 	5.586 	####	-0.054 	-0.052 	-0.054 	-3.59	-9.88	0+
80	215	135	1652.44	1653.60	####	7.05 	20.02 	2.64 	5.881 	5.540 	5.756 	5.598 	####	0.078 	0.102 	0.093 	-3.64	-9.74	3/2+
80	216	136	1656.81	1658.51	####	7.01 	20.33 	4.37 	5.895 	5.549 	5.769 	5.606 	####	0.097 	0.075 	0.089 	-3.62	-9.94	0+
80	217	137	1659.45	1660.85	####	7.01 	20.47 	2.65 	5.915 	5.561 	5.787 	5.618 	####	0.088 	0.114 	0.105 	-3.51	-9.98	3/2+
80	218	138	1663.82	1665.56	####	7.01 	20.70 	4.37 	5.930 	5.569 	5.800 	5.626 	####	0.118 	0.091 	0.108 	-3.55	-10.10	0+
80	219	139	1666.50	1667.75	####	7.04 	20.77 	2.68 	5.979 	5.618 	5.850 	5.674 	####	0.205 	0.220 	0.214 	-3.96	-10.05	3/2-
80	220	140	1671.08	1672.86	####	7.26 	20.99 	4.58 	5.999 	5.631 	5.868 	5.688 	####	0.232 	0.218 	0.227 	-3.96	-10.17	0+
80	221	141	1674.56	1675.98	####	8.07 	21.21 	3.48 	6.024 	5.650 	5.891 	5.706 	####	0.242 	0.256 	0.251 	-4.04	-10.26	1/2+
80	222	142	1678.98	1680.78	####	7.90 	21.49 	4.42 	6.042 	5.664 	5.909 	5.720 	####	0.266 	0.254 	0.262 	-3.96	-10.40	0+
80	223	143	1682.51	1683.76	####	7.95 	21.74 	3.53 	6.067 	5.680 	5.931 	5.736 	####	0.276 	0.288 	0.283 	-4.10	-10.52	5/2-
80	224	144	1686.80	1688.58	####	7.82 	22.07 	4.29 	6.082 	5.694 	5.947 	5.750 	####	0.293 	0.284 	0.290 	-3.82	-10.68	0+
80	225	145	1690.03	1691.55	####	7.52 	22.33 	3.23 	6.100 	5.703 	5.962 	5.759 	####	0.292 	0.301 	0.298 	-3.83	-10.80	5/2+
80	226	146	1694.14	1696.01	####	7.35 	22.71 	4.11 	6.113 	5.714 	5.975 	5.770 	####	0.298 	0.290 	0.295 	-3.63	-10.98	0+
80	227	147	1697.25	1698.89	####	7.21 	23.06 	3.10 	6.128 	5.726 	5.989 	5.781 	####	0.294 	0.301 	0.299 	-3.52	-11.14	5/2+
80	228	148	1701.22	1703.10	####	7.07 	23.35 	3.97 	6.143 	5.735 	6.003 	5.790 	####	0.302 	0.296 	0.300 	-3.49	-11.28	0+
80	229	149	1704.27	1705.59	####	7.02 	23.70 	3.05 	6.157 	5.745 	6.017 	5.801 	####	0.300 	0.306 	0.304 	-3.50	-11.44	7/2-
80	230	150	1707.95	1709.79	####	6.74 	23.95 	3.68 	6.174 	5.756 	6.032 	5.812 	####	0.310 	0.305 	0.308 	-3.24	-11.57	0+
80	231	151	1710.67	1712.08	####	6.40 	24.23 	2.72 	6.191 	5.767 	6.048 	5.822 	####	0.310 	0.315 	0.313 	-2.88	-11.71	3/2+
80	232	152	1714.09	1716.00	####	6.14 	24.47 	3.42 	6.206 	5.773 	6.060 	5.828 	####	0.311 	0.306 	0.309 	-3.02	-11.84	0+
80	233	153	1716.60	1718.35	####	5.93 	24.73 	2.51 	6.223 	5.782 	6.075 	5.837 	####	0.309 	0.313 	0.312 	-2.91	-11.97	1/2+
80	234	154	1719.93	1721.92	####	5.84 	25.03 	3.32 	6.236 	5.789 	6.087 	5.844 	####	0.310 	0.307 	0.309 	-2.89	-12.12	0+
80	235	155	1722.28	1723.97	####	5.68 	25.28 	2.36 	6.255 	5.801 	6.104 	5.856 	####	0.313 	0.316 	0.315 	-2.82	-12.26	9/2-
80	236	156	1725.51	1727.56	####	5.58 	25.69 	3.23 	6.264 	5.806 	6.113 	5.861 	####	0.306 	0.304 	0.306 	-2.76	-12.44	0+
80	237	157	1727.73	1729.61	####	5.45 	26.03 	2.23 	6.278 	5.814 	6.126 	5.869 	####	0.304 	0.305 	0.305 	-2.73	-12.61	7/2+
80	238	158	1730.86	1732.86	####	5.35 	26.44 	3.12 	6.288 	5.821 	6.135 	5.876 	####	0.297 	0.296 	0.296 	-2.65	-12.80	0+
80	239	159	1732.99	1734.63	####	5.25 	26.83 	2.13 	6.302 	5.835 	6.149 	5.889 	####	0.294 	0.295 	0.295 	-2.36	-13.02	7/2+
80	240	160	1735.95	1737.78	####	5.09 	27.20 	2.96 	6.312 	5.835 	6.157 	5.890 	####	0.286 	0.287 	0.286 	-2.41	-13.16	0+
80	241	161	1737.63	1739.30	####	4.64 	27.44 	1.68 	6.327 	5.838 	6.169 	5.893 	####	0.282 	0.280 	0.281 	-2.46	-13.28	3/2+
80	242	162	1740.37	1742.42	####	4.42 	27.77 	2.74 	6.338 	5.846 	6.180 	5.900 	####	0.274 	0.278 	0.275 	-2.17	-13.46	0+
80	243	163	1742.00	1744.01	####	4.37 	28.03 	1.64 	6.353 	5.851 	6.192 	5.905 	####	0.274 	0.268 	0.270 	-2.13	-13.60	3/2+
80	244	164	1744.54	1746.75	####	4.18 	28.29 	2.54 	6.364 	5.855 	6.202 	5.909 	####	0.261 	0.268 	0.263 	-2.10	-13.74	0+
80	245	165	1746.14	1748.25	####	4.14 	28.52 	1.60 	6.379 	5.860 	6.214 	5.914 	####	0.264 	0.256 	0.258 	-2.13	-13.87	1/2+
80	246	166	1748.78	1750.53	####	4.24 	28.93 	2.64 	6.365 	5.807 	6.189 	5.862 	####	-0.191 	-0.174 	-0.185 	-2.26	-14.42	0+
80	247	167	1750.33	1752.21	####	4.18 	29.09 	1.54 	6.406 	5.872 	6.238 	5.927 	####	0.256 	0.246 	0.249 	-2.23	-14.16	1/2+
80	248	168	1753.16	1754.93	####	4.38 	29.81 	2.83 	6.388 	5.813 	6.208 	5.868 	####	-0.174 	-0.158 	-0.169 	-2.23	-14.67	0+
80	249	169	1754.71	1756.27	####	4.38 	30.18 	1.55 	6.401 	5.816 	6.219 	5.871 	####	-0.151 	-0.165 	-0.160 	-2.28	-14.75	1/2+
80	250	170	1757.50	1759.20	####	4.34 	30.49 	2.79 	6.411 	5.821 	6.228 	5.876 	####	-0.158 	-0.145 	-0.154 	-2.18	-14.89	0+
80	251	171	1759.08	1760.47	####	4.37 	30.77 	1.58 	6.424 	5.828 	6.240 	5.882 	####	-0.142 	-0.155 	-0.151 	-2.08	-15.02	1/2+
80	252	172	1761.70	1763.28	####	4.20 	31.04 	2.61 	6.433 	5.830 	6.248 	5.884 	####	-0.145 	-0.133 	-0.141 	-2.07	-15.14	0+
80	253	173	1763.16	1764.12	####	4.08 	31.34 	1.46 	6.446 	5.836 	6.260 	5.891 	####	-0.131 	-0.142 	-0.139 	-1.99	-15.27	5/2-
80	254	174	1765.61	1767.18	####	3.91 	31.68 	2.45 	6.453 	5.837 	6.266 	5.892 	####	-0.129 	-0.118 	-0.125 	-1.96	-15.42	0+
80	255	175	1766.87	1768.25	####	3.71 	31.94 	1.26 	6.465 	5.839 	6.275 	5.894 	####	-0.109 	-0.116 	-0.114 	-2.00	-15.51	3/2+
80	256	176	1769.42	1771.05	####	3.82 	32.30 	2.55 	6.472 	5.841 	6.282 	5.896 	####	-0.103 	-0.096 	-0.101 	-2.01	-15.67	0+
80	257	177	1770.81	1772.15	####	3.93 	32.65 	1.38 	6.484 	5.845 	6.292 	5.900 	####	-0.088 	-0.094 	-0.092 	-2.02	-15.83	1/2+
80	258	178	1773.43	1774.91	####	4.00 	33.03 	2.62 	6.492 	5.846 	6.299 	5.901 	####	-0.075 	-0.071 	-0.074 	-2.11	-16.08	0+
80	259	179	1774.91	1776.02	####	4.10 	33.38 	1.48 	6.504 	5.852 	6.309 	5.906 	####	-0.065 	-0.069 	-0.068 	-2.17	-16.26	1/2-
80	260	180	1777.79	1777.79	####	4.36 	34.14 	2.88 	6.514 	5.848 	6.316 	5.902 	####	0.000 	0.000 	0.000 	-2.38	-16.71	0+
80	261	181	1779.62	1779.62	####	4.71 	34.48 	1.83 	6.523 	5.859 	6.327 	5.914 	####	0.000 	0.000 	0.000 	-2.37	-16.84	1/2+
80	262	182	1782.52	1782.52	####	4.73 	34.70 	2.90 	6.538 	5.860 	6.338 	5.914 	####	0.000 	0.000 	0.000 	-2.34	-16.98	0+
80	263	183	1784.37	1784.37	####	4.74 	35.10 	1.84 	6.545 	5.874 	6.348 	5.928 	####	0.000 	0.000 	0.000 	-2.85	-17.11	1/2+
80	264	184	1787.20	1787.20	####	4.68 	35.26 	2.84 	6.561 	5.873 	6.360 	5.927 	####	0.000 	0.000 	0.000 	-2.93	-17.25	0+
80	265	185	1786.21	1786.21	####	1.84 	35.30 	-0.99 	6.591 	5.875 	6.383 	5.929 	####	0.007 	0.020 	0.016 	0.84	-17.30	1/2-
80	266	186	1786.38	1786.38	####	-0.82 	35.57 	0.18 	6.595 	5.884 	6.389 	5.938 	####	0.000 	0.000 	0.000 	0.36	-17.41	0+
82	173	91	1312.51	1312.51	####	22.83 	-0.87 	10.22 	5.249 	5.272 	5.260 	5.332 	####	0.017 	0.012 	0.015 	-11.34	0.21	9/2-
82	174	92	1324.91	1324.91	####	22.62 	-0.22 	12.40 	5.265 	5.278 	5.271 	5.338 	####	0.000 	0.000 	0.000 	-11.28	-0.07	0+
82	175	93	1334.84	1334.84	####	22.33 	0.12 	9.93 	5.280 	5.285 	5.282 	5.345 	####	-0.013 	-0.009 	-0.011 	-11.18	-0.27	7/2-
82	176	94	1346.97	1346.97	####	22.07 	0.67 	12.13 	5.295 	5.291 	5.293 	5.351 	####	0.000 	0.000 	0.000 	-10.99	-0.54	0+
82	177	95	1356.71	1356.71	####	21.87 	1.07 	9.74 	5.310 	5.298 	5.304 	5.358 	####	-0.005 	-0.004 	-0.005 	-10.85	-0.77	7/2-
82	178	96	1368.46	1368.46	1368.97 	21.49 	1.52 	11.75 	5.324 	5.303 	5.314 	5.363 	####	0.000 	0.000 	0.000 	-10.71	-1.02	0+
82	179	97	1377.91	1377.91	1378.56 	21.20 	1.92 	9.45 	5.338 	5.309 	5.325 	5.369 	####	-0.003 	-0.002 	-0.002 	-10.53	-1.25	1/2-
82	180	98	1389.37	1389.37	1390.63 	20.91 	2.28 	11.46 	5.352 	5.314 	5.335 	5.374 	####	0.000 	0.000 	0.000 	-10.42	-1.50	0+
82	181	99	1398.48	1398.48	1399.87 	20.57 	1.77 	9.11 	5.366 	5.320 	5.345 	5.379 	####	0.014 	0.009 	0.012 	-10.21	-1.71	7/2-
82	182	100	1409.74	1409.74	1411.65 	20.37 	2.61 	11.26 	5.380 	5.324 	5.355 	5.384 	5.379 	0.000 	0.000 	0.000 	-10.13	-1.98	0+
82	183	101	1418.37	1418.37	1420.48 	19.89 	1.73 	8.63 	5.394 	5.330 	5.366 	5.390 	5.387 	0.022 	0.015 	0.018 	-9.88	-2.14	7/2-
82	184	102	1429.49	1429.49	1432.02 	19.75 	2.68 	11.12 	5.407 	5.335 	5.375 	5.395 	5.393 	0.000 	0.000 	0.000 	-9.85	-2.45	0+
82	185	103	1438.08	1440.13	1440.58 	19.71 	2.06 	8.59 	5.509 	5.439 	5.478 	5.497 	5.398 	0.310 	0.311 	0.310 	-9.91	-0.71	7/2+
82	186	104	1448.72	1450.77	1451.79 	19.23 	2.81 	10.64 	5.476 	5.390 	5.439 	5.450 	5.403 	-0.194 	-0.183 	-0.189 	-9.91	-2.07	0+
82	187	105	1457.95	1459.91	1460.17 	19.87 	3.07 	9.23 	5.536 	5.450 	5.498 	5.509 	5.408 	0.307 	0.309 	0.308 	-9.57	-1.15	5/2-
82	188	106	1468.07	1470.08	1471.07 	19.35 	3.99 	10.12 	5.503 	5.402 	5.459 	5.461 	5.414 	-0.194 	-0.183 	-0.189 	-9.56	-2.60	0+
82	189	107	1476.64	1478.44	1479.17 	18.69 	4.25 	8.57 	5.516 	5.407 	5.469 	5.466 	5.418 	-0.194 	-0.182 	-0.189 	-9.46	-2.83	5/2-
82	190	108	1486.72	1488.73	1489.81 	18.66 	5.75 	10.09 	5.528 	5.412 	5.478 	5.471 	5.422 	-0.189 	-0.178 	-0.185 	-9.25	-3.02	0+
82	191	109	1495.00	1496.84	1497.76 	18.36 	6.21 	8.27 	5.541 	5.417 	5.488 	5.476 	5.423 	-0.189 	-0.178 	-0.185 	-9.03	-3.29	5/2-
82	192	110	1504.84	1506.81	1508.09 	18.11 	6.59 	9.84 	5.553 	5.422 	5.497 	5.481 	5.430 	-0.182 	-0.173 	-0.178 	-9.00	-3.38	0+
82	193	111	1512.95	1514.71	1515.84 	17.95 	7.01 	8.11 	5.566 	5.427 	5.507 	5.486 	5.431 	-0.180 	-0.171 	-0.176 	-8.85	-3.59	3/2-
82	194	112	1522.48	1524.37	1525.89 	17.65 	7.33 	9.53 	5.577 	5.432 	5.516 	5.491 	5.437 	-0.175 	-0.167 	-0.171 	-8.76	-3.73	0+
82	195	113	1530.46	1532.12	1533.49 	17.51 	7.71 	7.97 	5.590 	5.437 	5.526 	5.496 	5.439 	-0.172 	-0.165 	-0.169 	-8.68	-3.90	1/2-
82	196	114	1539.64	1541.43	1543.17 	17.16 	8.10 	9.19 	5.601 	5.442 	5.535 	5.500 	5.444 	-0.168 	-0.161 	-0.165 	-8.49	-4.09	0+
82	197	115	1547.34	1548.94	1550.64 	16.88 	8.52 	7.70 	5.612 	5.446 	5.544 	5.505 	5.445 	-0.166 	-0.160 	-0.163 	-8.24	-4.33	1/2-
82	198	116	1556.26	1557.95	1560.04 	16.62 	8.90 	8.92 	5.624 	5.450 	5.553 	5.509 	5.452 	-0.160 	-0.155 	-0.158 	-8.19	-3.82	0+
82	199	117	1563.76	1564.88	1567.27 	16.42 	9.39 	7.50 	5.635 	5.455 	5.562 	5.513 	5.453 	-0.159 	-0.154 	-0.157 	-8.08	-4.07	3/2+
82	200	118	1572.95	1572.95	1576.36 	16.69 	10.32 	9.19 	5.618 	5.422 	5.538 	5.480 	5.461 	0.000 	0.000 	0.000 	-8.47	-6.23	0+
82	201	119	1580.46	1580.46	1583.45 	16.70 	11.02 	7.51 	5.630 	5.427 	5.548 	5.486 	5.463 	0.005 	0.003 	0.004 	-8.43	-6.40	3/2-
82	202	120	1589.67	1589.67	1592.19 	16.72 	12.13 	9.21 	5.642 	5.432 	5.558 	5.490 	5.471 	0.000 	0.000 	0.000 	-8.34	-6.75	0+
82	203	121	1597.14	1597.14	1599.11 	16.69 	12.78 	7.47 	5.655 	5.437 	5.568 	5.496 	5.473 	-0.003 	-0.002 	-0.002 	-8.31	-6.87	1/2-
82	204	122	1606.15	1606.15	1607.51 	16.48 	13.84 	9.01 	5.666 	5.442 	5.577 	5.500 	5.480 	0.000 	0.000 	0.000 	-8.19	-7.29	0+
82	205	123	1613.64	1613.64	1614.24 	16.50 	14.42 	7.49 	5.679 	5.446 	5.587 	5.505 	5.483 	-0.001 	-0.001 	-0.001 	-8.23	-7.44	1/2-
82	206	124	1622.34	1622.34	1622.32 	16.19 	15.41 	8.70 	5.690 	5.451 	5.596 	5.509 	5.490 	0.000 	0.000 	0.000 	-7.97	-7.83	0+
82	207	125	1630.06	1630.06	1629.06 	16.42 	16.00 	7.72 	5.703 	5.455 	5.606 	5.514 	5.494 	0.000 	0.000 	0.000 	-7.86	-8.07	1/2-
82	208	126	1637.90	1637.90	1636.43 	15.56 	16.21 	7.85 	5.717 	5.460 	5.617 	5.518 	5.501 	0.000 	0.000 	0.000 	-7.91	-8.10	0+
82	209	127	1640.85	1640.85	1640.37 	10.80 	16.52 	2.95 	5.735 	5.473 	5.634 	5.531 	5.510 	-0.015 	-0.012 	-0.013 	-3.17	-8.25	11/2+
82	210	128	1645.81	1645.81	1645.55 	7.91 	16.97 	4.96 	5.751 	5.480 	5.647 	5.538 	5.521 	0.000 	0.000 	0.000 	-4.01	-8.48	0+
82	211	129	1648.68	1648.68	1649.39 	7.82 	17.28 	2.86 	5.768 	5.492 	5.663 	5.550 	5.529 	-0.013 	-0.010 	-0.012 	-3.97	-8.64	11/2+
82	212	130	1653.59	1653.59	1654.52 	7.78 	17.72 	4.92 	5.785 	5.500 	5.676 	5.558 	5.540 	0.000 	0.000 	0.000 	-3.96	-8.86	0+
82	213	131	1656.38	1656.38	1658.24 	7.70 	17.98 	2.78 	5.801 	5.512 	5.692 	5.569 	####	-0.011 	-0.008 	-0.010 	-3.92	-9.02	11/2+
82	214	132	1661.27	1661.27	1663.29 	7.68 	18.45 	4.89 	5.817 	5.520 	5.705 	5.577 	5.558 	0.000 	0.000 	0.000 	-3.92	-9.22	0+
82	215	133	1664.01	1664.01	1666.84 	7.63 	18.62 	2.74 	5.834 	5.528 	5.719 	5.586 	####	-0.011 	-0.007 	-0.010 	-3.89	-9.38	9/2+
82	216	134	1668.85	1668.85	####	7.58 	19.05 	4.84 	5.850 	5.539 	5.734 	5.597 	####	0.000 	0.000 	0.000 	-3.88	-9.58	0+
82	217	135	1671.55	1671.55	####	7.54 	19.11 	2.70 	5.866 	5.548 	5.748 	5.605 	####	-0.009 	-0.006 	-0.008 	-3.85	-9.74	9/2+
82	218	136	1676.35	1676.35	####	7.49 	19.54 	4.79 	5.881 	5.558 	5.762 	5.616 	####	0.000 	0.000 	0.000 	-3.83	-9.93	0+
82	219	137	1679.01	1679.01	####	7.46 	19.56 	2.66 	5.897 	5.567 	5.776 	5.625 	####	-0.006 	-0.004 	-0.005 	-3.81	-10.10	9/2+
82	220	138	1683.76	1683.76	####	7.41 	19.94 	4.75 	5.912 	5.577 	5.790 	5.634 	####	0.000 	0.000 	0.000 	-3.79	-10.27	0+
82	221	139	1686.37	1686.37	####	7.36 	19.87 	2.61 	5.928 	5.586 	5.804 	5.643 	####	0.002 	0.001 	0.002 	-3.76	-10.44	1/2+
82	222	140	1691.08	1691.08	####	7.33 	20.00 	4.72 	5.943 	5.595 	5.817 	5.652 	####	0.000 	0.000 	0.000 	-3.74	-10.61	0+
82	223	141	1694.26	1695.70	####	7.89 	19.70 	3.17 	6.016 	5.664 	5.889 	5.721 	####	0.244 	0.223 	0.236 	-4.29	-9.52	1/2+
82	224	142	1698.95	1700.75	####	7.87 	19.97 	4.69 	6.033 	5.678 	5.906 	5.734 	####	0.252 	0.234 	0.246 	-4.20	-9.66	0+
82	225	143	1702.67	1704.10	####	8.41 	20.15 	3.71 	6.058 	5.695 	5.928 	5.751 	####	0.275 	0.257 	0.269 	-4.10	-9.75	5/2-
82	226	144	1707.26	1709.05	####	8.31 	20.47 	4.60 	6.073 	5.707 	5.943 	5.763 	####	0.280 	0.265 	0.275 	-4.10	-9.90	0+
82	227	145	1710.81	1712.24	####	8.15 	20.78 	3.55 	6.091 	5.722 	5.960 	5.778 	####	0.289 	0.275 	0.284 	-4.11	-10.05	7/2+
82	228	146	1715.20	1717.03	####	7.93 	21.05 	4.39 	6.104 	5.728 	5.971 	5.783 	####	0.286 	0.273 	0.282 	-3.92	-10.18	0+
82	229	147	1718.61	1720.19	####	7.80 	21.36 	3.41 	6.119 	5.739 	5.986 	5.795 	####	0.291 	0.278 	0.286 	-3.83	-10.32	5/2+
82	230	148	1722.85	1724.70	####	7.65 	21.63 	4.24 	6.134 	5.748 	5.999 	5.804 	####	0.292 	0.281 	0.288 	-3.77	-10.46	0+
82	231	149	1726.20	1727.50	####	7.59 	21.93 	3.35 	6.149 	5.759 	6.014 	5.815 	####	0.297 	0.287 	0.294 	-3.81	-10.60	7/2-
82	232	150	1730.16	1731.94	####	7.31 	22.21 	3.96 	6.166 	5.771 	6.029 	5.826 	####	0.302 	0.293 	0.299 	-3.52	-10.75	0+
82	233	151	1733.14	1734.63	####	6.94 	22.47 	2.98 	6.183 	5.782 	6.045 	5.837 	####	0.307 	0.299 	0.304 	-3.51	-10.88	3/2+
82	234	152	1736.83	1738.74	####	6.67 	22.74 	3.68 	6.196 	5.787 	6.056 	5.842 	####	0.302 	0.294 	0.299 	-3.29	-11.02	0+
82	235	153	1739.60	1741.38	####	6.46 	23.00 	2.77 	6.214 	5.797 	6.071 	5.852 	####	0.305 	0.298 	0.303 	-3.22	-11.15	1/2+
82	236	154	1743.24	1745.27	####	6.41 	23.31 	3.63 	6.226 	5.804 	6.083 	5.859 	####	0.301 	0.294 	0.299 	-3.19	-11.30	0+
82	237	155	1745.87	1747.61	####	6.27 	23.59 	2.63 	6.245 	5.815 	6.100 	5.870 	####	0.307 	0.301 	0.305 	-3.12	-11.44	9/2-
82	238	156	1749.47	1751.55	####	6.23 	23.96 	3.60 	6.254 	5.820 	6.108 	5.875 	####	0.297 	0.290 	0.294 	-3.10	-11.62	0+
82	239	157	1752.01	1753.91	####	6.14 	24.28 	2.54 	6.268 	5.828 	6.120 	5.882 	####	0.295 	0.289 	0.293 	-3.11	-11.77	7/2+
82	240	158	1755.53	1757.53	####	6.06 	24.67 	3.52 	6.278 	5.834 	6.130 	5.889 	####	0.287 	0.281 	0.285 	-3.01	-11.96	0+
82	241	159	1758.09	1759.64	####	6.08 	25.11 	2.57 	6.292 	5.848 	6.144 	5.902 	####	0.286 	0.281 	0.284 	-3.18	-12.15	7/2+
82	242	160	1761.35	1763.13	####	5.82 	25.40 	3.25 	6.302 	5.849 	6.152 	5.903 	####	0.277 	0.273 	0.276 	-2.74	-12.30	0+
82	243	161	1763.56	1765.23	####	5.47 	25.93 	2.21 	6.314 	5.861 	6.165 	5.915 	####	0.276 	0.272 	0.275 	-2.30	-12.51	11/2-
82	244	162	1766.39	1768.46	####	5.04 	26.02 	2.82 	6.327 	5.861 	6.174 	5.915 	####	0.266 	0.265 	0.265 	-2.46	-12.62	0+
82	245	163	1768.31	1770.33	####	4.74 	26.30 	1.92 	6.342 	5.866 	6.186 	5.920 	####	0.261 	0.261 	0.261 	-2.45	-12.75	3/2+
82	246	164	1771.70	1773.37	####	5.31 	27.16 	3.39 	6.330 	5.816 	6.163 	5.871 	####	-0.198 	-0.178 	-0.192 	-2.73	-13.23	0+
82	247	165	1773.70	1774.97	####	5.40 	27.56 	2.01 	6.344 	5.825 	6.176 	5.879 	####	-0.201 	-0.180 	-0.194 	-2.65	-13.41	7/2-
82	248	166	1776.86	1778.55	####	5.16 	28.07 	3.15 	6.354 	5.828 	6.185 	5.883 	####	-0.190 	-0.172 	-0.184 	-2.55	-13.54	0+
82	249	167	1778.67	1780.17	####	4.97 	28.35 	1.81 	6.367 	5.834 	6.197 	5.889 	####	-0.186 	-0.169 	-0.180 	-2.49	-13.69	5/2+
82	250	168	1781.74	1783.47	####	4.89 	28.59 	3.07 	6.377 	5.838 	6.206 	5.893 	####	-0.177 	-0.162 	-0.173 	-2.46	-13.82	0+
82	251	169	1783.50	1785.01	####	4.83 	28.79 	1.76 	6.391 	5.844 	6.217 	5.899 	####	-0.173 	-0.159 	-0.168 	-2.41	-13.95	3/2+
82	252	170	1786.51	1788.21	####	4.77 	29.02 	3.01 	6.401 	5.848 	6.227 	5.903 	####	-0.164 	-0.153 	-0.160 	-2.41	-14.06	0+
82	253	171	1788.30	1789.73	####	4.80 	29.22 	1.79 	6.415 	5.854 	6.238 	5.908 	####	-0.158 	-0.148 	-0.155 	-2.38	-14.17	1/2+
82	254	172	1791.17	1792.78	####	4.65 	29.47 	2.86 	6.424 	5.858 	6.247 	5.912 	####	-0.151 	-0.142 	-0.148 	-2.32	-14.29	0+
82	255	173	1792.86	1793.90	####	4.55 	29.70 	1.69 	6.438 	5.863 	6.259 	5.918 	####	-0.147 	-0.139 	-0.144 	-2.24	-14.41	5/2-
82	256	174	1795.60	1797.12	####	4.43 	29.99 	2.74 	6.446 	5.868 	6.266 	5.922 	####	-0.139 	-0.132 	-0.137 	-2.19	-14.55	0+
82	257	175	1797.15	1798.23	####	4.29 	30.27 	1.55 	6.456 	5.874 	6.276 	5.928 	####	-0.136 	-0.128 	-0.134 	-2.14	-14.70	3/2-
82	258	176	1799.79	1801.35	####	4.19 	30.37 	2.65 	6.465 	5.874 	6.283 	5.928 	####	-0.118 	-0.113 	-0.116 	-2.17	-14.75	0+
82	259	177	1801.63	1801.63	####	4.48 	30.82 	1.84 	6.461 	5.839 	6.270 	5.893 	####	-0.013 	-0.008 	-0.012 	-2.71	-16.05	1/2+
82	260	178	1805.01	1805.01	####	5.21 	31.58 	3.38 	6.473 	5.844 	6.281 	5.898 	####	0.000 	0.000 	0.000 	-2.68	-16.20	0+
82	261	179	1806.98	1806.98	####	5.35 	32.07 	1.97 	6.484 	5.851 	6.292 	5.905 	####	-0.013 	-0.008 	-0.011 	-2.67	-16.33	1/2+
82	262	180	1810.31	1810.31	####	5.30 	32.51 	3.33 	6.497 	5.855 	6.303 	5.910 	####	0.000 	0.000 	0.000 	-2.65	-16.45	0+
82	263	181	1812.27	1812.27	####	5.29 	32.65 	1.97 	6.507 	5.863 	6.313 	5.918 	####	-0.012 	-0.007 	-0.011 	-2.62	-16.60	1/2+
82	264	182	1815.56	1815.56	####	5.25 	33.04 	3.29 	6.521 	5.867 	6.325 	5.921 	####	0.000 	0.000 	0.000 	-2.61	-16.69	0+
82	265	183	1817.51	1817.51	####	5.24 	33.15 	1.95 	6.529 	5.876 	6.334 	5.931 	####	-0.011 	-0.006 	-0.010 	-3.21	-16.87	1/2+
82	266	184	1820.77	1820.77	####	5.21 	33.56 	3.26 	6.543 	5.879 	6.346 	5.933 	####	0.000 	0.000 	0.000 	-3.32	-16.93	0+
82	267	185	1819.91	1819.91	####	2.40 	33.70 	-0.86 	6.565 	5.883 	6.364 	5.937 	####	0.013 	0.004 	0.011 	0.72	-17.01	1/2-
82	268	186	1820.28	1820.28	####	-0.49 	33.90 	0.37 	6.576 	5.891 	6.374 	5.945 	####	0.000 	0.000 	0.000 	0.19	-17.11	0+
84	186	102	1428.55	1431.06	1431.45 	####	-0.94 	10.97 	5.510 	5.467 	5.491 	5.526 	####	0.324 	0.330 	0.327 	-10.59	0.29	0+
84	187	103	1438.70	1440.94	1440.80 	21.12 	0.62 	10.15 	5.531 	5.482 	5.509 	5.540 	####	0.337 	0.346 	0.341 	-10.50	0.05	7/2-
84	188	104	1449.42	1451.75	1452.24 	20.87 	0.70 	10.72 	5.533 	5.475 	5.507 	5.533 	####	0.312 	0.314 	0.313 	-10.25	-0.15	0+
84	189	105	1459.28	1461.25	1461.18 	20.57 	1.33 	9.85 	5.543 	5.478 	5.514 	5.536 	####	0.305 	0.307 	0.306 	-9.99	-0.36	5/2-
84	190	106	1469.50	1471.68	1472.40 	20.08 	1.43 	10.22 	5.522 	5.445 	5.488 	5.504 	####	-0.214 	-0.209 	-0.212 	-10.04	-0.31	0+
84	191	107	1478.66	1480.36	1480.97 	19.38 	2.02 	9.16 	5.537 	5.452 	5.500 	5.510 	####	-0.221 	-0.214 	-0.218 	-9.88	-0.65	7/2+
84	192	108	1489.07	1491.26	1492.04 	19.57 	2.34 	10.41 	5.546 	5.454 	5.506 	5.512 	5.522 	-0.206 	-0.201 	-0.204 	-9.68	-0.72	0+
84	193	109	1497.86	1499.81	1500.37 	19.20 	2.86 	8.79 	5.558 	5.458 	5.515 	5.517 	5.519 	-0.204 	-0.198 	-0.201 	-9.49	-0.95	5/2-
84	194	110	1508.06	1510.23	1511.12 	19.00 	3.23 	10.20 	5.569 	5.462 	5.523 	5.520 	5.517 	-0.194 	-0.189 	-0.192 	-9.45	-1.10	0+
84	195	111	1516.69	1518.56	1519.31 	18.83 	3.74 	8.63 	5.581 	5.467 	5.532 	5.525 	5.516 	-0.189 	-0.185 	-0.187 	-9.35	-1.31	3/2-
84	196	112	1526.66	1528.74	1529.73 	18.59 	4.18 	9.97 	5.592 	5.471 	5.541 	5.529 	5.514 	-0.182 	-0.179 	-0.181 	-9.23	-1.51	0+
84	197	113	1535.11	1536.94	1537.73 	18.42 	4.66 	8.45 	5.605 	5.476 	5.550 	5.534 	5.511 	-0.178 	-0.174 	-0.176 	-9.21	-1.72	1/2-
84	198	114	1544.79	1546.77	1547.88 	18.13 	5.15 	9.68 	5.615 	5.480 	5.558 	5.538 	5.515 	-0.173 	-0.170 	-0.172 	-8.97	-1.96	0+
84	199	115	1553.06	1554.74	1555.71 	17.94 	5.72 	8.27 	5.627 	5.484 	5.567 	5.542 	5.512 	-0.171 	-0.168 	-0.170 	-8.74	-2.22	1/2-
84	200	116	1562.36	1564.24	1565.49 	17.57 	6.10 	9.31 	5.637 	5.488 	5.575 	5.546 	5.520 	-0.165 	-0.163 	-0.164 	-8.66	-2.43	0+
84	201	117	1570.39	1571.50	1573.14 	17.33 	6.63 	8.02 	5.649 	5.492 	5.584 	5.550 	5.524 	-0.164 	-0.161 	-0.163 	-8.54	-2.68	3/2+
84	202	118	1579.37	1580.77	1582.63 	17.01 	6.42 	8.99 	5.633 	5.461 	5.563 	5.520 	5.528 	-0.080 	-0.070 	-0.076 	-8.79	-3.05	0+
84	203	119	1587.28	1588.50	1590.07 	16.90 	6.83 	7.91 	5.645 	5.466 	5.571 	5.524 	5.532 	-0.074 	-0.065 	-0.070 	-8.78	-3.25	3/2-
84	204	120	1596.72	1598.15	1599.17 	17.35 	7.05 	9.44 	5.655 	5.469 	5.579 	5.528 	5.538 	-0.056 	-0.050 	-0.053 	-8.69	-3.34	0+
84	205	121	1604.69	1604.69	1606.42 	17.41 	7.55 	7.97 	5.666 	5.474 	5.588 	5.532 	5.539 	-0.050 	-0.044 	-0.048 	-8.69	-3.55	1/2-
84	206	122	1613.95	1613.95	1615.16 	17.23 	7.80 	9.26 	5.676 	5.477 	5.596 	5.535 	5.548 	0.000 	0.000 	0.000 	-8.64	-3.59	0+
84	207	123	1621.93	1621.93	1622.19 	17.24 	8.29 	7.98 	5.688 	5.483 	5.606 	5.541 	5.550 	-0.037 	-0.032 	-0.035 	-8.95	-3.96	1/2-
84	208	124	1631.01	1631.01	1630.59 	17.06 	8.67 	9.07 	5.699 	5.486 	5.614 	5.544 	5.558 	0.000 	0.000 	0.000 	-8.37	-4.01	0+
84	209	125	1639.08	1639.08	1637.55 	17.15 	9.02 	8.07 	5.712 	5.490 	5.624 	5.548 	5.563 	0.000 	0.000 	0.000 	-8.18	-4.19	1/2-
84	210	126	1647.24	1647.24	1645.21 	16.24 	9.34 	8.16 	5.726 	5.495 	5.635 	5.553 	5.570 	0.000 	0.000 	0.000 	-8.22	-4.34	0+
84	211	127	1650.93	1650.93	1649.76 	11.85 	10.08 	3.69 	5.744 	5.508 	5.651 	5.566 	5.580 	-0.020 	-0.022 	-0.021 	-4.01	-4.69	11/2+
84	212	128	1656.16	1656.16	1655.77 	8.92 	10.35 	5.23 	5.760 	5.516 	5.664 	5.574 	####	0.000 	0.000 	0.000 	-4.51	-4.86	0+
84	213	129	1659.70	1659.70	1660.13 	8.77 	11.02 	3.54 	5.777 	5.528 	5.680 	5.586 	####	-0.020 	-0.021 	-0.020 	-4.43	-5.19	11/2+
84	214	130	1664.93	1664.93	1666.01 	8.77 	11.34 	5.23 	5.793 	5.537 	5.694 	5.594 	####	0.000 	0.000 	0.000 	-4.45	-5.37	0+
84	215	131	1668.52	1669.43	1670.16 	8.82 	12.14 	3.58 	5.818 	5.553 	5.716 	5.610 	####	0.087 	0.078 	0.083 	-4.71	-6.22	1/2+
84	216	132	1673.70	1674.87	1675.91 	8.77 	12.43 	5.18 	5.834 	5.562 	5.730 	5.619 	5.636 	0.093 	0.082 	0.089 	-4.70	-6.48	0+
84	217	133	1677.68	1678.67	1679.88 	9.16 	13.67 	3.98 	5.854 	5.575 	5.748 	5.632 	5.644 	0.114 	0.096 	0.107 	-4.72	-6.95	5/2+
84	218	134	1682.81	1684.07	1685.47 	9.11 	13.95 	5.13 	5.869 	5.582 	5.760 	5.639 	5.655 	0.114 	0.096 	0.107 	-4.53	-7.13	0+
84	219	135	1686.54	1687.70	1689.22 	8.87 	14.99 	3.74 	5.887 	5.592 	5.776 	5.649 	####	0.126 	0.104 	0.118 	-4.43	-7.45	3/2+
84	220	136	1691.56	1692.96	1694.71 	8.75 	15.21 	5.01 	5.902 	5.602 	5.789 	5.658 	####	0.127 	0.105 	0.118 	-4.39	-7.68	0+
84	221	137	1695.06	1696.41	1698.27 	8.51 	16.05 	3.50 	5.920 	5.614 	5.806 	5.670 	####	0.139 	0.115 	0.130 	-4.25	-7.99	3/2+
84	222	138	1700.07	1701.67	1703.63 	8.51 	16.31 	5.01 	5.937 	5.624 	5.820 	5.680 	####	0.147 	0.122 	0.138 	-4.31	-8.20	0+
84	223	139	1703.52	1704.86	####	8.46 	17.15 	3.45 	5.965 	5.648 	5.848 	5.704 	####	0.192 	0.166 	0.183 	-4.45	-8.45	3/2-
84	224	140	1708.64	1710.44	####	8.57 	17.56 	5.12 	5.982 	5.659 	5.863 	5.715 	####	0.198 	0.173 	0.189 	-4.42	-8.62	0+
84	225	141	1712.48	1713.96	####	8.96 	18.22 	3.84 	6.009 	5.679 	5.888 	5.735 	####	0.230 	0.204 	0.221 	-4.55	-8.74	1/2+
84	226	142	1717.45	1719.25	####	8.81 	18.50 	4.97 	6.024 	5.690 	5.902 	5.746 	####	0.236 	0.211 	0.227 	-4.44	-8.89	0+
84	227	143	1721.31	1722.93	####	8.84 	18.65 	3.86 	6.048 	5.711 	5.926 	5.767 	####	0.261 	0.241 	0.254 	-4.31	-9.02	1/2+
84	228	144	1726.21	1728.02	####	8.76 	18.95 	4.90 	6.064 	5.720 	5.940 	5.775 	####	0.266 	0.244 	0.258 	-4.36	-9.14	0+
84	229	145	1730.05	1731.46	####	8.74 	19.24 	3.84 	6.085 	5.738 	5.960 	5.794 	####	0.281 	0.263 	0.274 	-4.37	-9.29	7/2+
84	230	146	1734.69	1736.51	####	8.48 	19.50 	4.64 	6.096 	5.742 	5.969 	5.798 	####	0.276 	0.257 	0.269 	-4.20	-9.42	0+
84	231	147	1738.39	1739.94	####	8.34 	19.78 	3.70 	6.112 	5.755 	5.985 	5.810 	####	0.282 	0.265 	0.276 	-4.13	-9.56	5/2+
84	232	148	1742.89	1744.73	####	8.20 	20.04 	4.50 	6.127 	5.764 	5.998 	5.819 	####	0.284 	0.268 	0.278 	-4.06	-9.70	0+
84	233	149	1746.54	1747.83	####	8.15 	20.33 	3.64 	6.143 	5.776 	6.013 	5.831 	####	0.290 	0.277 	0.286 	-4.13	-9.85	7/2-
84	234	150	1750.79	1752.53	####	7.90 	20.63 	4.26 	6.160 	5.789 	6.029 	5.844 	####	0.296 	0.286 	0.293 	-3.80	-10.00	0+
84	235	151	1754.04	1755.44	####	7.50 	20.89 	3.24 	6.177 	5.799 	6.045 	5.854 	####	0.302 	0.292 	0.298 	-3.34	-10.13	3/2+
84	236	152	1757.99	1759.92	####	7.20 	21.16 	3.96 	6.189 	5.804 	6.055 	5.859 	####	0.295 	0.285 	0.291 	-3.56	-10.27	0+
84	237	153	1761.03	1762.85	####	6.99 	21.42 	3.03 	6.207 	5.813 	6.070 	5.868 	####	0.299 	0.290 	0.296 	-3.51	-10.40	1/2+
84	238	154	1764.96	1767.03	####	6.97 	21.72 	3.93 	6.218 	5.819 	6.080 	5.874 	####	0.293 	0.283 	0.289 	-3.49	-10.55	0+
84	239	155	1767.87	1769.84	####	6.85 	22.00 	2.91 	6.232 	5.829 	6.093 	5.883 	####	0.292 	0.282 	0.288 	-3.39	-10.70	1/2+
84	240	156	1771.80	1773.89	####	6.84 	22.33 	3.93 	6.244 	5.834 	6.103 	5.888 	####	0.286 	0.276 	0.283 	-3.42	-10.84	0+
84	241	157	1774.65	1776.55	####	6.78 	22.64 	2.85 	6.257 	5.840 	6.115 	5.895 	####	0.283 	0.274 	0.280 	-3.45	-10.99	7/2+
84	242	158	1778.53	1780.50	####	6.73 	23.00 	3.88 	6.267 	5.846 	6.125 	5.901 	####	0.276 	0.265 	0.272 	-3.34	-11.16	0+
84	243	159	1781.47	1782.97	####	6.82 	23.37 	2.94 	6.282 	5.858 	6.139 	5.913 	####	0.277 	0.266 	0.273 	-3.49	-11.32	7/2+
84	244	160	1785.04	1786.75	####	6.51 	23.69 	3.57 	6.291 	5.859 	6.146 	5.914 	####	0.267 	0.257 	0.264 	-3.07	-11.48	0+
84	245	161	1787.63	1789.22	####	6.16 	24.06 	2.59 	6.303 	5.869 	6.158 	5.924 	####	0.265 	0.255 	0.262 	-2.67	-11.65	11/2-
84	246	162	1790.71	1792.71	####	5.67 	24.32 	3.09 	6.315 	5.871 	6.167 	5.925 	####	0.255 	0.246 	0.252 	-2.77	-11.80	0+
84	247	163	1793.26	1794.76	####	5.63 	24.95 	2.55 	6.315 	5.841 	6.158 	5.895 	####	-0.204 	-0.186 	-0.198 	-3.10	-11.80	1/2+
84	248	164	1796.94	1798.57	####	6.23 	25.24 	3.68 	6.327 	5.846 	6.168 	5.900 	####	-0.200 	-0.183 	-0.194 	-3.07	-11.93	0+
84	249	165	1799.37	1800.51	####	6.11 	25.67 	2.43 	6.340 	5.853 	6.180 	5.907 	####	-0.202 	-0.183 	-0.195 	-2.96	-12.11	7/2-
84	250	166	1802.78	1804.38	####	5.84 	25.92 	3.41 	6.350 	5.858 	6.189 	5.912 	####	-0.193 	-0.177 	-0.188 	-2.86	-12.26	0+
84	251	167	1804.93	1806.35	####	5.56 	26.26 	2.15 	6.363 	5.864 	6.201 	5.918 	####	-0.188 	-0.173 	-0.183 	-2.82	-12.41	5/2+
84	252	168	1808.26	1809.88	####	5.48 	26.52 	3.34 	6.374 	5.869 	6.210 	5.923 	####	-0.181 	-0.168 	-0.177 	-2.74	-12.56	0+
84	253	169	1810.33	1811.76	####	5.41 	26.83 	2.07 	6.387 	5.874 	6.221 	5.928 	####	-0.175 	-0.164 	-0.172 	-2.71	-12.71	3/2+
84	254	170	1813.58	1815.19	####	5.32 	27.07 	3.25 	6.397 	5.879 	6.230 	5.933 	####	-0.168 	-0.159 	-0.165 	-2.67	-12.86	0+
84	255	171	1815.63	1817.04	####	5.29 	27.32 	2.05 	6.411 	5.884 	6.242 	5.938 	####	-0.161 	-0.154 	-0.159 	-2.69	-12.99	1/2+
84	256	172	1818.76	1820.32	####	5.18 	27.59 	3.13 	6.420 	5.889 	6.251 	5.943 	####	-0.155 	-0.149 	-0.153 	-2.59	-13.16	0+
84	257	173	1820.74	1822.09	####	5.11 	27.88 	1.98 	6.431 	5.895 	6.261 	5.949 	####	-0.152 	-0.146 	-0.150 	-2.46	-13.35	1/2+
84	258	174	1823.73	1825.23	####	4.97 	28.14 	3.00 	6.441 	5.898 	6.269 	5.952 	####	-0.144 	-0.139 	-0.142 	-2.46	-13.49	0+
84	259	175	1825.62	1826.59	####	4.88 	28.47 	1.88 	6.452 	5.903 	6.279 	5.957 	####	-0.140 	-0.135 	-0.139 	-2.41	-13.67	3/2-
84	260	176	1828.45	1829.92	####	4.71 	28.66 	2.83 	6.458 	5.902 	6.284 	5.956 	####	-0.124 	-0.118 	-0.122 	-2.42	-13.88	0+
84	261	177	1830.26	1831.39	####	4.64 	28.63 	1.81 	6.464 	5.898 	6.287 	5.952 	####	-0.106 	-0.097 	-0.103 	-2.55	-14.09	1/2-
84	262	178	1833.64	1834.92	####	5.19 	28.64 	3.38 	6.467 	5.882 	6.285 	5.937 	####	-0.054 	-0.044 	-0.051 	-2.86	-14.10	0+
84	263	179	1835.87	1835.87	####	5.61 	28.90 	2.23 	6.478 	5.885 	6.295 	5.939 	####	-0.021 	-0.018 	-0.020 	-2.99	-14.12	1/2+
84	264	180	1839.40	1839.40	####	5.76 	29.10 	3.53 	6.490 	5.889 	6.305 	5.944 	####	0.000 	0.000 	0.000 	-2.95	-14.22	0+
84	265	181	1841.82	1841.82	####	5.94 	29.55 	2.41 	6.502 	5.896 	6.316 	5.950 	####	-0.017 	-0.013 	-0.016 	-2.95	-14.41	1/2+
84	266	182	1845.27	1845.27	####	5.87 	29.71 	3.45 	6.515 	5.900 	6.327 	5.954 	####	0.000 	0.000 	0.000 	-2.91	-14.50	0+
84	267	183	1847.72	1847.72	####	5.91 	30.21 	2.45 	6.525 	5.907 	6.337 	5.961 	####	-0.015 	-0.011 	-0.014 	-3.26	-14.71	1/2+
84	268	184	1851.08	1851.08	####	5.81 	30.31 	3.36 	6.539 	5.909 	6.349 	5.963 	####	0.000 	0.000 	0.000 	-3.44	-14.77	0+
84	269	185	1850.37	1850.37	####	2.64 	30.46 	-0.71 	6.556 	5.914 	6.363 	5.968 	####	-0.012 	-0.009 	-0.011 	0.60	-14.84	11/2-
84	270	186	1850.96	1850.96	####	-0.12 	30.68 	0.59 	6.571 	5.923 	6.376 	5.977 	####	0.000 	0.000 	0.000 	0.01	-14.96	0+
84	271	187	1850.18	1850.18	####	-0.18 	30.79 	-0.77 	6.587 	5.929 	6.390 	5.982 	####	-0.011 	-0.008 	-0.010 	0.04	-15.04	11/2-
84	272	188	1850.81	1852.67	####	-0.15 	31.04 	0.62 	6.602 	5.938 	6.404 	5.992 	####	0.000 	0.000 	0.000 	0.01	-15.16	0+
84	273	189	1850.00	1850.00	####	-0.18 	31.09 	-0.81 	6.628 	5.942 	6.424 	5.995 	####	0.023 	0.011 	0.019 	0.02	-15.23	1/2-
84	274	190	1850.66	1852.68	####	-0.15 	31.42 	0.65 	6.633 	5.953 	6.432 	6.006 	####	0.000 	0.000 	0.000 	0.01	-15.37	0+
84	275	191	1850.29	1851.02	####	0.29 	31.87 	-0.37 	6.667 	5.974 	6.463 	6.028 	####	0.116 	0.085 	0.107 	-0.45	-15.91	3/2-
84	276	192	1851.03	1852.13	####	0.38 	32.33 	0.74 	6.681 	5.980 	6.476 	6.034 	####	0.116 	0.084 	0.106 	-0.35	-15.99	0+
84	277	193	1850.87	1851.89	####	0.58 	32.97 	-0.16 	6.705 	5.989 	6.496 	6.042 	####	0.135 	0.094 	0.122 	-0.40	-16.12	1/2-
84	278	194	1851.65	1852.85	####	0.62 	33.33 	0.78 	6.716 	6.001 	6.508 	6.054 	####	0.138 	0.101 	0.127 	-0.36	-16.27	0+
84	279	195	1851.54	1852.55	####	0.67 	33.55 	-0.11 	6.737 	6.012 	6.527 	6.065 	####	0.153 	0.111 	0.140 	-0.32	-16.39	1/2-
84	280	196	1852.28	1853.50	####	0.63 	33.73 	0.74 	6.752 	6.022 	6.541 	6.075 	####	0.159 	0.117 	0.146 	-0.35	-16.49	0+
84	281	197	1852.07	1853.05	####	0.53 	33.90 	-0.21 	6.772 	6.033 	6.560 	6.086 	####	0.173 	0.128 	0.160 	-0.35	-16.59	5/2-
84	282	198	1852.85	1854.12	####	0.57 	34.09 	0.78 	6.785 	6.043 	6.573 	6.095 	####	0.175 	0.132 	0.162 	-0.31	-16.70	0+
84	283	199	1852.51	1853.64	####	0.44 	34.24 	-0.34 	6.804 	6.055 	6.590 	6.107 	####	0.186 	0.141 	0.173 	-0.22	-16.80	5/2-
84	284	200	1853.34	1854.70	####	0.49 	34.43 	0.83 	6.817 	6.064 	6.603 	6.116 	####	0.189 	0.146 	0.177 	-0.28	-16.89	0+
84	285	201	1852.99	1854.29	####	0.49 	34.52 	-0.35 	6.840 	6.071 	6.623 	6.123 	####	0.199 	0.152 	0.185 	-0.30	-16.94	1/2-
84	286	202	1853.81	1855.26	####	0.47 	34.75 	0.82 	6.849 	6.087 	6.634 	6.139 	####	0.205 	0.163 	0.193 	-0.28	-17.06	0+
84	287	203	1853.51	1854.87	####	0.52 	34.86 	-0.29 	6.870 	6.097 	6.653 	6.149 	####	0.216 	0.172 	0.203 	-0.30	-17.12	1/2-
84	288	204	1854.33	1855.83	####	0.52 	35.03 	0.81 	6.881 	6.112 	6.666 	6.164 	####	0.225 	0.184 	0.213 	-0.31	-17.20	0+
84	289	205	1854.10	1855.47	####	0.59 	35.12 	-0.22 	6.902 	6.126 	6.685 	6.178 	####	0.239 	0.198 	0.227 	-0.33	-17.26	1/2-
84	290	206	1854.91	1856.42	####	0.59 	35.25 	0.81 	6.914 	6.137 	6.698 	6.189 	####	0.244 	0.205 	0.233 	-0.33	-17.33	0+
84	291	207	1854.74	1856.10	####	0.63 	35.37 	-0.18 	6.933 	6.153 	6.717 	6.204 	####	0.258 	0.220 	0.247 	-0.33	-17.40	1/2-
84	292	208	1855.54	1857.03	####	0.62 	35.48 	0.80 	6.947 	6.161 	6.730 	6.213 	####	0.261 	0.225 	0.251 	-0.34	-17.46	0+
84	293	209	1855.31	1856.67	####	0.58 	35.63 	-0.22 	6.964 	6.178 	6.748 	6.229 	####	0.273 	0.239 	0.263 	-0.27	-17.54	1/2-
84	294	210	1856.14	1857.60	####	0.61 	35.73 	0.83 	6.980 	6.184 	6.762 	6.236 	####	0.276 	0.242 	0.266 	-0.31	-17.60	0+
84	295	211	1855.92	1857.14	####	0.61 	35.88 	-0.22 	6.998 	6.196 	6.779 	6.248 	####	0.285 	0.253 	0.276 	-0.29	-17.68	7/2-
84	296	212	1856.65	1858.11	####	0.51 	36.02 	0.73 	7.010 	6.205 	6.791 	6.257 	####	0.285 	0.255 	0.276 	-0.24	-17.75	0+
84	297	213	1856.32	1857.47	####	0.39 	36.20 	-0.33 	7.026 	6.218 	6.807 	6.269 	####	0.292 	0.264 	0.284 	-0.18	-17.84	7/2+
84	298	214	1857.01	1858.51	####	0.36 	36.33 	0.69 	7.038 	6.226 	6.819 	6.277 	####	0.289 	0.263 	0.282 	-0.17	-17.91	0+
84	299	215	1856.61	1858.04	####	0.29 	36.45 	-0.40 	7.058 	6.232 	6.836 	6.283 	####	0.290 	0.266 	0.284 	-0.19	-17.97	3/2-
84	300	216	1857.25	1858.79	####	0.24 	36.63 	0.64 	7.067 	6.244 	6.846 	6.295 	####	0.290 	0.267 	0.283 	-0.12	-18.06	0+
84	301	217	1856.88	1858.30	####	0.27 	36.80 	-0.37 	7.084 	6.252 	6.862 	6.303 	####	0.292 	0.270 	0.285 	-0.11	-18.14	3/2-
84	302	218	1857.43	1858.97	####	0.18 	36.78 	0.55 	7.107 	6.209 	6.869 	6.261 	####	-0.237 	-0.210 	-0.230 	-0.22	-18.04	0+
84	303	219	1857.04	1858.45	####	0.16 	36.93 	-0.40 	7.124 	6.214 	6.884 	6.265 	####	-0.236 	-0.209 	-0.229 	-0.22	-18.11	3/2-
84	304	220	1857.77	1859.30	####	0.34 	37.15 	0.73 	7.133 	6.221 	6.893 	6.273 	####	-0.236 	-0.208 	-0.228 	-0.18	-18.22	0+
84	305	221	1857.38	1858.77	####	0.34 	37.30 	-0.39 	7.150 	6.226 	6.908 	6.278 	####	-0.235 	-0.207 	-0.227 	-0.17	-18.29	1/2-
84	306	222	1858.02	1859.52	####	0.26 	37.51 	0.65 	7.160 	6.233 	6.918 	6.284 	####	-0.234 	-0.205 	-0.226 	-0.13	-18.39	0+
84	307	223	1857.62	1858.94	####	0.24 	37.68 	-0.41 	7.176 	6.240 	6.932 	6.291 	####	-0.234 	-0.206 	-0.226 	-0.09	-18.47	1/2-
84	308	224	1858.17	1859.61	####	0.15 	37.87 	0.56 	7.186 	6.245 	6.942 	6.296 	####	-0.231 	-0.203 	-0.224 	-0.07	-18.56	0+
84	309	225	1857.65	1858.94	####	0.03 	38.08 	-0.53 	7.201 	6.254 	6.956 	6.305 	####	-0.231 	-0.204 	-0.224 	0.03	-18.66	1/2-
84	310	226	1858.17	1859.57	####	0.00 	38.24 	0.53 	7.211 	6.257 	6.966 	6.308 	####	-0.227 	-0.200 	-0.220 	0.02	-18.74	0+
86	192	106	1469.37	1471.81	####	20.27 	-0.13 	10.28 	5.627 	5.591 	5.611 	5.648 	####	0.415 	0.440 	0.426 	-10.01	-0.09	0+
86	193	107	1479.09	1480.51	1481.44 	20.00 	0.43 	9.72 	5.555 	5.495 	5.528 	5.553 	####	-0.239 	-0.241 	-0.240 	-10.29	0.23	7/2+
86	194	108	1489.71	1491.32	1492.83 	20.33 	0.64 	10.62 	5.538 	5.459 	5.504 	5.518 	####	0.175 	0.155 	0.166 	-10.18	-0.39	0+
86	195	109	1498.96	1500.40	1501.57 	19.87 	1.10 	9.26 	5.550 	5.463 	5.512 	5.522 	####	0.172 	0.153 	0.163 	-10.04	-0.64	7/2-
86	196	110	1509.63	1511.16	1512.72 	19.92 	1.57 	10.67 	5.560 	5.467 	5.519 	5.525 	####	0.162 	0.145 	0.155 	-9.89	-0.84	0+
86	197	111	1518.54	1519.97	1521.26 	19.58 	1.85 	8.91 	5.573 	5.472 	5.529 	5.530 	####	0.161 	0.144 	0.153 	-9.82	-1.08	3/2-
86	198	112	1529.02	1530.54	1532.07 	19.39 	2.36 	10.48 	5.582 	5.475 	5.536 	5.533 	####	0.149 	0.135 	0.143 	-9.65	-1.28	0+
86	199	113	1537.77	1539.17	1540.47 	19.23 	2.66 	8.75 	5.593 	5.479 	5.544 	5.537 	####	0.146 	0.132 	0.140 	-9.51	-1.53	3/2-
86	200	114	1547.97	1549.52	1550.98 	18.96 	3.18 	10.20 	5.604 	5.483 	5.552 	5.541 	####	0.136 	0.124 	0.131 	-9.44	-1.70	0+
86	201	115	1556.65	1558.05	1559.16 	18.88 	3.59 	8.67 	5.616 	5.488 	5.562 	5.546 	####	0.134 	0.121 	0.129 	-9.36	-1.94	1/2-
86	202	116	1566.55	1568.13	1569.40 	18.57 	4.19 	9.90 	5.626 	5.491 	5.569 	5.549 	5.552 	0.122 	0.111 	0.117 	-9.24	-2.09	0+
86	203	117	1575.00	1576.26	1577.38 	18.36 	4.62 	8.45 	5.639 	5.497 	5.579 	5.555 	####	0.126 	0.114 	0.121 	-9.02	-2.35	11/2+
86	204	118	1584.72	1586.27	1587.24 	18.17 	5.35 	9.72 	5.647 	5.498 	5.585 	5.556 	5.557 	0.102 	0.094 	0.099 	-9.04	-2.42	0+
86	205	119	1593.02	1594.29	1595.05 	18.02 	5.74 	8.30 	5.659 	5.503 	5.594 	5.561 	5.557 	0.097 	0.089 	0.093 	-9.00	-2.62	5/2-
86	206	120	1602.68	1604.18	1604.54 	17.96 	5.96 	9.66 	5.668 	5.506 	5.601 	5.563 	5.564 	-0.080 	-0.074 	-0.077 	-9.03	-2.56	0+
86	207	121	1611.06	1612.27	1612.12 	18.04 	6.37 	8.38 	5.679 	5.510 	5.609 	5.567 	5.565 	-0.076 	-0.070 	-0.073 	-8.99	-2.81	3/2-
86	208	122	1620.56	1621.96	1621.21 	17.88 	6.61 	9.50 	5.689 	5.513 	5.617 	5.571 	5.573 	-0.056 	-0.053 	-0.055 	-8.93	-2.97	0+
86	209	123	1629.04	1629.72	1628.56 	17.98 	7.11 	8.48 	5.700 	5.517 	5.625 	5.575 	5.574 	-0.053 	-0.050 	-0.052 	-9.17	-3.21	1/2-
86	210	124	1638.24	1638.24	1637.30 	17.68 	7.23 	9.20 	5.710 	5.520 	5.633 	5.578 	5.581 	-0.040 	-0.038 	-0.039 	-9.29	-3.35	0+
86	211	125	1646.65	1646.65	1644.52 	17.60 	7.57 	8.41 	5.722 	5.523 	5.642 	5.581 	5.585 	0.000 	0.000 	0.000 	-8.49	-3.47	1/2-
86	212	126	1655.12	1655.12	1652.50 	16.88 	7.88 	8.48 	5.735 	5.528 	5.652 	5.586 	5.592 	0.000 	0.000 	0.000 	-8.52	-3.63	0+
86	213	127	1659.48	1659.48	1657.60 	12.83 	8.55 	4.35 	5.752 	5.541 	5.668 	5.598 	####	-0.023 	-0.026 	-0.024 	-4.72	-3.94	11/2+
86	214	128	1665.08	1665.08	1664.30 	9.96 	8.92 	5.60 	5.768 	5.550 	5.682 	5.607 	####	0.000 	0.000 	0.000 	-5.02	-4.17	0+
86	215	129	1669.26	1669.26	1669.22 	9.79 	9.57 	4.18 	5.785 	5.562 	5.697 	5.619 	####	-0.024 	-0.027 	-0.025 	-4.93	-4.47	11/2+
86	216	130	1674.96	1676.26	1675.87 	9.88 	10.03 	5.70 	5.804 	5.575 	5.714 	5.632 	####	0.059 	0.063 	0.060 	-5.21	-4.82	0+
86	217	131	1679.87	1680.75	1680.54 	10.60 	11.35 	4.91 	5.827 	5.589 	5.734 	5.646 	####	0.104 	0.102 	0.103 	-5.46	-5.06	1/2+
86	218	132	1685.54	1686.80	1687.05 	10.58 	11.84 	5.67 	5.843 	5.598 	5.748 	5.655 	5.654 	0.107 	0.104 	0.106 	-5.30	-5.34	0+
86	219	133	1690.26	1691.27	1691.51 	10.39 	12.58 	4.72 	5.862 	5.609 	5.764 	5.666 	5.665 	0.125 	0.117 	0.122 	-5.22	-5.61	5/2+
86	220	134	1695.86	1697.20	1697.80 	10.33 	13.06 	5.60 	5.878 	5.618 	5.778 	5.675 	5.673 	0.130 	0.120 	0.126 	-5.13	-5.87	0+
86	221	135	1700.25	1701.49	1702.01 	9.99 	13.71 	4.39 	5.895 	5.627 	5.792 	5.684 	5.683 	0.142 	0.128 	0.137 	-5.07	-6.14	3/2+
86	222	136	1705.82	1707.24	1708.18 	9.95 	14.26 	5.57 	5.911 	5.637 	5.806 	5.693 	5.692 	0.148 	0.133 	0.142 	-4.96	-6.42	0+
86	223	137	1710.01	1711.33	1712.23 	9.76 	14.95 	4.19 	5.929 	5.647 	5.822 	5.704 	####	0.161 	0.143 	0.154 	-4.83	-6.72	3/2+
86	224	138	1715.48	1717.02	1718.25 	9.66 	15.41 	5.47 	5.944 	5.656 	5.835 	5.712 	####	0.167 	0.147 	0.160 	-4.84	-6.96	0+
86	225	139	1719.45	1720.75	1722.23 	9.45 	15.94 	3.98 	5.964 	5.668 	5.853 	5.724 	####	0.189 	0.163 	0.179 	-4.82	-7.28	3/2-
86	226	140	1724.93	1726.63	1728.09 	9.46 	16.29 	5.48 	5.979 	5.677 	5.866 	5.733 	####	0.191 	0.165 	0.181 	-4.75	-7.48	0+
86	227	141	1729.00	1730.50	1732.02 	9.55 	16.53 	4.07 	6.005 	5.695 	5.889 	5.751 	####	0.223 	0.194 	0.212 	-4.87	-7.75	1/2+
86	228	142	1734.30	1736.09	1737.74 	9.36 	16.84 	5.29 	6.020 	5.706 	5.903 	5.762 	####	0.227 	0.200 	0.217 	-4.72	-7.94	0+
86	229	143	1738.52	1740.06	1741.69 	9.51 	17.20 	4.22 	6.049 	5.735 	5.933 	5.791 	####	0.266 	0.247 	0.258 	-4.66	-8.24	1/2+
86	230	144	1743.64	1745.43	####	9.34 	17.43 	5.12 	6.062 	5.741 	5.944 	5.796 	####	0.264 	0.243 	0.256 	-4.67	-8.35	0+
86	231	145	1747.81	1749.18	####	9.30 	17.76 	4.17 	6.083 	5.759 	5.965 	5.815 	####	0.280 	0.262 	0.273 	-4.37	-8.55	7/2+
86	232	146	1752.70	1754.52	####	9.06 	18.01 	4.88 	6.093 	5.762 	5.973 	5.818 	####	0.272 	0.254 	0.265 	-4.49	-8.67	0+
86	233	147	1756.69	1758.25	####	8.87 	18.30 	3.99 	6.109 	5.774 	5.987 	5.829 	####	0.277 	0.260 	0.271 	-4.45	-8.83	5/2+
86	234	148	1761.48	1763.33	####	8.78 	18.58 	4.79 	6.123 	5.784 	6.001 	5.839 	####	0.280 	0.264 	0.274 	-4.35	-8.98	0+
86	235	149	1765.41	1766.71	####	8.72 	18.87 	3.93 	6.139 	5.794 	6.015 	5.849 	####	0.286 	0.272 	0.281 	-4.47	-9.13	7/2-
86	236	150	1770.00	1771.69	####	8.52 	19.20 	4.59 	6.156 	5.809 	6.032 	5.864 	####	0.294 	0.284 	0.290 	-4.08	-9.30	0+
86	237	151	1773.47	1774.91	####	8.06 	19.44 	3.48 	6.173 	5.818 	6.047 	5.873 	####	0.298 	0.289 	0.295 	-3.56	-9.42	3/2+
86	238	152	1777.71	1779.65	####	7.72 	19.72 	4.24 	6.183 	5.821 	6.055 	5.876 	####	0.289 	0.278 	0.285 	-3.83	-9.56	0+
86	239	153	1780.99	1782.85	####	7.52 	19.96 	3.28 	6.201 	5.831 	6.070 	5.885 	####	0.293 	0.283 	0.290 	-3.79	-9.69	1/2+
86	240	154	1785.22	1787.29	####	7.51 	20.26 	4.23 	6.210 	5.834 	6.078 	5.889 	####	0.284 	0.271 	0.279 	-3.77	-9.83	0+
86	241	155	1788.43	1790.37	####	7.44 	20.56 	3.21 	6.224 	5.842 	6.090 	5.897 	####	0.283 	0.270 	0.278 	-3.71	-9.97	1/2+
86	242	156	1792.64	1794.70	####	7.42 	20.83 	4.21 	6.233 	5.845 	6.098 	5.900 	####	0.273 	0.259 	0.268 	-3.72	-10.12	0+
86	243	157	1795.78	1797.63	####	7.35 	21.12 	3.14 	6.246 	5.851 	6.109 	5.906 	####	0.270 	0.255 	0.265 	-3.76	-10.25	7/2+
86	244	158	1799.98	1801.90	####	7.35 	21.45 	4.21 	6.257 	5.856 	6.119 	5.911 	####	0.264 	0.247 	0.258 	-3.66	-10.41	0+
86	245	159	1803.23	1804.67	####	7.45 	21.76 	3.24 	6.273 	5.869 	6.134 	5.923 	####	0.268 	0.253 	0.263 	-3.79	-10.55	7/2+
86	246	160	1807.11	1808.76	####	7.13 	22.07 	3.88 	6.281 	5.869 	6.140 	5.923 	####	0.256 	0.240 	0.250 	-3.39	-10.70	0+
86	247	161	1810.04	1811.54	####	6.82 	22.42 	2.94 	6.293 	5.878 	6.151 	5.932 	####	0.254 	0.238 	0.248 	-3.02	-10.86	11/2-
86	248	162	1813.44	1815.34	####	6.33 	22.73 	3.40 	6.303 	5.878 	6.159 	5.932 	####	0.241 	0.225 	0.235 	-3.09	-11.03	0+
86	249	163	1815.99	1817.79	####	5.95 	22.73 	2.56 	6.316 	5.886 	6.171 	5.940 	####	0.238 	0.223 	0.233 	-3.02	-11.18	5/2+
86	250	164	1819.51	1821.29	####	6.07 	22.57 	3.52 	6.324 	5.876 	6.173 	5.930 	####	-0.203 	-0.189 	-0.198 	-3.36	-10.87	0+
86	251	165	1822.23	1823.47	####	6.24 	22.86 	2.72 	6.338 	5.882 	6.185 	5.936 	####	-0.203 	-0.189 	-0.198 	-3.24	-11.00	7/2-
86	252	166	1825.97	1827.69	####	6.46 	23.19 	3.74 	6.347 	5.887 	6.194 	5.941 	####	-0.196 	-0.182 	-0.191 	-3.16	-11.16	0+
86	253	167	1828.38	1829.78	####	6.15 	23.45 	2.41 	6.359 	5.893 	6.205 	5.948 	####	-0.195 	-0.181 	-0.190 	-3.10	-11.35	5/2-
86	254	168	1832.05	1833.79	####	6.07 	23.78 	3.67 	6.369 	5.896 	6.213 	5.950 	####	-0.183 	-0.170 	-0.178 	-3.03	-11.45	0+
86	255	169	1834.39	1835.94	####	6.01 	24.06 	2.34 	6.381 	5.902 	6.223 	5.956 	####	-0.178 	-0.165 	-0.173 	-2.96	-11.60	5/2+
86	256	170	1837.96	1839.69	####	5.91 	24.38 	3.57 	6.390 	5.904 	6.231 	5.958 	####	-0.166 	-0.155 	-0.162 	-2.99	-11.75	0+
86	257	171	1840.27	1841.79	####	5.88 	24.64 	2.31 	6.402 	5.909 	6.241 	5.963 	####	-0.161 	-0.150 	-0.157 	-2.92	-11.93	3/2+
86	258	172	1843.81	1845.46	####	5.85 	25.05 	3.54 	6.410 	5.910 	6.248 	5.964 	####	-0.149 	-0.138 	-0.145 	-2.96	-12.13	0+
86	259	173	1846.17	1847.56	####	5.90 	25.43 	2.36 	6.422 	5.914 	6.258 	5.968 	####	-0.144 	-0.133 	-0.141 	-2.91	-12.32	1/2+
86	260	174	1849.59	1851.09	####	5.78 	25.85 	3.42 	6.428 	5.912 	6.262 	5.965 	####	-0.129 	-0.116 	-0.125 	-2.94	-12.64	0+
86	261	175	1851.89	1852.95	####	5.72 	26.27 	2.30 	6.439 	5.916 	6.272 	5.970 	####	-0.126 	-0.113 	-0.122 	-2.91	-12.82	3/2-
86	262	176	1855.35	1856.72	####	5.76 	26.90 	3.47 	6.442 	5.911 	6.273 	5.965 	####	-0.102 	-0.088 	-0.097 	-2.97	-13.15	0+
86	263	177	1857.67	1858.84	####	5.78 	27.41 	2.32 	6.453 	5.912 	6.281 	5.966 	####	-0.088 	-0.076 	-0.084 	-3.07	-13.30	3/2+
86	264	178	1861.24	1862.55	####	5.89 	27.60 	3.57 	6.462 	5.915 	6.289 	5.969 	####	-0.074 	-0.063 	-0.070 	-3.03	-13.44	0+
86	265	179	1863.75	1864.75	####	6.08 	27.88 	2.51 	6.473 	5.920 	6.299 	5.974 	####	-0.068 	-0.057 	-0.064 	-3.07	-13.59	1/2+
86	266	180	1867.29	1867.29	####	6.05 	27.89 	3.54 	6.484 	5.922 	6.308 	5.976 	####	-0.048 	-0.041 	-0.046 	-3.08	-13.66	0+
86	267	181	1869.92	1869.92	####	6.18 	28.11 	2.63 	6.496 	5.925 	6.318 	5.979 	####	-0.017 	-0.015 	-0.016 	-3.23	-13.75	1/2+
86	268	182	1873.55	1873.55	####	6.26 	28.28 	3.62 	6.509 	5.929 	6.328 	5.982 	####	0.000 	0.000 	0.000 	-3.16	-13.84	0+
86	269	183	1876.37	1876.37	####	6.44 	28.64 	2.82 	6.521 	5.934 	6.339 	5.988 	####	-0.017 	-0.014 	-0.016 	-3.35	-14.00	1/2+
86	270	184	1879.83	1879.83	####	6.28 	28.75 	3.47 	6.535 	5.936 	6.350 	5.990 	####	0.000 	0.000 	0.000 	-3.56	-14.06	0+
86	271	185	1879.26	1879.26	####	2.90 	28.90 	-0.57 	6.551 	5.941 	6.364 	5.995 	####	-0.013 	-0.011 	-0.012 	0.45	-14.13	11/2-
86	272	186	1880.13	1880.13	####	0.29 	29.17 	0.86 	6.565 	5.952 	6.378 	6.006 	####	0.000 	0.000 	0.000 	-0.20	-14.28	0+
86	273	187	1879.51	1879.51	####	0.25 	29.33 	-0.61 	6.581 	5.958 	6.391 	6.011 	####	-0.013 	-0.012 	-0.013 	-0.18	-14.36	11/2-
86	274	188	1880.40	1880.40	####	0.28 	29.60 	0.89 	6.595 	5.969 	6.405 	6.022 	####	0.000 	0.000 	0.000 	-0.20	-14.51	0+
86	275	189	1879.79	1880.49	####	0.27 	29.79 	-0.62 	6.623 	5.980 	6.429 	6.033 	####	0.084 	0.068 	0.079 	-0.56	-14.62	3/2-
86	276	190	1880.82	1881.87	####	0.42 	30.17 	1.03 	6.638 	5.990 	6.443 	6.044 	####	0.094 	0.078 	0.089 	-0.64	-14.77	0+
86	277	191	1881.10	1881.82	####	1.31 	30.81 	0.28 	6.658 	6.002 	6.462 	6.056 	####	0.118 	0.096 	0.111 	-0.77	-14.88	3/2-
86	278	192	1882.08	1883.19	####	1.26 	31.05 	0.99 	6.672 	6.011 	6.474 	6.064 	####	0.120 	0.098 	0.113 	-0.65	-15.03	0+
86	279	193	1882.23	1883.11	####	1.13 	31.35 	0.14 	6.689 	6.020 	6.491 	6.073 	####	0.135 	0.108 	0.126 	-0.64	-15.17	5/2-
86	280	194	1883.28	1884.47	####	1.20 	31.63 	1.06 	6.705 	6.029 	6.505 	6.081 	####	0.140 	0.111 	0.131 	-0.63	-15.30	0+
86	281	195	1883.46	1884.45	####	1.23 	31.91 	0.17 	6.725 	6.037 	6.522 	6.090 	####	0.154 	0.119 	0.143 	-0.60	-15.42	1/2-
86	282	196	1884.42	1885.63	####	1.13 	32.14 	0.96 	6.738 	6.046 	6.535 	6.098 	####	0.158 	0.123 	0.147 	-0.58	-15.55	0+
86	283	197	1884.43	1885.44	####	0.97 	32.36 	0.01 	6.757 	6.054 	6.551 	6.106 	####	0.170 	0.129 	0.157 	-0.56	-15.65	5/2-
86	284	198	1885.42	1886.69	####	1.01 	32.57 	0.99 	6.770 	6.063 	6.564 	6.116 	####	0.172 	0.132 	0.160 	-0.52	-15.79	0+
86	285	199	1885.29	1886.42	####	0.86 	32.78 	-0.13 	6.787 	6.073 	6.580 	6.126 	####	0.182 	0.139 	0.169 	-0.42	-15.90	5/2-
86	286	200	1886.30	1887.65	####	0.88 	32.96 	1.01 	6.800 	6.082 	6.592 	6.134 	####	0.184 	0.142 	0.172 	-0.47	-16.01	0+
86	287	201	1886.08	1887.39	####	0.79 	33.09 	-0.22 	6.823 	6.088 	6.611 	6.140 	####	0.193 	0.146 	0.179 	-0.49	-16.09	1/2-
86	288	202	1887.12	1888.55	####	0.82 	33.31 	1.04 	6.831 	6.102 	6.622 	6.154 	####	0.198 	0.154 	0.185 	-0.46	-16.23	0+
86	289	203	1886.95	1888.30	####	0.87 	33.44 	-0.17 	6.852 	6.111 	6.640 	6.163 	####	0.208 	0.161 	0.194 	-0.48	-16.31	1/2-
86	290	204	1887.94	1889.43	####	0.82 	33.62 	0.99 	6.862 	6.126 	6.652 	6.178 	####	0.215 	0.171 	0.202 	-0.47	-16.43	0+
86	291	205	1887.85	1889.22	####	0.90 	33.75 	-0.09 	6.883 	6.139 	6.672 	6.191 	####	0.230 	0.185 	0.216 	-0.50	-16.51	1/2-
86	292	206	1888.82	1890.33	####	0.88 	33.91 	0.97 	6.895 	6.151 	6.684 	6.203 	####	0.235 	0.193 	0.223 	-0.49	-16.62	0+
86	293	207	1888.81	1890.15	####	0.95 	34.07 	-0.01 	6.915 	6.168 	6.704 	6.219 	####	0.251 	0.210 	0.239 	-0.49	-16.72	1/2-
86	294	208	1889.74	1891.24	####	0.92 	34.21 	0.94 	6.928 	6.176 	6.717 	6.228 	####	0.254 	0.214 	0.242 	-0.49	-16.80	0+
86	295	209	1889.71	1891.05	####	0.91 	34.40 	-0.03 	6.946 	6.193 	6.735 	6.245 	####	0.266 	0.229 	0.256 	-0.44	-16.91	1/2-
86	296	210	1890.65	1892.11	####	0.91 	34.51 	0.94 	6.960 	6.199 	6.748 	6.251 	####	0.268 	0.232 	0.258 	-0.46	-16.98	0+
86	297	211	1890.59	1891.83	####	0.88 	34.67 	-0.06 	6.978 	6.211 	6.765 	6.263 	####	0.278 	0.243 	0.268 	-0.46	-17.06	7/2-
86	298	212	1891.48	1892.93	####	0.82 	34.83 	0.88 	6.990 	6.221 	6.777 	6.272 	####	0.278 	0.245 	0.268 	-0.40	-17.15	0+
86	299	213	1891.35	1892.63	####	0.76 	35.04 	-0.12 	7.009 	6.238 	6.796 	6.289 	####	0.290 	0.261 	0.282 	-0.30	-17.26	7/2-
86	300	214	1892.16	1893.63	####	0.69 	35.15 	0.81 	7.018 	6.240 	6.804 	6.291 	####	0.282 	0.253 	0.274 	-0.33	-17.32	0+
86	301	215	1891.92	1893.14	####	0.57 	35.31 	-0.24 	7.033 	6.254 	6.819 	6.305 	####	0.289 	0.261 	0.281 	-0.28	-17.42	9/2-
86	302	216	1892.71	1894.19	####	0.55 	35.46 	0.78 	7.045 	6.258 	6.830 	6.309 	####	0.283 	0.255 	0.275 	-0.27	-17.47	0+
86	303	217	1892.48	1893.85	####	0.56 	35.60 	-0.23 	7.063 	6.266 	6.846 	6.317 	####	0.285 	0.259 	0.277 	-0.27	-17.54	3/2-
86	304	218	1893.14	1894.67	####	0.43 	35.71 	0.66 	7.073 	6.273 	6.856 	6.324 	####	0.282 	0.256 	0.275 	-0.22	-17.61	0+
86	305	219	1892.88	1894.29	####	0.40 	35.84 	-0.26 	7.089 	6.282 	6.871 	6.333 	####	0.284 	0.260 	0.277 	-0.18	-17.68	3/2-
86	306	220	1893.48	1895.04	####	0.34 	35.71 	0.61 	7.101 	6.286 	6.882 	6.337 	####	0.281 	0.257 	0.274 	-0.18	-17.74	0+
86	307	221	1893.20	1894.63	####	0.33 	35.83 	-0.28 	7.118 	6.295 	6.897 	6.345 	####	0.283 	0.261 	0.277 	-0.15	-17.80	1/2-
86	308	222	1893.96	1895.50	####	0.48 	35.94 	0.76 	7.141 	6.266 	6.908 	6.316 	####	-0.236 	-0.213 	-0.230 	-0.29	-17.64	0+
86	309	223	1893.73	1895.08	####	0.52 	36.11 	-0.24 	7.157 	6.271 	6.922 	6.322 	####	-0.236 	-0.212 	-0.229 	-0.27	-17.72	1/2-
86	310	224	1894.44	1895.92	####	0.48 	36.26 	0.71 	7.167 	6.277 	6.931 	6.328 	####	-0.233 	-0.209 	-0.227 	-0.23	-17.79	0+
86	311	225	1894.12	1895.43	####	0.40 	36.48 	-0.31 	7.182 	6.284 	6.945 	6.335 	####	-0.233 	-0.209 	-0.226 	-0.15	-17.88	1/2-
86	312	226	1894.77	1896.20	####	0.33 	36.60 	0.65 	7.192 	6.288 	6.955 	6.339 	####	-0.230 	-0.205 	-0.223 	-0.15	-17.95	0+
86	313	227	1894.30	1895.45	####	0.18 	36.85 	-0.47 	7.206 	6.296 	6.968 	6.347 	####	-0.231 	-0.207 	-0.225 	-0.12	-18.05	11/2+
86	314	228	1894.93	1896.37	####	0.16 	36.92 	0.63 	7.216 	6.299 	6.977 	6.350 	####	-0.223 	-0.199 	-0.216 	-0.08	-18.09	0+
86	315	229	1894.41	1895.70	####	0.10 	37.09 	-0.53 	7.230 	6.304 	6.989 	6.355 	####	-0.219 	-0.196 	-0.213 	-0.09	-18.15	5/2-
86	316	230	1895.00	1896.46	####	0.07 	37.23 	0.59 	7.239 	6.310 	6.998 	6.360 	####	-0.214 	-0.192 	-0.208 	-0.05	-18.23	0+
86	317	231	1894.47	1895.84	####	0.07 	37.34 	-0.53 	7.255 	6.313 	7.012 	6.363 	####	-0.208 	-0.188 	-0.202 	-0.08	-18.27	1/2-
86	318	232	1895.02	1896.47	####	0.03 	37.54 	0.55 	7.262 	6.320 	7.020 	6.371 	####	-0.205 	-0.184 	-0.200 	-0.03	-18.37	0+
86	319	233	1894.56	1895.83	####	0.09 	37.69 	-0.47 	7.278 	6.325 	7.034 	6.375 	####	-0.200 	-0.182 	-0.195 	-0.03	-18.43	1/2-
86	320	234	1894.99	1896.38	####	-0.04 	37.87 	0.43 	7.286 	6.331 	7.042 	6.381 	####	-0.196 	-0.177 	-0.191 	0.02	-18.52	0+
88	198	110	1510.15	1512.08	####	####	0.52 	####	5.578 	5.505 	5.546 	5.563 	####	0.181 	0.166 	0.174 	-10.33	0.20	0+
88	199	111	1519.63	1521.33	####	####	1.09 	9.48 	5.588 	5.508 	5.553 	5.566 	####	0.173 	0.158 	0.167 	-10.24	0.01	7/2-
88	200	112	1530.49	1532.30	####	20.34 	1.47 	10.86 	5.599 	5.512 	5.561 	5.570 	####	0.164 	0.150 	0.158 	-10.11	-0.18	0+
88	201	113	1539.77	1541.33	1541.55 	20.14 	2.00 	9.28 	5.609 	5.515 	5.568 	5.573 	####	0.158 	0.145 	0.152 	-9.96	-0.40	3/2-
88	202	114	1550.39	1552.06	1552.48 	19.89 	2.41 	10.61 	5.620 	5.519 	5.576 	5.577 	####	0.149 	0.138 	0.144 	-9.89	-0.60	0+
88	203	115	1559.56	1561.03	1561.03 	19.79 	2.91 	9.17 	5.631 	5.523 	5.584 	5.581 	####	0.145 	0.134 	0.140 	-9.81	-0.84	1/2-
88	204	116	1569.85	1571.43	1571.64 	19.46 	3.30 	10.29 	5.641 	5.527 	5.592 	5.584 	####	0.134 	0.126 	0.131 	-9.66	-1.07	0+
88	205	117	1578.80	1580.14	1579.97 	19.24 	3.80 	8.95 	5.653 	5.532 	5.601 	5.589 	####	0.138 	0.128 	0.134 	-9.31	-1.32	11/2+
88	206	118	1588.81	1590.32	1590.28 	18.97 	4.09 	10.01 	5.661 	5.534 	5.607 	5.591 	####	0.118 	0.111 	0.115 	-9.35	-1.55	0+
88	207	119	1597.47	1598.71	1598.40 	18.67 	4.45 	8.65 	5.673 	5.538 	5.616 	5.596 	####	0.110 	0.105 	0.108 	-9.34	-1.76	5/2-
88	208	120	1607.20	1608.70	1608.26 	18.39 	4.52 	9.73 	5.680 	5.539 	5.621 	5.597 	5.585 	0.085 	0.084 	0.085 	-9.24	-1.90	0+
88	209	121	1615.79	1617.09	1616.20 	18.32 	4.73 	8.59 	5.688 	5.541 	5.627 	5.599 	5.585 	0.072 	0.071 	0.072 	-9.17	-2.12	5/2-
88	210	122	1625.59	1625.59	1625.69 	18.39 	5.03 	9.80 	5.698 	5.545 	5.635 	5.602 	5.592 	0.048 	0.049 	0.049 	-9.27	-2.24	0+
88	211	123	1634.58	1635.29	1633.37 	18.79 	5.54 	8.98 	5.710 	5.550 	5.644 	5.607 	5.593 	-0.052 	-0.049 	-0.051 	-9.50	-2.41	1/2-
88	212	124	1644.04	1644.04	1642.47 	18.44 	5.80 	9.46 	5.718 	5.551 	5.649 	5.608 	5.599 	0.000 	0.000 	0.000 	-9.81	-2.61	0+
88	213	125	1652.78	1652.78	1650.00 	18.21 	6.14 	8.75 	5.731 	5.556 	5.659 	5.613 	5.602 	0.000 	0.000 	0.000 	-8.80	-2.76	1/2-
88	214	126	1661.57	1661.57	1658.32 	17.53 	6.45 	8.78 	5.744 	5.560 	5.669 	5.617 	5.608 	0.000 	0.000 	0.000 	-8.83	-2.92	0+
88	215	127	1666.54	1666.54	1663.95 	13.76 	7.07 	4.97 	5.761 	5.573 	5.685 	5.630 	####	-0.023 	-0.026 	-0.024 	-5.30	-3.21	11/2+
88	216	128	1672.66	1672.66	1671.27 	11.09 	7.58 	6.11 	5.777 	5.582 	5.699 	5.639 	####	0.000 	0.000 	0.000 	-5.57	-3.48	0+
88	217	129	1677.44	1677.44	1676.74 	10.90 	8.18 	4.79 	5.795 	5.596 	5.715 	5.653 	####	0.045 	0.051 	0.047 	-5.66	-3.75	3/2+
88	218	130	1683.71	1685.02	1684.06 	11.05 	8.75 	6.26 	5.812 	5.608 	5.730 	5.664 	####	0.057 	0.063 	0.059 	-5.73	-3.99	0+
88	219	131	1688.98	1689.75	1689.38 	11.54 	9.12 	5.27 	5.831 	5.623 	5.749 	5.680 	####	0.086 	0.091 	0.088 	-5.84	-4.20	5/2+
88	220	132	1695.11	1696.49	1696.57 	11.40 	9.58 	6.13 	5.847 	5.631 	5.762 	5.687 	5.668 	0.092 	0.095 	0.093 	-5.69	-4.39	0+
88	221	133	1700.17	1701.27	1701.95 	11.19 	9.91 	5.06 	5.866 	5.641 	5.777 	5.698 	5.680 	0.112 	0.111 	0.111 	-5.59	-4.55	1/2+
88	222	134	1706.25	1707.76	1708.67 	11.14 	10.39 	6.08 	5.882 	5.650 	5.791 	5.706 	5.700 	0.124 	0.120 	0.122 	-5.59	-4.74	0+
88	223	135	1711.08	1712.50	1713.82 	10.91 	10.83 	4.83 	5.901 	5.658 	5.806 	5.714 	5.711 	0.146 	0.139 	0.143 	-5.64	-4.97	3/2+
88	224	136	1717.18	1718.89	1720.30 	10.93 	11.36 	6.10 	5.917 	5.669 	5.821 	5.725 	5.720 	0.154 	0.145 	0.151 	-5.48	-5.25	0+
88	225	137	1721.98	1723.49	1725.21 	10.90 	11.98 	4.80 	5.937 	5.681 	5.838 	5.737 	5.732 	0.178 	0.167 	0.174 	-5.46	-5.61	3/2+
88	226	138	1728.00	1729.80	1731.60 	10.82 	12.52 	6.01 	5.954 	5.692 	5.854 	5.748 	5.739 	0.191 	0.179 	0.187 	-5.48	-5.93	0+
88	227	139	1732.96	1734.37	1736.17 	10.98 	13.51 	4.96 	5.978 	5.712 	5.876 	5.767 	5.748 	0.221 	0.209 	0.216 	-5.42	-6.48	3/2+
88	228	140	1738.86	1740.56	1742.47 	10.86 	13.93 	5.90 	5.993 	5.719 	5.888 	5.774 	5.757 	0.225 	0.211 	0.220 	-5.40	-6.66	0+
88	229	141	1743.74	1745.07	1746.92 	10.78 	14.74 	4.88 	6.013 	5.736 	5.908 	5.791 	5.767 	0.246 	0.233 	0.241 	-5.16	-7.07	5/2-
88	230	142	1749.35	1751.18	1753.04 	10.49 	15.06 	5.61 	6.029 	5.744 	5.922 	5.799 	5.779 	0.250 	0.234 	0.244 	-5.21	-7.20	0+
88	231	143	1754.23	1755.75	1757.41 	10.49 	15.71 	4.88 	6.053 	5.765 	5.945 	5.820 	5.785 	0.275 	0.263 	0.270 	-5.30	-7.51	1/2+
88	232	144	1759.59	1761.34	1763.20 	10.24 	15.95 	5.36 	6.068 	5.773 	5.958 	5.828 	5.797 	0.277 	0.265 	0.273 	-5.02	-7.64	0+
88	233	145	1764.10	1765.55	1767.44 	9.87 	16.29 	4.51 	6.083 	5.784 	5.972 	5.839 	5.803 	0.281 	0.268 	0.276 	-4.67	-7.82	7/2+
88	234	146	1769.25	1771.12	1772.91 	9.66 	16.55 	5.15 	6.095 	5.789 	5.982 	5.844 	####	0.278 	0.265 	0.273 	-4.80	-7.96	0+
88	235	147	1773.54	1775.19	####	9.44 	16.86 	4.29 	6.109 	5.798 	5.994 	5.853 	####	0.279 	0.266 	0.274 	-4.80	-8.11	5/2+
88	236	148	1778.66	1780.56	####	9.41 	17.18 	5.12 	6.123 	5.809 	6.008 	5.863 	####	0.283 	0.271 	0.279 	-4.68	-8.29	0+
88	237	149	1782.97	1784.53	####	9.43 	17.56 	4.31 	6.143 	5.828 	6.028 	5.882 	####	0.297 	0.291 	0.295 	-4.82	-8.50	5/2+
88	238	150	1787.83	1789.50	####	9.17 	17.83 	4.86 	6.154 	5.831 	6.037 	5.886 	####	0.294 	0.286 	0.291 	-4.37	-8.62	0+
88	239	151	1791.52	1792.98	####	8.55 	18.05 	3.69 	6.171 	5.839 	6.051 	5.894 	####	0.296 	0.289 	0.294 	-3.77	-8.73	3/2+
88	240	152	1796.06	1798.00	####	8.23 	18.34 	4.54 	6.180 	5.842 	6.058 	5.896 	####	0.287 	0.277 	0.283 	-4.09	-8.87	0+
88	241	153	1799.57	1801.45	####	8.05 	18.58 	3.51 	6.196 	5.850 	6.072 	5.904 	####	0.290 	0.281 	0.287 	-4.06	-9.00	1/2+
88	242	154	1804.08	1806.15	####	8.03 	18.86 	4.51 	6.204 	5.851 	6.078 	5.906 	####	0.278 	0.265 	0.273 	-4.04	-9.13	0+
88	243	155	1807.55	1809.48	####	7.98 	19.13 	3.47 	6.217 	5.859 	6.090 	5.913 	####	0.277 	0.263 	0.272 	-4.00	-9.26	1/2+
88	244	156	1812.05	1814.08	####	7.97 	19.41 	4.50 	6.226 	5.860 	6.096 	5.914 	####	0.265 	0.249 	0.259 	-4.01	-9.39	0+
88	245	157	1815.46	1817.26	####	7.91 	19.69 	3.41 	6.236 	5.866 	6.106 	5.920 	####	0.259 	0.241 	0.253 	-3.94	-9.53	1/2+
88	246	158	1819.95	1821.83	####	7.90 	19.97 	4.49 	6.249 	5.870 	6.116 	5.924 	####	0.256 	0.237 	0.249 	-3.94	-9.66	0+
88	247	159	1823.47	1824.88	####	8.01 	20.25 	3.52 	6.266 	5.883 	6.132 	5.937 	####	0.263 	0.245 	0.256 	-4.06	-9.80	7/2+
88	248	160	1827.64	1829.28	####	7.69 	20.54 	4.17 	6.272 	5.881 	6.136 	5.935 	####	0.248 	0.228 	0.241 	-3.69	-9.93	0+
88	249	161	1830.90	1832.33	####	7.42 	20.85 	3.25 	6.285 	5.890 	6.148 	5.944 	####	0.247 	0.227 	0.240 	-3.37	-10.08	11/2-
88	250	162	1834.63	1836.45	####	6.98 	21.19 	3.73 	6.291 	5.887 	6.152 	5.941 	####	0.228 	0.205 	0.220 	-3.45	-10.24	0+
88	251	163	1837.48	1839.19	####	6.58 	21.48 	2.85 	6.305 	5.895 	6.165 	5.949 	####	0.226 	0.204 	0.218 	-3.38	-10.38	5/2+
88	252	164	1841.45	1843.15	####	6.82 	21.94 	3.97 	6.302 	5.884 	6.159 	5.938 	####	0.189 	0.163 	0.180 	-3.54	-10.66	0+
88	253	165	1844.26	1845.75	####	6.78 	22.03 	2.81 	6.313 	5.889 	6.169 	5.943 	####	0.181 	0.157 	0.173 	-3.52	-10.85	5/2+
88	254	166	1848.39	1849.99	####	6.94 	22.42 	4.13 	6.322 	5.891 	6.176 	5.945 	####	0.169 	0.147 	0.161 	-3.50	-11.04	0+
88	255	167	1851.21	1852.65	####	6.95 	22.82 	2.81 	6.334 	5.896 	6.187 	5.950 	####	0.164 	0.143 	0.157 	-3.50	-11.21	3/2+
88	256	168	1855.22	1856.76	####	6.83 	23.18 	4.02 	6.345 	5.901 	6.196 	5.955 	####	0.155 	0.136 	0.149 	-3.43	-11.40	0+
88	257	169	1858.02	1859.36	####	6.81 	23.63 	2.79 	6.357 	5.907 	6.207 	5.961 	####	0.151 	0.133 	0.145 	-3.37	-11.58	3/2+
88	258	170	1861.92	1863.41	####	6.69 	23.96 	3.90 	6.368 	5.911 	6.216 	5.965 	####	0.143 	0.127 	0.137 	-3.35	-11.75	0+
88	259	171	1864.72	1866.03	####	6.70 	24.45 	2.80 	6.381 	5.917 	6.227 	5.971 	####	0.139 	0.124 	0.134 	-3.32	-11.93	1/2+
88	260	172	1868.46	1869.94	####	6.55 	24.66 	3.75 	6.392 	5.921 	6.236 	5.975 	####	0.130 	0.116 	0.125 	-3.27	-12.09	0+
88	261	173	1871.20	1872.40	####	6.48 	25.03 	2.74 	6.407 	5.928 	6.249 	5.981 	####	0.132 	0.117 	0.127 	-3.11	-12.25	13/2-
88	262	174	1874.83	1876.25	####	6.37 	25.24 	3.63 	6.414 	5.930 	6.256 	5.984 	####	0.115 	0.103 	0.111 	-3.15	-12.41	0+
88	263	175	1877.50	1878.67	####	6.30 	25.62 	2.67 	6.427 	5.938 	6.268 	5.992 	####	0.111 	0.099 	0.107 	-3.11	-12.61	7/2+
88	264	176	1880.98	1882.31	####	6.15 	25.62 	3.47 	6.435 	5.936 	6.273 	5.989 	####	0.090 	0.083 	0.088 	-3.14	-12.61	0+
88	265	177	1883.57	1884.70	####	6.07 	25.90 	2.60 	6.447 	5.940 	6.283 	5.993 	####	0.081 	0.076 	0.080 	-3.14	-12.73	5/2+
88	266	178	1887.36	1888.61	####	6.39 	26.12 	3.79 	6.457 	5.943 	6.291 	5.996 	####	-0.075 	-0.062 	-0.071 	-3.31	-12.69	0+
88	267	179	1890.19	1891.13	####	6.62 	26.44 	2.83 	6.468 	5.948 	6.301 	6.001 	####	-0.069 	-0.057 	-0.065 	-3.35	-12.86	3/2+
88	268	180	1893.93	1893.93	####	6.57 	26.64 	3.74 	6.479 	5.950 	6.311 	6.003 	####	-0.051 	-0.043 	-0.049 	-3.32	-12.98	0+
88	269	181	1896.85	1896.85	####	6.66 	26.93 	2.92 	6.491 	5.956 	6.321 	6.009 	####	-0.053 	-0.043 	-0.050 	-3.58	-13.14	1/2+
88	270	182	1900.56	1900.56	####	6.63 	27.02 	3.71 	6.504 	5.956 	6.330 	6.009 	####	0.000 	0.000 	0.000 	-3.37	-13.21	0+
88	271	183	1903.64	1903.64	####	6.78 	27.27 	3.07 	6.517 	5.960 	6.341 	6.013 	####	-0.017 	-0.014 	-0.016 	-3.47	-13.32	1/2+
88	272	184	1907.23	1907.23	####	6.66 	27.39 	3.59 	6.531 	5.962 	6.352 	6.015 	####	0.000 	0.000 	0.000 	-3.69	-13.38	0+
88	273	185	1906.80	1906.80	####	3.16 	27.54 	-0.43 	6.546 	5.967 	6.365 	6.020 	####	-0.013 	-0.011 	-0.012 	0.30	-13.45	11/2-
88	274	186	1907.99	1907.99	####	0.77 	27.87 	1.19 	6.560 	5.980 	6.379 	6.033 	####	0.000 	0.000 	0.000 	-0.44	-13.64	0+
88	275	187	1907.55	1907.55	####	0.75 	28.04 	-0.44 	6.575 	5.986 	6.393 	6.039 	####	-0.015 	-0.013 	-0.014 	-0.43	-13.72	11/2-
88	276	188	1908.75	1908.75	####	0.76 	28.35 	1.20 	6.589 	5.998 	6.406 	6.051 	####	0.000 	0.000 	0.000 	-0.45	-13.90	0+
88	277	189	1908.32	1908.32	####	0.77 	28.53 	-0.43 	6.607 	6.006 	6.422 	6.059 	####	0.035 	0.032 	0.034 	-0.49	-13.98	1/2-
88	278	190	1909.52	1909.52	####	0.76 	28.69 	1.19 	6.617 	6.016 	6.433 	6.069 	####	0.000 	0.000 	0.000 	-0.45	-14.15	0+
88	279	191	1909.87	1910.67	####	1.55 	28.78 	0.36 	6.649 	6.029 	6.460 	6.082 	####	0.110 	0.092 	0.104 	-0.96	-13.99	3/2-
88	280	192	1911.17	1912.30	####	1.65 	29.09 	1.30 	6.662 	6.038 	6.473 	6.091 	####	0.113 	0.095 	0.108 	-0.87	-14.13	0+
88	281	193	1911.50	1912.46	####	1.63 	29.28 	0.33 	6.679 	6.049 	6.489 	6.102 	####	0.127 	0.106 	0.120 	-0.78	-14.23	3/2-
88	282	194	1912.82	1914.02	####	1.65 	29.53 	1.31 	6.694 	6.057 	6.502 	6.109 	####	0.134 	0.110 	0.127 	-0.85	-14.32	0+
88	283	195	1913.16	1914.18	####	1.65 	29.70 	0.34 	6.715 	6.064 	6.520 	6.116 	####	0.150 	0.120 	0.141 	-0.87	-14.38	1/2-
88	284	196	1914.39	1915.65	####	1.57 	29.97 	1.24 	6.727 	6.073 	6.531 	6.126 	####	0.152 	0.123 	0.143 	-0.81	-14.53	0+
88	285	197	1914.64	1915.78	####	1.48 	30.21 	0.25 	6.744 	6.082 	6.546 	6.134 	####	0.160 	0.128 	0.150 	-0.73	-14.64	1/2-
88	286	198	1915.87	1917.20	####	1.48 	30.45 	1.23 	6.758 	6.090 	6.560 	6.142 	####	0.167 	0.133 	0.157 	-0.77	-14.75	0+
88	287	199	1916.00	1917.12	####	1.36 	30.71 	0.12 	6.775 	6.099 	6.575 	6.151 	####	0.178 	0.141 	0.166 	-0.70	-14.87	5/2-
88	288	200	1917.27	1918.65	####	1.40 	30.97 	1.27 	6.788 	6.107 	6.588 	6.160 	####	0.181 	0.143 	0.169 	-0.73	-15.00	0+
88	289	201	1917.26	1918.54	####	1.26 	31.18 	-0.01 	6.805 	6.120 	6.604 	6.172 	####	0.194 	0.155 	0.182 	-0.66	-15.17	5/2-
88	290	202	1918.60	1920.04	####	1.33 	31.48 	1.34 	6.818 	6.127 	6.616 	6.179 	####	0.196 	0.156 	0.184 	-0.70	-15.28	0+
88	291	203	1918.63	1920.00	####	1.37 	31.67 	0.03 	6.838 	6.134 	6.633 	6.186 	####	0.207 	0.164 	0.194 	-0.74	-15.39	1/2-
88	292	204	1919.92	1921.41	####	1.32 	31.98 	1.30 	6.849 	6.151 	6.646 	6.203 	####	0.218 	0.179 	0.206 	-0.71	-15.60	0+
88	293	205	1920.08	1921.44	####	1.45 	32.22 	0.15 	6.870 	6.164 	6.666 	6.216 	####	0.234 	0.195 	0.222 	-0.76	-15.76	1/2-
88	294	206	1921.29	1922.79	####	1.37 	32.47 	1.22 	6.882 	6.177 	6.679 	6.229 	####	0.240 	0.203 	0.229 	-0.72	-15.90	0+
88	295	207	1921.54	1922.86	####	1.46 	32.73 	0.24 	6.902 	6.193 	6.698 	6.244 	####	0.254 	0.219 	0.244 	-0.72	-16.05	1/2-
88	296	208	1922.65	1924.13	####	1.35 	32.91 	1.11 	6.914 	6.201 	6.710 	6.252 	####	0.256 	0.222 	0.246 	-0.69	-16.15	0+
88	297	209	1922.85	1924.18	####	1.31 	33.14 	0.20 	6.932 	6.216 	6.728 	6.267 	####	0.267 	0.235 	0.257 	-0.62	-16.28	1/2-
88	298	210	1923.94	1925.40	####	1.29 	33.28 	1.09 	6.946 	6.221 	6.740 	6.273 	####	0.268 	0.236 	0.259 	-0.64	-16.35	0+
88	299	211	1924.06	1925.23	####	1.21 	33.46 	0.12 	6.966 	6.237 	6.759 	6.288 	####	0.282 	0.253 	0.274 	-0.65	-16.48	7/2+
88	300	212	1925.12	1926.58	####	1.18 	33.64 	1.06 	6.975 	6.241 	6.768 	6.292 	####	0.277 	0.247 	0.268 	-0.58	-16.54	0+
88	301	213	1925.22	1926.46	####	1.16 	33.87 	0.10 	6.993 	6.257 	6.786 	6.308 	####	0.288 	0.262 	0.281 	-0.50	-16.66	7/2-
88	302	214	1926.14	1927.58	####	1.02 	33.98 	0.92 	7.002 	6.259 	6.794 	6.310 	####	0.280 	0.252 	0.272 	-0.50	-16.72	0+
88	303	215	1926.11	1927.28	####	0.89 	34.19 	-0.03 	7.016 	6.272 	6.809 	6.323 	####	0.286 	0.260 	0.279 	-0.42	-16.82	9/2-
88	304	216	1927.00	1928.44	####	0.86 	34.29 	0.89 	7.027 	6.276 	6.818 	6.326 	####	0.280 	0.253 	0.272 	-0.41	-16.88	0+
88	305	217	1926.90	1928.23	####	0.79 	34.42 	-0.10 	7.045 	6.282 	6.833 	6.333 	####	0.281 	0.255 	0.274 	-0.42	-16.94	3/2-
88	306	218	1927.69	1929.19	####	0.70 	34.56 	0.79 	7.054 	6.290 	6.843 	6.340 	####	0.279 	0.253 	0.271 	-0.35	-17.02	0+
88	307	219	1927.58	1928.97	####	0.68 	34.70 	-0.12 	7.070 	6.298 	6.858 	6.349 	####	0.280 	0.256 	0.273 	-0.31	-17.09	3/2-
88	308	220	1928.29	1929.84	####	0.60 	34.81 	0.71 	7.081 	6.302 	6.868 	6.353 	####	0.277 	0.252 	0.270 	-0.30	-17.14	0+
88	309	221	1928.13	1929.56	####	0.55 	34.92 	-0.16 	7.099 	6.310 	6.883 	6.360 	####	0.279 	0.255 	0.272 	-0.29	-17.21	1/2-
88	310	222	1928.80	1930.34	####	0.51 	34.84 	0.67 	7.108 	6.314 	6.892 	6.364 	####	0.274 	0.250 	0.267 	-0.26	-17.27	0+
88	311	223	1928.60	1929.98	####	0.47 	34.87 	-0.20 	7.123 	6.323 	6.906 	6.373 	####	0.276 	0.253 	0.269 	-0.20	-17.35	1/2-
88	312	224	1929.35	1930.88	####	0.55 	34.91 	0.75 	7.151 	6.310 	6.924 	6.360 	####	-0.237 	-0.219 	-0.232 	-0.38	-17.18	0+
88	313	225	1929.21	1930.56	####	0.61 	35.08 	-0.14 	7.165 	6.315 	6.937 	6.366 	####	-0.236 	-0.218 	-0.231 	-0.32	-17.26	1/2-
88	314	226	1929.99	1931.45	####	0.64 	35.21 	0.78 	7.175 	6.320 	6.946 	6.370 	####	-0.233 	-0.214 	-0.228 	-0.30	-17.33	0+
88	315	227	1929.71	1930.82	####	0.50 	35.40 	-0.28 	7.190 	6.325 	6.959 	6.376 	####	-0.233 	-0.214 	-0.228 	-0.23	-17.41	11/2+
88	316	228	1930.44	1931.88	####	0.45 	35.50 	0.73 	7.199 	6.331 	6.968 	6.381 	####	-0.227 	-0.208 	-0.222 	-0.21	-17.48	0+
88	317	229	1930.03	1931.29	####	0.32 	35.62 	-0.41 	7.212 	6.336 	6.980 	6.387 	####	-0.225 	-0.205 	-0.219 	-0.20	-17.54	7/2-
88	318	230	1930.75	1932.21	####	0.31 	35.75 	0.72 	7.221 	6.341 	6.988 	6.391 	####	-0.219 	-0.199 	-0.213 	-0.17	-17.60	0+
88	319	231	1930.34	1931.62	####	0.31 	35.87 	-0.41 	7.234 	6.346 	7.000 	6.396 	####	-0.215 	-0.196 	-0.210 	-0.15	-17.65	5/2-
88	320	232	1931.01	1932.48	####	0.26 	35.99 	0.67 	7.243 	6.350 	7.009 	6.400 	####	-0.209 	-0.190 	-0.203 	-0.16	-17.71	0+
88	321	233	1930.65	1931.96	####	0.31 	36.09 	-0.36 	7.259 	6.353 	7.022 	6.403 	####	-0.203 	-0.185 	-0.198 	-0.17	-17.75	1/2-
88	322	234	1931.25	1932.67	####	0.23 	36.26 	0.60 	7.266 	6.358 	7.030 	6.408 	####	-0.199 	-0.180 	-0.194 	-0.13	-17.83	0+
88	323	235	1930.89	1932.13	####	0.24 	36.41 	-0.35 	7.280 	6.364 	7.042 	6.414 	####	-0.195 	-0.178 	-0.190 	-0.09	-17.90	1/2-
88	324	236	1931.41	1932.76	####	0.16 	36.56 	0.52 	7.288 	6.367 	7.050 	6.417 	####	-0.188 	-0.171 	-0.184 	-0.08	-17.98	0+
88	325	237	1930.89	1932.13	####	0.00 	36.67 	-0.51 	7.300 	6.375 	7.062 	6.425 	####	-0.186 	-0.169 	-0.181 	0.05	-18.07	1/2-
88	326	238	1931.43	1932.74	####	0.02 	36.90 	0.53 	7.309 	6.376 	7.069 	6.426 	####	-0.177 	-0.160 	-0.172 	0.00	-18.15	0+
88	327	239	1930.85	1931.99	####	-0.05 	37.06 	-0.58 	7.321 	6.380 	7.080 	6.430 	####	-0.170 	-0.154 	-0.166 	-0.02	-18.21	5/2-
88	328	240	1931.34	1932.67	####	-0.09 	37.25 	0.49 	7.328 	6.381 	7.086 	6.431 	####	-0.160 	-0.145 	-0.156 	0.00	-18.34	0+
88	329	241	1930.81	1932.01	####	-0.04 	37.42 	-0.53 	7.341 	6.382 	7.097 	6.432 	####	-0.149 	-0.136 	-0.146 	-0.04	-18.44	1/2-
88	330	242	1931.28	1932.58	####	-0.06 	37.66 	0.47 	7.347 	6.384 	7.103 	6.434 	####	-0.141 	-0.127 	-0.137 	-0.03	-18.59	0+
88	331	243	1930.83	1931.92	####	0.02 	37.86 	-0.45 	7.359 	6.389 	7.114 	6.439 	####	-0.135 	-0.123 	-0.132 	0.00	-18.68	1/2-
88	332	244	1931.27	1932.47	####	0.00 	38.16 	0.45 	7.366 	6.388 	7.120 	6.438 	####	-0.124 	-0.111 	-0.120 	-0.03	-18.87	0+
88	333	245	1930.75	1931.52	####	-0.08 	38.37 	-0.53 	7.378 	6.394 	7.132 	6.444 	####	-0.120 	-0.109 	-0.117 	0.01	-18.94	7/2+
88	334	246	1931.21	1932.38	####	-0.06 	38.75 	0.47 	7.385 	6.392 	7.137 	6.442 	####	-0.104 	-0.095 	-0.102 	-0.02	-19.17	0+
88	335	247	1930.72	1931.72	####	-0.03 	39.02 	-0.50 	7.397 	6.393 	7.147 	6.443 	####	-0.092 	-0.087 	-0.091 	-0.06	-19.29	1/2-
88	336	248	1931.21	1932.36	####	0.00 	39.48 	0.50 	7.405 	6.392 	7.153 	6.442 	####	-0.077 	-0.075 	-0.076 	-0.09	-19.46	0+
88	337	249	1930.82	1931.97	####	0.11 	39.65 	-0.39 	7.418 	6.389 	7.164 	6.439 	####	0.059 	0.080 	0.065 	-0.21	-19.62	1/2-
88	338	250	1931.57	1932.80	####	0.36 	39.80 	0.75 	7.432 	6.389 	7.175 	6.439 	####	0.046 	0.070 	0.052 	-0.23	-19.65	0+
88	339	251	1931.20	1932.23	####	0.37 	40.03 	-0.38 	7.442 	6.400 	7.186 	6.450 	####	0.051 	0.075 	0.057 	-0.17	-19.82	5/2-
88	340	252	1931.97	1931.97	####	0.39 	40.27 	0.77 	7.451 	6.402 	7.194 	6.452 	####	0.037 	0.060 	0.043 	-0.19	-19.87	0+
88	341	253	1931.60	1931.60	####	0.40 	40.47 	-0.36 	7.466 	6.407 	7.207 	6.456 	####	0.041 	0.070 	0.049 	-0.13	-19.93	13/2+
88	342	254	1932.28	1932.28	####	0.31 	40.80 	0.68 	7.463 	6.417 	7.208 	6.467 	####	0.000 	0.000 	0.000 	-0.24	-20.17	0+
88	343	255	1932.05	1932.05	####	0.45 	41.07 	-0.23 	7.482 	6.424 	7.225 	6.474 	####	0.035 	0.062 	0.042 	-0.22	-20.23	15/2+
88	344	256	1932.75	1932.75	####	0.47 	41.37 	0.70 	7.480 	6.434 	7.227 	6.484 	####	0.000 	0.000 	0.000 	-0.21	-20.44	0+
88	345	257	1932.49	1932.49	####	0.44 	41.63 	-0.26 	7.490 	6.442 	7.237 	6.491 	####	0.014 	0.025 	0.017 	-0.40	-20.54	17/2+
88	346	258	1933.18	1933.18	####	0.43 	41.93 	0.69 	7.496 	6.452 	7.245 	6.501 	####	0.000 	0.000 	0.000 	-0.98	-20.71	0+
88	347	259	1931.91	1931.91	####	-0.58 	41.95 	-1.27 	7.532 	6.451 	7.273 	6.500 	####	0.000 	0.000 	0.000 	1.24	-20.71	1/2+
88	348	260	1930.67	1930.67	####	-2.51 	41.96 	-1.24 	7.567 	6.450 	7.300 	6.499 	####	0.000 	0.000 	0.000 	1.21	-20.72	0+
90	204	114	1550.32	1552.36	####	####	-0.06 	####	5.632 	5.553 	5.598 	5.611 	####	0.158 	0.151 	0.155 	-10.29	0.41	0+
90	205	115	1559.96	1561.78	####	####	0.40 	9.64 	5.643 	5.557 	5.605 	5.614 	####	0.149 	0.141 	0.146 	-10.27	0.20	1/2-
90	206	116	1570.76	1572.77	####	20.44 	0.91 	10.80 	5.653 	5.560 	5.612 	5.617 	####	0.136 	0.128 	0.132 	-10.18	-0.01	0+
90	207	117	1580.41	1581.92	####	20.45 	1.61 	9.65 	5.663 	5.563 	5.620 	5.620 	####	0.127 	0.118 	0.123 	-10.48	-0.27	1/2-
90	208	118	1590.88	1592.62	1591.73 	20.12 	2.06 	10.47 	5.674 	5.567 	5.628 	5.624 	####	0.122 	0.113 	0.118 	-9.78	-0.47	0+
90	209	119	1599.99	1601.44	####	19.58 	2.52 	9.11 	5.682 	5.568 	5.633 	5.625 	####	0.106 	0.099 	0.103 	-9.29	-0.69	13/2+
90	210	120	1610.04	1611.65	1610.51 	19.16 	2.84 	10.05 	5.691 	5.571 	5.640 	5.628 	####	0.086 	0.083 	0.085 	-9.62	-0.83	0+
90	211	121	1619.12	1620.41	1618.76 	19.13 	3.33 	9.08 	5.700 	5.573 	5.646 	5.630 	####	0.072 	0.070 	0.071 	-9.57	-1.12	5/2-
90	212	122	1629.22	1629.22	1628.60 	19.19 	3.63 	10.10 	5.709 	5.576 	5.653 	5.633 	####	0.040 	0.040 	0.040 	-9.71	-1.43	0+
90	213	123	1638.55	1638.55	1636.66 	19.43 	3.97 	9.33 	5.720 	5.580 	5.661 	5.637 	####	-0.041 	-0.037 	-0.040 	-9.86	-1.63	1/2-
90	214	124	1648.46	1648.46	1646.16 	19.24 	4.42 	9.91 	5.728 	5.582 	5.667 	5.639 	####	0.000 	0.000 	0.000 	-10.12	-1.87	0+
90	215	125	1657.52	1657.52	1654.00 	18.96 	4.73 	9.06 	5.741 	5.587 	5.677 	5.644 	####	0.000 	0.000 	0.000 	-9.10	-2.02	1/2-
90	216	126	1666.60	1666.60	1662.69 	18.14 	5.04 	9.09 	5.753 	5.591 	5.686 	5.648 	####	0.000 	0.000 	0.000 	-9.13	-2.18	0+
90	217	127	1672.14	1672.14	1668.86 	14.63 	5.60 	5.54 	5.770 	5.603 	5.702 	5.660 	####	-0.020 	-0.022 	-0.021 	-5.83	-2.45	11/2+
90	218	128	1678.83	1678.83	1676.77 	12.23 	6.18 	6.69 	5.786 	5.613 	5.715 	5.670 	####	0.000 	0.000 	0.000 	-6.13	-2.75	0+
90	219	129	1684.17	1684.17	1682.74 	12.03 	6.73 	5.34 	5.802 	5.625 	5.730 	5.682 	####	-0.019 	-0.020 	-0.019 	-6.02	-3.03	11/2+
90	220	130	1690.87	1690.87	1690.59 	12.03 	7.16 	6.69 	5.818 	5.636 	5.744 	5.692 	####	0.017 	0.019 	0.018 	-6.06	-3.30	0+
90	221	131	1696.39	1696.99	1696.41 	12.22 	7.41 	5.52 	5.837 	5.651 	5.762 	5.708 	####	0.071 	0.074 	0.073 	-6.18	-3.31	5/2+
90	222	132	1703.01	1704.39	1704.22 	12.14 	7.89 	6.62 	5.852 	5.660 	5.775 	5.716 	####	0.066 	0.068 	0.067 	-6.08	-3.59	0+
90	223	133	1708.40	1709.32	1710.11 	12.01 	8.23 	5.39 	5.869 	5.673 	5.791 	5.730 	####	0.078 	0.080 	0.079 	-6.01	-3.80	7/2+
90	224	134	1714.87	1716.37	1717.57 	11.86 	8.62 	6.48 	5.884 	5.681 	5.803 	5.737 	####	0.080 	0.081 	0.081 	-5.88	-4.00	0+
90	225	135	1720.15	1721.47	1723.33 	11.75 	9.07 	5.28 	5.910 	5.693 	5.824 	5.749 	####	0.166 	0.169 	0.167 	-6.19	-4.29	1/2-
90	226	136	1726.89	1728.70	1730.51 	12.02 	9.71 	6.74 	5.928 	5.706 	5.841 	5.762 	####	0.184 	0.186 	0.184 	-6.21	-4.63	0+
90	227	137	1732.81	1734.37	1735.97 	12.66 	10.82 	5.92 	5.956 	5.730 	5.867 	5.785 	5.740 	0.225 	0.230 	0.227 	-6.34	-5.24	5/2+
90	228	138	1739.40	1741.22	1743.08 	12.51 	11.40 	6.59 	5.969 	5.736 	5.878 	5.792 	5.749 	0.226 	0.228 	0.227 	-6.20	-5.44	0+
90	229	139	1745.19	1746.62	1748.34 	12.38 	12.23 	5.79 	5.986 	5.747 	5.893 	5.803 	5.756 	0.236 	0.236 	0.236 	-6.01	-5.74	3/2+
90	230	140	1751.52	1753.27	1755.13 	12.12 	12.66 	6.33 	6.002 	5.756 	5.907 	5.811 	5.767 	0.243 	0.242 	0.243 	-5.95	-5.98	0+
90	231	141	1757.08	1758.55	1760.25 	11.89 	13.33 	5.56 	6.019 	5.767 	5.922 	5.823 	####	0.256 	0.253 	0.255 	-5.77	-6.30	5/2-
90	232	142	1763.06	1764.91	1766.69 	11.54 	13.71 	5.98 	6.036 	5.778 	5.938 	5.833 	5.785 	0.265 	0.261 	0.263 	-5.68	-6.51	0+
90	233	143	1768.47	1770.10	1771.47 	11.40 	14.24 	5.41 	6.056 	5.792 	5.955 	5.847 	####	0.280 	0.276 	0.278 	-5.62	-6.76	1/2+
90	234	144	1774.13	1775.89	1777.66 	11.07 	14.54 	5.66 	6.073 	5.801 	5.970 	5.856 	####	0.286 	0.280 	0.284 	-5.35	-6.92	0+
90	235	145	1778.96	1780.48	1782.33 	10.49 	14.86 	4.83 	6.085 	5.810 	5.981 	5.865 	####	0.285 	0.278 	0.282 	-5.00	-7.09	7/2+
90	236	146	1784.41	1786.34	1788.16 	10.28 	15.16 	5.45 	6.098 	5.817 	5.992 	5.872 	####	0.284 	0.278 	0.282 	-5.13	-7.26	0+
90	237	147	1789.06	1790.74	1792.54 	10.10 	15.52 	4.65 	6.113 	5.829 	6.007 	5.884 	####	0.289 	0.283 	0.287 	-5.12	-7.46	7/2-
90	238	148	1794.50	1796.42	####	10.08 	15.84 	5.43 	6.125 	5.836 	6.017 	5.890 	####	0.288 	0.283 	0.286 	-5.01	-7.61	0+
90	239	149	1799.22	1800.81	####	10.15 	16.24 	4.72 	6.142 	5.850 	6.034 	5.904 	####	0.298 	0.295 	0.296 	-5.06	-7.81	5/2+
90	240	150	1804.31	1805.96	####	9.81 	16.48 	5.09 	6.154 	5.854 	6.043 	5.908 	####	0.295 	0.292 	0.294 	-4.65	-7.93	0+
90	241	151	1808.21	1809.70	####	9.00 	16.69 	3.91 	6.169 	5.861 	6.056 	5.915 	####	0.296 	0.292 	0.295 	-3.99	-8.04	3/2+
90	242	152	1813.04	1815.01	####	8.74 	16.99 	4.83 	6.179 	5.864 	6.064 	5.919 	####	0.289 	0.282 	0.286 	-4.35	-8.19	0+
90	243	153	1816.81	1818.70	####	8.60 	17.24 	3.77 	6.193 	5.872 	6.076 	5.926 	####	0.289 	0.283 	0.287 	-4.27	-8.32	3/2+
90	244	154	1821.57	1823.64	####	8.53 	17.49 	4.76 	6.202 	5.874 	6.083 	5.928 	####	0.280 	0.271 	0.276 	-4.29	-8.44	0+
90	245	155	1825.30	1827.23	####	8.49 	17.74 	3.72 	6.215 	5.881 	6.095 	5.935 	####	0.278 	0.269 	0.275 	-4.25	-8.57	1/2+
90	246	156	1830.03	1832.06	####	8.46 	17.98 	4.73 	6.224 	5.882 	6.101 	5.936 	####	0.268 	0.256 	0.263 	-4.26	-8.68	0+
90	247	157	1833.71	1835.50	####	8.41 	18.25 	3.68 	6.235 	5.888 	6.111 	5.942 	####	0.262 	0.249 	0.257 	-4.19	-8.81	1/2+
90	248	158	1838.44	1840.31	####	8.41 	18.48 	4.73 	6.247 	5.891 	6.120 	5.945 	####	0.258 	0.243 	0.252 	-4.19	-8.93	0+
90	249	159	1842.24	1843.66	####	8.53 	18.77 	3.80 	6.262 	5.902 	6.135 	5.956 	####	0.262 	0.248 	0.257 	-4.29	-9.08	7/2+
90	250	160	1846.65	1848.29	####	8.21 	19.01 	4.41 	6.269 	5.901 	6.139 	5.955 	####	0.248 	0.232 	0.242 	-3.97	-9.18	0+
90	251	161	1850.21	1851.65	####	7.96 	19.31 	3.55 	6.281 	5.909 	6.150 	5.963 	####	0.246 	0.228 	0.239 	-3.69	-9.33	11/2-
90	252	162	1854.20	1856.04	####	7.55 	19.57 	4.00 	6.288 	5.907 	6.154 	5.961 	####	0.227 	0.207 	0.220 	-3.73	-9.44	0+
90	253	163	1857.36	1859.06	####	7.15 	19.88 	3.16 	6.301 	5.915 	6.167 	5.969 	####	0.225 	0.204 	0.217 	-3.70	-9.58	5/2+
90	254	164	1861.63	1863.44	####	7.42 	20.18 	4.27 	6.302 	5.909 	6.165 	5.963 	####	0.192 	0.168 	0.183 	-3.83	-9.65	0+
90	255	165	1864.79	1866.36	####	7.43 	20.53 	3.16 	6.312 	5.915 	6.175 	5.968 	####	0.182 	0.157 	0.174 	-3.84	-9.79	5/2+
90	256	166	1869.24	1870.99	####	7.61 	20.85 	4.45 	6.321 	5.917 	6.182 	5.971 	####	0.167 	0.142 	0.158 	-3.86	-9.90	0+
90	257	167	1872.43	1874.01	####	7.65 	21.23 	3.20 	6.333 	5.922 	6.192 	5.976 	####	0.161 	0.137 	0.153 	-3.88	-10.05	3/2+
90	258	168	1876.86	1878.57	####	7.62 	21.63 	4.42 	6.342 	5.926 	6.200 	5.980 	####	0.149 	0.126 	0.141 	-3.83	-10.19	0+
90	259	169	1880.08	1881.57	####	7.64 	22.06 	3.22 	6.354 	5.932 	6.211 	5.986 	####	0.144 	0.121 	0.136 	-3.80	-10.36	3/2+
90	260	170	1884.41	1886.08	####	7.55 	22.49 	4.34 	6.365 	5.936 	6.220 	5.990 	####	0.136 	0.115 	0.128 	-3.77	-11.31	0+
90	261	171	1887.63	1889.16	####	7.56 	22.92 	3.22 	6.378 	5.942 	6.231 	5.995 	####	0.133 	0.112 	0.126 	-3.79	-11.54	1/2+
90	262	172	1891.81	1893.42	####	7.40 	23.35 	4.18 	6.388 	5.947 	6.240 	6.000 	####	0.126 	0.107 	0.119 	-3.67	-11.77	0+
90	263	173	1895.08	1896.41	####	7.44 	23.88 	3.27 	6.399 	5.953 	6.250 	6.007 	####	0.123 	0.105 	0.117 	-3.87	-12.09	1/2+
90	264	174	1898.96	1900.42	####	7.15 	24.13 	3.88 	6.413 	5.957 	6.261 	6.010 	####	0.117 	0.101 	0.111 	-3.42	-12.20	0+
90	265	175	1901.93	1903.20	####	6.85 	24.43 	2.97 	6.424 	5.961 	6.271 	6.015 	####	0.109 	0.096 	0.105 	-3.09	-12.36	7/2+
90	266	176	1905.49	1906.83	####	6.52 	24.51 	3.55 	6.433 	5.962 	6.278 	6.016 	####	0.093 	0.084 	0.090 	-3.30	-12.41	0+
90	267	177	1908.29	1909.45	####	6.35 	24.71 	2.80 	6.445 	5.966 	6.287 	6.019 	####	0.084 	0.078 	0.082 	-3.33	-11.61	5/2+
90	268	178	1912.05	1913.22	####	6.57 	24.69 	3.77 	6.452 	5.968 	6.294 	6.022 	####	0.061 	0.057 	0.060 	-3.49	-11.93	0+
90	269	179	1915.20	1916.03	####	6.92 	25.01 	3.15 	6.463 	5.973 	6.303 	6.026 	####	-0.059 	-0.044 	-0.054 	-3.66	-12.17	3/2+
90	270	180	1919.20	1919.20	####	7.14 	25.27 	4.00 	6.475 	5.975 	6.312 	6.028 	####	-0.038 	-0.029 	-0.035 	-3.59	-12.31	0+
90	271	181	1922.40	1922.40	####	7.20 	25.55 	3.20 	6.488 	5.980 	6.324 	6.033 	####	-0.047 	-0.035 	-0.043 	-3.78	-12.41	1/2+
90	272	182	1926.33	1926.33	####	7.13 	25.76 	3.93 	6.500 	5.981 	6.333 	6.034 	####	0.000 	0.000 	0.000 	-3.55	-12.55	0+
90	273	183	1929.59	1929.59	####	7.19 	25.95 	3.26 	6.513 	5.984 	6.344 	6.037 	####	-0.015 	-0.011 	-0.014 	-3.64	-12.63	1/2+
90	274	184	1933.32	1933.32	####	6.99 	26.09 	3.73 	6.527 	5.987 	6.354 	6.040 	####	0.000 	0.000 	0.000 	-3.82	-12.70	0+
90	275	185	1933.19	1933.19	####	3.60 	26.39 	-0.13 	6.541 	6.000 	6.369 	6.053 	####	-0.015 	-0.017 	-0.015 	-0.11	-12.87	13/2-
90	276	186	1934.61	1934.61	####	1.30 	26.62 	1.43 	6.555 	6.007 	6.382 	6.060 	####	0.000 	0.000 	0.000 	-0.71	-12.99	0+
90	277	187	1934.45	1934.45	####	1.26 	26.90 	-0.16 	6.570 	6.019 	6.396 	6.072 	####	-0.015 	-0.017 	-0.016 	-0.69	-13.15	13/2-
90	278	188	1935.91	1935.91	####	1.30 	27.16 	1.46 	6.583 	6.026 	6.408 	6.079 	####	0.000 	0.000 	0.000 	-0.71	-13.28	0+
90	279	189	1935.71	1935.71	####	1.26 	27.39 	-0.20 	6.598 	6.038 	6.422 	6.091 	####	-0.016 	-0.017 	-0.016 	-0.69	-13.42	13/2-
90	280	190	1937.21	1937.21	####	1.30 	27.69 	1.50 	6.611 	6.046 	6.435 	6.099 	####	0.000 	0.000 	0.000 	-0.72	-13.56	0+
90	281	191	1937.14	1938.14	####	1.42 	27.26 	-0.07 	6.632 	6.058 	6.454 	6.110 	####	0.066 	0.058 	0.064 	-0.87	-13.49	1/2-
90	282	192	1938.67	1939.89	####	1.46 	27.50 	1.53 	6.649 	6.066 	6.469 	6.118 	####	0.089 	0.074 	0.084 	-0.99	-13.46	0+
90	283	193	1939.13	1940.00	####	1.99 	27.63 	0.46 	6.670 	6.075 	6.487 	6.127 	####	0.116 	0.094 	0.109 	-1.00	-13.44	3/2-
90	284	194	1940.62	1941.85	####	1.95 	27.80 	1.49 	6.683 	6.083 	6.499 	6.135 	####	0.120 	0.097 	0.113 	-1.02	-13.54	0+
90	285	195	1941.03	1942.11	####	1.90 	27.88 	0.41 	6.706 	6.089 	6.518 	6.142 	####	0.143 	0.115 	0.134 	-1.09	-13.57	1/2-
90	286	196	1942.55	1943.86	####	1.93 	28.16 	1.51 	6.716 	6.100 	6.528 	6.152 	####	0.142 	0.116 	0.134 	-1.00	-13.71	0+
90	287	197	1942.99	1944.15	####	1.96 	28.35 	0.45 	6.734 	6.108 	6.544 	6.160 	####	0.157 	0.128 	0.148 	-0.97	-13.80	1/2-
90	288	198	1944.45	1945.86	####	1.90 	28.58 	1.46 	6.748 	6.117 	6.557 	6.169 	####	0.164 	0.136 	0.155 	-1.00	-13.93	0+
90	289	199	1944.83	1946.03	####	1.84 	28.83 	0.38 	6.766 	6.127 	6.574 	6.179 	####	0.181 	0.152 	0.172 	-1.01	-14.07	5/2-
90	290	200	1946.38	1947.85	####	1.93 	29.11 	1.55 	6.780 	6.138 	6.587 	6.190 	####	0.189 	0.162 	0.181 	-1.03	-14.24	0+
90	291	201	1946.90	1948.12	####	2.07 	29.63 	0.52 	6.800 	6.158 	6.608 	6.209 	####	0.218 	0.195 	0.211 	-1.11	-14.57	5/2-
90	292	202	1948.45	1949.91	####	2.07 	29.85 	1.55 	6.813 	6.166 	6.620 	6.218 	####	0.219 	0.196 	0.212 	-1.08	-14.69	0+
90	293	203	1948.98	1950.29	####	2.08 	30.35 	0.53 	6.831 	6.183 	6.639 	6.235 	####	0.236 	0.214 	0.229 	-1.01	-14.94	5/2-
90	294	204	1950.52	1951.99	####	2.07 	30.60 	1.55 	6.843 	6.189 	6.650 	6.241 	####	0.237 	0.214 	0.230 	-1.04	-15.03	0+
90	295	205	1951.01	1952.16	####	2.03 	30.93 	0.49 	6.859 	6.202 	6.665 	6.253 	####	0.246 	0.224 	0.240 	-0.98	-15.20	5/2+
90	296	206	1952.49	1953.95	####	1.97 	31.19 	1.48 	6.874 	6.211 	6.679 	6.262 	####	0.251 	0.229 	0.244 	-0.98	-15.32	0+
90	297	207	1953.02	1954.30	####	2.01 	31.49 	0.53 	6.892 	6.222 	6.696 	6.273 	####	0.261 	0.238 	0.254 	-0.98	-15.46	1/2-
90	298	208	1954.31	1955.77	####	1.82 	31.66 	1.29 	6.905 	6.230 	6.708 	6.281 	####	0.263 	0.240 	0.256 	-0.90	-15.55	0+
90	299	209	1954.76	1956.11	####	1.73 	31.91 	0.44 	6.921 	6.242 	6.724 	6.293 	####	0.270 	0.248 	0.264 	-0.82	-15.67	1/2-
90	300	210	1956.00	1957.49	####	1.69 	32.07 	1.25 	6.935 	6.248 	6.736 	6.299 	####	0.273 	0.250 	0.266 	-0.84	-15.75	0+
90	301	211	1956.36	1957.56	####	1.61 	32.30 	0.36 	6.954 	6.258 	6.753 	6.309 	####	0.282 	0.259 	0.275 	-0.79	-15.87	7/2+
90	302	212	1957.57	1959.04	####	1.56 	32.45 	1.20 	6.964 	6.266 	6.764 	6.317 	####	0.281 	0.259 	0.274 	-0.76	-15.95	0+
90	303	213	1957.91	1959.13	####	1.55 	32.70 	0.35 	6.981 	6.278 	6.780 	6.329 	####	0.290 	0.270 	0.284 	-0.70	-16.07	7/2-
90	304	214	1958.94	1960.38	####	1.37 	32.80 	1.02 	6.990 	6.282 	6.788 	6.333 	####	0.283 	0.261 	0.276 	-0.66	-16.13	0+
90	305	215	1959.11	1960.28	####	1.20 	33.00 	0.17 	7.003 	6.292 	6.801 	6.343 	####	0.286 	0.265 	0.280 	-0.57	-16.22	9/2-
90	306	216	1960.11	1961.54	####	1.18 	33.12 	1.00 	7.013 	6.298 	6.811 	6.348 	####	0.281 	0.259 	0.275 	-0.56	-16.29	0+
90	307	217	1960.14	1961.37	####	1.03 	33.24 	0.02 	7.026 	6.312 	6.825 	6.362 	####	0.285 	0.266 	0.280 	-0.56	-16.41	9/2+
90	308	218	1961.08	1962.58	####	0.97 	33.39 	0.95 	7.039 	6.311 	6.834 	6.362 	####	0.279 	0.258 	0.273 	-0.48	-16.43	0+
90	309	219	1961.11	1962.50	####	0.98 	33.54 	0.03 	7.055 	6.319 	6.849 	6.370 	####	0.281 	0.261 	0.275 	-0.44	-16.51	3/2-
90	310	220	1961.92	1963.47	####	0.84 	33.63 	0.81 	7.066 	6.323 	6.858 	6.373 	####	0.277 	0.256 	0.271 	-0.43	-16.57	0+
90	311	221	1961.89	1963.32	####	0.77 	33.76 	-0.04 	7.084 	6.329 	6.874 	6.380 	####	0.279 	0.259 	0.273 	-0.43	-16.63	1/2-
90	312	222	1962.68	1964.22	####	0.76 	33.88 	0.80 	7.092 	6.333 	6.882 	6.384 	####	0.273 	0.253 	0.268 	-0.39	-16.69	0+
90	313	223	1962.63	1964.00	####	0.74 	34.03 	-0.05 	7.108 	6.341 	6.896 	6.391 	####	0.274 	0.255 	0.269 	-0.34	-16.77	1/2-
90	314	224	1963.37	1964.86	####	0.68 	34.02 	0.74 	7.117 	6.342 	6.904 	6.392 	####	0.267 	0.245 	0.261 	-0.35	-16.82	0+
90	315	225	1963.21	1964.48	####	0.58 	34.00 	-0.16 	7.133 	6.350 	6.918 	6.400 	####	0.269 	0.250 	0.264 	-0.29	-16.89	9/2-
90	316	226	1964.01	1965.52	####	0.64 	34.02 	0.80 	7.160 	6.350 	6.939 	6.400 	####	-0.236 	-0.222 	-0.232 	-0.46	-16.74	0+
90	317	227	1963.88	1965.24	####	0.67 	34.17 	-0.13 	7.173 	6.357 	6.951 	6.407 	####	-0.235 	-0.222 	-0.231 	-0.33	-16.84	1/2-
90	318	228	1964.77	1966.22	####	0.76 	34.33 	0.89 	7.183 	6.361 	6.960 	6.411 	####	-0.231 	-0.217 	-0.227 	-0.35	-16.90	0+
90	319	229	1964.47	1965.75	####	0.60 	34.44 	-0.30 	7.196 	6.365 	6.972 	6.415 	####	-0.227 	-0.213 	-0.223 	-0.36	-16.96	7/2-
90	320	230	1965.33	1966.80	####	0.56 	34.58 	0.86 	7.205 	6.370 	6.980 	6.420 	####	-0.223 	-0.208 	-0.219 	-0.29	-17.04	0+
90	321	231	1965.02	1966.33	####	0.55 	34.68 	-0.30 	7.218 	6.374 	6.991 	6.424 	####	-0.219 	-0.204 	-0.215 	-0.29	-17.09	5/2-
90	322	232	1965.81	1967.30	####	0.48 	34.80 	0.79 	7.226 	6.378 	7.000 	6.428 	####	-0.213 	-0.198 	-0.208 	-0.27	-17.15	0+
90	323	233	1965.52	1966.89	####	0.50 	34.87 	-0.29 	7.241 	6.380 	7.012 	6.430 	####	-0.206 	-0.191 	-0.202 	-0.30	-17.19	1/2-
90	324	234	1966.27	1967.73	####	0.46 	35.03 	0.75 	7.248 	6.385 	7.019 	6.435 	####	-0.201 	-0.186 	-0.197 	-0.26	-17.27	0+
90	325	235	1966.04	1967.30	####	0.52 	35.15 	-0.23 	7.261 	6.389 	7.031 	6.439 	####	-0.197 	-0.181 	-0.193 	-0.24	-17.33	1/2-
90	326	236	1966.71	1968.08	####	0.43 	35.30 	0.67 	7.268 	6.391 	7.037 	6.441 	####	-0.189 	-0.171 	-0.184 	-0.23	-17.41	0+
90	327	237	1966.38	1967.60	####	0.34 	35.49 	-0.32 	7.281 	6.399 	7.049 	6.448 	####	-0.187 	-0.170 	-0.182 	-0.13	-17.49	1/2-
90	328	238	1967.06	1968.36	####	0.36 	35.63 	0.68 	7.285 	6.394 	7.052 	6.444 	####	-0.174 	-0.150 	-0.167 	-0.21	-17.60	0+
90	329	239	1966.62	1967.67	####	0.23 	35.77 	-0.45 	7.297 	6.402 	7.064 	6.452 	####	-0.174 	-0.150 	-0.167 	-0.19	-17.69	7/2+
90	330	240	1967.40	1968.71	####	0.34 	36.07 	0.79 	7.300 	6.390 	7.063 	6.440 	####	-0.147 	-0.116 	-0.139 	-0.27	-17.89	0+
90	331	241	1967.11	1968.27	####	0.50 	36.31 	-0.29 	7.313 	6.391 	7.074 	6.441 	####	-0.138 	-0.108 	-0.130 	-0.30	-18.00	1/2-
90	332	242	1967.89	1969.16	####	0.49 	36.61 	0.78 	7.320 	6.394 	7.081 	6.444 	####	-0.127 	-0.098 	-0.119 	-0.31	-18.15	0+
90	333	243	1967.64	1968.74	####	0.53 	36.82 	-0.25 	7.332 	6.400 	7.092 	6.450 	####	-0.124 	-0.096 	-0.116 	-0.28	-18.24	1/2-
90	334	244	1968.43	1969.62	####	0.54 	37.16 	0.79 	7.340 	6.401 	7.100 	6.451 	####	-0.112 	-0.086 	-0.105 	-0.31	-18.39	0+
90	335	245	1968.17	1969.29	####	0.53 	37.43 	-0.26 	7.345 	6.412 	7.106 	6.462 	####	0.101 	0.096 	0.100 	-0.33	-18.56	3/2-
90	336	246	1968.96	1970.12	####	0.53 	37.75 	0.79 	7.361 	6.409 	7.118 	6.459 	####	-0.096 	-0.074 	-0.090 	-0.31	-18.66	0+
90	337	247	1968.77	1969.88	####	0.60 	38.05 	-0.19 	7.371 	6.415 	7.128 	6.465 	####	0.080 	0.084 	0.081 	-0.38	-18.75	1/2-
90	338	248	1969.56	1970.74	####	0.60 	38.35 	0.79 	7.381 	6.416 	7.137 	6.466 	####	0.067 	0.074 	0.069 	-0.40	-18.87	0+
90	339	249	1969.49	1970.56	####	0.72 	38.66 	-0.07 	7.394 	6.421 	7.149 	6.471 	####	0.062 	0.072 	0.065 	-0.40	-18.97	1/2-
90	340	250	1970.31	1971.49	####	0.75 	38.74 	0.82 	7.406 	6.421 	7.159 	6.471 	####	0.047 	0.059 	0.050 	-0.43	-19.09	0+
90	341	251	1970.25	1971.29	####	0.76 	39.05 	-0.06 	7.416 	6.430 	7.169 	6.479 	####	0.048 	0.059 	0.051 	-0.40	-19.22	1/2-
90	342	252	1971.12	1971.12	####	0.81 	39.16 	0.87 	7.426 	6.430 	7.177 	6.479 	####	0.000 	0.000 	0.000 	-0.51	-19.46	0+
90	343	253	1971.04	1971.04	####	0.79 	39.44 	-0.08 	7.433 	6.441 	7.186 	6.491 	####	-0.024 	-0.020 	-0.023 	-0.46	-19.61	1/2-
90	344	254	1972.12	1972.12	####	1.00 	39.84 	1.08 	7.445 	6.443 	7.197 	6.493 	####	0.000 	0.000 	0.000 	-0.49	-19.68	0+
90	345	255	1971.98	1971.98	####	0.94 	39.93 	-0.14 	7.457 	6.449 	7.208 	6.498 	####	0.014 	0.023 	0.017 	-0.51	-19.74	17/2+
90	346	256	1973.10	1973.10	####	0.97 	40.35 	1.11 	7.464 	6.458 	7.216 	6.507 	####	0.000 	0.000 	0.000 	-0.47	-19.92	0+
90	347	257	1973.01	1973.01	####	1.03 	40.52 	-0.08 	7.472 	6.463 	7.227 	6.512 	####	0.012 	0.021 	0.015 	-0.78	-19.97	17/2+
90	348	258	1974.06	1974.06	####	0.96 	40.87 	1.04 	7.482 	6.473 	7.235 	6.522 	####	0.000 	0.000 	0.000 	-1.20	-20.16	0+
90	349	259	1972.79	1972.79	####	-0.22 	40.88 	-1.26 	7.518 	6.472 	7.262 	6.521 	####	0.000 	0.000 	0.000 	1.24	-20.16	1/2+
90	350	260	1971.56	1971.56	####	-2.50 	40.89 	-1.23 	7.553 	6.471 	7.290 	6.520 	####	0.000 	0.000 	0.000 	1.21	-20.17	0+
92	210	118	1590.71	1592.55	####	####	-0.17 	####	5.684 	5.599 	5.647 	5.656 	####	0.132 	0.129 	0.131 	-10.06	0.44	0+
92	211	119	1600.05	1601.64	####	####	0.06 	9.34 	5.690 	5.598 	5.650 	5.655 	####	0.112 	0.109 	0.110 	-9.60	0.33	13/2+
92	212	120	1610.28	1611.44	####	19.57 	0.24 	10.23 	5.700 	5.601 	5.657 	5.657 	####	-0.098 	-0.089 	-0.094 	-10.95	-0.16	0+
92	213	121	1620.56	1620.56	####	20.51 	1.44 	10.28 	5.710 	5.603 	5.664 	5.660 	####	-0.005 	-0.004 	-0.004 	-10.42	-1.55	3/2-
92	214	122	1631.37	1631.37	####	21.09 	2.15 	10.81 	5.720 	5.607 	5.672 	5.664 	####	0.000 	0.000 	0.000 	-10.16	-1.77	0+
92	215	123	1640.97	1640.97	1638.47 	20.41 	2.42 	9.60 	5.731 	5.610 	5.679 	5.667 	####	-0.014 	-0.010 	-0.012 	-10.32	-1.78	1/2-
92	216	124	1651.31	1651.31	1648.36 	19.94 	2.85 	10.34 	5.740 	5.613 	5.686 	5.670 	####	0.000 	0.000 	0.000 	-10.41	-2.09	0+
92	217	125	1660.66	1660.66	####	19.69 	3.15 	9.35 	5.751 	5.617 	5.695 	5.674 	####	0.000 	0.000 	0.000 	-9.41	-0.96	1/2-
92	218	126	1670.02	1670.02	1665.68 	18.71 	3.42 	9.36 	5.764 	5.622 	5.705 	5.679 	####	0.000 	0.000 	0.000 	-9.42	-2.40	0+
92	219	127	1675.97	1675.97	1672.35 	15.30 	3.82 	5.94 	5.780 	5.633 	5.719 	5.690 	####	0.005 	0.005 	0.005 	-6.02	-2.57	5/2+
92	220	128	1683.47	1683.47	####	13.44 	4.63 	7.50 	5.796 	5.644 	5.733 	5.701 	####	0.000 	0.000 	0.000 	-6.73	-2.99	0+
92	221	129	1689.37	1689.37	1687.27 	13.41 	5.20 	5.91 	5.812 	5.656 	5.748 	5.712 	####	-0.012 	-0.011 	-0.012 	-6.64	-3.15	11/2+
92	222	130	1696.68	1696.68	1695.58 	13.22 	5.82 	7.31 	5.828 	5.666 	5.761 	5.722 	####	0.000 	0.000 	0.000 	-6.63	-3.57	0+
92	223	131	1702.40	1702.40	1701.88 	13.03 	6.01 	5.71 	5.843 	5.677 	5.775 	5.733 	####	0.004 	0.004 	0.004 	-6.56	-3.78	5/2+
92	224	132	1709.70	1709.70	1710.26 	13.02 	6.69 	7.31 	5.858 	5.688 	5.789 	5.744 	####	0.000 	0.000 	0.000 	-6.52	-4.14	0+
92	225	133	1715.30	1715.30	1716.70 	12.90 	6.91 	5.60 	5.874 	5.699 	5.803 	5.755 	####	-0.003 	-0.002 	-0.003 	-6.45	-4.41	1/2+
92	226	134	1722.51	1722.51	1724.81 	12.80 	7.64 	7.21 	5.888 	5.709 	5.816 	5.765 	####	0.000 	0.000 	0.000 	-6.41	-4.71	0+
92	227	135	1728.54	1729.96	1731.17 	13.24 	8.39 	6.03 	5.930 	5.740 	5.854 	5.795 	####	0.214 	0.233 	0.222 	-7.17	-3.78	3/2-
92	228	136	1735.92	1737.73	1739.06 	13.41 	9.03 	7.38 	5.949 	5.754 	5.872 	5.810 	####	0.232 	0.251 	0.240 	-7.06	-4.12	0+
92	229	137	1742.50	1744.10	1745.15 	13.96 	9.69 	6.58 	5.964 	5.763 	5.884 	5.819 	####	0.236 	0.252 	0.243 	-6.71	-4.42	5/2+
92	230	138	1749.52	1751.39	1752.81 	13.60 	10.12 	7.02 	5.978 	5.771 	5.896 	5.826 	####	0.241 	0.254 	0.246 	-6.73	-4.66	0+
92	231	139	1755.85	1757.40	1758.69 	13.35 	10.66 	6.33 	5.992 	5.779 	5.908 	5.834 	####	0.245 	0.256 	0.250 	-6.58	-4.93	3/2+
92	232	140	1762.69	1764.54	1765.96 	13.17 	11.17 	6.84 	6.009 	5.788 	5.922 	5.843 	####	0.255 	0.264 	0.258 	-6.48	-5.18	0+
92	233	141	1768.84	1770.41	1771.72 	12.99 	11.77 	6.16 	6.024 	5.798 	5.936 	5.853 	5.820 	0.264 	0.271 	0.267 	-6.40	-5.45	5/2-
92	234	142	1775.34	1777.15	1778.57 	12.65 	12.28 	6.49 	6.042 	5.809 	5.951 	5.863 	5.829 	0.274 	0.280 	0.276 	-6.16	-5.71	0+
92	235	143	1781.19	1782.86	1783.87 	12.35 	12.72 	5.85 	6.059 	5.819 	5.966 	5.873 	5.834 	0.284 	0.287 	0.285 	-5.96	-5.92	1/2+
92	236	144	1787.18	1788.94	1790.41 	11.84 	13.05 	5.99 	6.075 	5.827 	5.980 	5.882 	5.843 	0.289 	0.290 	0.290 	-5.71	-6.10	0+
92	237	145	1792.37	1793.94	1795.54 	11.18 	13.41 	5.19 	6.087 	5.835 	5.991 	5.889 	####	0.287 	0.287 	0.287 	-5.38	-6.32	7/2+
92	238	146	1798.18	1800.10	1801.69 	11.00 	13.77 	5.81 	6.100 	5.843 	6.002 	5.897 	5.857 	0.288 	0.287 	0.288 	-5.50	-6.52	0+
92	239	147	1803.25	1804.90	1806.50 	10.88 	14.19 	5.07 	6.114 	5.853 	6.015 	5.908 	####	0.290 	0.290 	0.290 	-5.45	-6.74	7/2-
92	240	148	1809.00	1810.89	1812.42 	10.82 	14.50 	5.75 	6.127 	5.861 	6.027 	5.915 	####	0.292 	0.292 	0.292 	-5.36	-6.91	0+
92	241	149	1814.09	1815.70	####	10.84 	14.87 	5.09 	6.142 	5.872 	6.040 	5.926 	####	0.298 	0.298 	0.298 	-5.31	-7.09	5/2+
92	242	150	1819.42	1821.07	####	10.42 	15.11 	5.33 	6.154 	5.876 	6.050 	5.930 	####	0.296 	0.296 	0.296 	-4.94	-7.22	0+
92	243	151	1823.65	1825.30	####	9.56 	15.44 	4.23 	6.167 	5.886 	6.062 	5.940 	####	0.299 	0.300 	0.299 	-4.32	-7.38	9/2-
92	244	152	1828.69	1830.66	####	9.27 	15.65 	5.04 	6.179 	5.888 	6.071 	5.942 	####	0.291 	0.290 	0.291 	-4.61	-7.49	0+
92	245	153	1832.70	1834.61	####	9.05 	15.89 	4.01 	6.193 	5.895 	6.083 	5.949 	####	0.292 	0.290 	0.291 	-4.55	-7.62	3/2+
92	246	154	1837.71	1839.78	####	9.02 	16.14 	5.01 	6.203 	5.898 	6.090 	5.952 	####	0.284 	0.281 	0.283 	-4.53	-7.75	0+
92	247	155	1841.69	1843.63	####	8.99 	16.39 	3.98 	6.216 	5.905 	6.102 	5.959 	####	0.282 	0.278 	0.281 	-4.50	-7.88	1/2+
92	248	156	1846.65	1848.68	####	8.94 	16.62 	4.96 	6.225 	5.908 	6.109 	5.961 	####	0.274 	0.268 	0.272 	-4.49	-8.00	0+
92	249	157	1850.58	1852.37	####	8.88 	16.87 	3.92 	6.236 	5.914 	6.119 	5.968 	####	0.268 	0.261 	0.266 	-4.42	-8.13	1/2+
92	250	158	1855.53	1857.40	####	8.87 	17.09 	4.95 	6.247 	5.917 	6.128 	5.970 	####	0.264 	0.256 	0.261 	-4.43	-8.24	0+
92	251	159	1859.61	1861.07	####	9.03 	17.37 	4.08 	6.261 	5.924 	6.140 	5.978 	####	0.265 	0.256 	0.262 	-4.49	-8.39	7/2+
92	252	160	1864.21	1865.89	####	8.68 	17.56 	4.60 	6.269 	5.925 	6.145 	5.978 	####	0.253 	0.242 	0.249 	-4.22	-8.49	0+
92	253	161	1868.06	1869.55	####	8.46 	17.86 	3.85 	6.280 	5.931 	6.155 	5.985 	####	0.248 	0.236 	0.244 	-4.00	-8.64	11/2-
92	254	162	1872.29	1874.16	####	8.08 	18.09 	4.22 	6.288 	5.933 	6.162 	5.987 	####	0.234 	0.220 	0.229 	-3.96	-8.74	0+
92	255	163	1875.74	1877.37	####	7.68 	18.39 	3.46 	6.302 	5.942 	6.174 	5.995 	####	0.232 	0.216 	0.226 	-3.65	-8.89	5/2+
92	256	164	1880.10	1881.99	####	7.82 	18.48 	4.36 	6.304 	5.937 	6.174 	5.990 	####	0.203 	0.186 	0.197 	-4.00	-8.91	0+
92	257	165	1883.49	1885.12	####	7.75 	18.71 	3.39 	6.313 	5.942 	6.183 	5.995 	####	0.192 	0.174 	0.186 	-4.01	-9.01	5/2+
92	258	166	1888.07	1889.88	####	7.97 	18.83 	4.58 	6.321 	5.944 	6.190 	5.998 	####	0.177 	0.160 	0.171 	-4.04	-9.06	0+
92	259	167	1891.47	1893.11	####	7.98 	19.04 	3.40 	6.333 	5.949 	6.199 	6.002 	####	0.171 	0.154 	0.165 	-4.05	-9.16	3/2+
92	260	168	1896.03	1897.82	####	7.96 	19.18 	4.56 	6.342 	5.953 	6.207 	6.006 	####	0.158 	0.142 	0.152 	-4.01	-9.22	0+
92	261	169	1899.46	1901.02	####	7.99 	19.38 	3.42 	6.353 	5.958 	6.216 	6.011 	####	0.151 	0.135 	0.146 	-3.98	-9.33	3/2+
92	262	170	1903.94	1905.71	####	7.90 	19.53 	4.48 	6.363 	5.961 	6.225 	6.015 	####	0.142 	0.127 	0.136 	-3.96	-9.41	0+
92	263	171	1907.37	1908.98	####	7.91 	19.73 	3.43 	6.375 	5.966 	6.235 	6.020 	####	0.137 	0.122 	0.132 	-4.00	-9.52	1/2+
92	264	172	1911.76	1913.44	####	7.82 	19.95 	4.39 	6.385 	5.970 	6.244 	6.024 	####	0.127 	0.113 	0.122 	-3.89	-9.62	0+
92	265	173	1915.30	1916.65	####	7.94 	20.22 	3.54 	6.397 	5.976 	6.254 	6.030 	####	0.124 	0.109 	0.119 	-4.04	-9.76	1/2+
92	266	174	1919.36	1920.85	####	7.61 	20.40 	4.06 	6.409 	5.979 	6.264 	6.033 	####	0.116 	0.102 	0.111 	-3.66	-9.85	0+
92	267	175	1922.94	1922.94	####	7.64 	21.00 	3.57 	6.409 	5.981 	6.265 	6.035 	####	0.015 	0.009 	0.013 	-4.11	-11.97	1/2+
92	268	176	1927.62	1927.62	####	8.25 	22.13 	4.68 	6.421 	5.985 	6.275 	6.038 	####	0.000 	0.000 	0.000 	-4.04	-12.27	0+
92	269	177	1931.03	1931.03	####	8.10 	22.75 	3.41 	6.434 	5.989 	6.285 	6.042 	####	0.014 	0.009 	0.012 	-4.04	-12.18	1/2+
92	270	178	1935.55	1935.55	####	7.93 	23.49 	4.52 	6.446 	5.992 	6.295 	6.046 	####	0.000 	0.000 	0.000 	-3.94	-12.47	0+
92	271	179	1938.98	1938.98	####	7.95 	23.78 	3.43 	6.458 	5.996 	6.305 	6.049 	####	0.000 	0.000 	0.000 	-3.94	-12.57	1/2+
92	272	180	1943.27	1943.27	####	7.72 	24.07 	4.29 	6.471 	5.999 	6.315 	6.052 	####	0.000 	0.000 	0.000 	-3.82	-12.65	0+
92	273	181	1946.69	1946.69	####	7.71 	24.29 	3.42 	6.484 	6.002 	6.326 	6.055 	####	-0.002 	-0.001 	-0.002 	-3.81	-12.72	1/2+
92	274	182	1950.76	1950.76	####	7.49 	24.44 	4.08 	6.497 	6.005 	6.336 	6.058 	####	0.000 	0.000 	0.000 	-3.70	-12.81	0+
92	275	183	1954.17	1954.17	####	7.48 	24.58 	3.40 	6.510 	6.008 	6.347 	6.061 	####	-0.012 	-0.007 	-0.010 	-3.82	-12.78	1/2+
92	276	184	1958.05	1958.05	####	7.28 	24.73 	3.88 	6.524 	6.011 	6.357 	6.064 	####	0.000 	0.000 	0.000 	-3.95	-12.95	0+
92	277	185	1958.25	1958.25	####	4.08 	25.07 	0.21 	6.538 	6.024 	6.372 	6.077 	####	-0.012 	-0.012 	-0.012 	-0.42	-13.03	13/2-
92	278	186	1959.95	1959.95	####	1.90 	25.34 	1.70 	6.552 	6.032 	6.384 	6.085 	####	0.000 	0.000 	0.000 	-1.01	-13.27	0+
92	279	187	1960.11	1960.11	####	1.86 	25.66 	0.16 	6.566 	6.045 	6.399 	6.098 	####	-0.011 	-0.011 	-0.011 	-0.99	-13.35	13/2-
92	280	188	1961.84	1961.84	####	1.89 	25.93 	1.73 	6.579 	6.053 	6.411 	6.106 	####	0.000 	0.000 	0.000 	-1.01	-13.58	0+
92	281	189	1961.95	1961.95	####	1.85 	26.24 	0.11 	6.593 	6.066 	6.425 	6.118 	####	-0.010 	-0.009 	-0.009 	-0.99	-13.67	13/2-
92	282	190	1963.73	1963.73	####	1.88 	26.52 	1.77 	6.607 	6.074 	6.438 	6.127 	####	0.000 	0.000 	0.000 	-1.01	-13.89	0+
92	283	191	1963.80	1963.80	####	1.84 	26.66 	0.07 	6.620 	6.086 	6.451 	6.138 	####	-0.007 	-0.006 	-0.007 	-0.99	-14.00	13/2-
92	284	192	1965.61	1965.61	####	1.88 	26.94 	1.81 	6.634 	6.095 	6.464 	6.147 	####	0.000 	0.000 	0.000 	-1.02	-14.20	0+
92	285	193	1965.63	1965.63	####	1.83 	26.50 	0.02 	6.647 	6.106 	6.477 	6.159 	####	-0.002 	-0.002 	-0.002 	-0.99	-14.34	11/2-
92	286	194	1967.49	1967.49	####	1.88 	26.87 	1.86 	6.660 	6.115 	6.490 	6.167 	####	0.000 	0.000 	0.000 	-1.01	-14.49	0+
92	287	195	1967.50	1967.50	####	1.87 	26.47 	0.01 	6.676 	6.124 	6.504 	6.176 	####	0.038 	0.027 	0.034 	-1.03	-14.46	1/2-
92	288	196	1969.37	1969.37	####	1.88 	26.82 	1.87 	6.687 	6.135 	6.516 	6.187 	####	0.000 	0.000 	0.000 	-1.01	-14.78	0+
92	289	197	1969.86	1971.08	####	2.35 	26.86 	0.48 	6.727 	6.135 	6.544 	6.187 	####	0.160 	0.138 	0.153 	-1.24	-13.14	1/2-
92	290	198	1971.60	1973.07	####	2.22 	27.15 	1.74 	6.742 	6.147 	6.559 	6.199 	####	0.174 	0.157 	0.169 	-1.32	-13.32	0+
92	291	199	1972.43	1973.72	####	2.57 	27.60 	0.83 	6.762 	6.169 	6.580 	6.221 	####	0.205 	0.198 	0.203 	-1.40	-13.66	1/2-
92	292	200	1974.43	1975.82	####	2.84 	28.05 	2.00 	6.779 	6.179 	6.596 	6.231 	####	0.217 	0.209 	0.215 	-1.50	-13.81	0+
92	293	201	1975.48	1976.63	####	3.06 	28.59 	1.05 	6.797 	6.190 	6.612 	6.241 	####	0.231 	0.223 	0.228 	-1.55	-13.98	5/2-
92	294	202	1977.30	1978.75	####	2.87 	28.85 	1.82 	6.810 	6.201 	6.625 	6.252 	####	0.235 	0.227 	0.233 	-1.41	-14.15	0+
92	295	203	1978.26	1979.59	####	2.77 	29.28 	0.95 	6.825 	6.213 	6.640 	6.265 	####	0.245 	0.238 	0.243 	-1.33	-14.34	5/2-
92	296	204	1979.99	1981.48	####	2.69 	29.47 	1.74 	6.838 	6.221 	6.652 	6.272 	####	0.247 	0.239 	0.245 	-1.34	-14.45	0+
92	297	205	1980.86	1982.06	####	2.61 	29.85 	0.87 	6.854 	6.233 	6.668 	6.284 	####	0.258 	0.251 	0.256 	-1.20	-14.63	7/2-
92	298	206	1982.53	1983.94	####	2.54 	30.04 	1.67 	6.866 	6.241 	6.679 	6.292 	####	0.258 	0.249 	0.255 	-1.23	-14.72	0+
92	299	207	1983.32	1984.56	####	2.46 	30.30 	0.79 	6.883 	6.249 	6.695 	6.300 	####	0.265 	0.254 	0.262 	-1.23	-14.84	1/2-
92	300	208	1984.79	1986.26	####	2.26 	30.48 	1.47 	6.896 	6.257 	6.707 	6.308 	####	0.268 	0.256 	0.264 	-1.11	-14.94	0+
92	301	209	1985.48	1986.87	####	2.15 	30.72 	0.69 	6.912 	6.268 	6.721 	6.318 	####	0.274 	0.262 	0.271 	-1.03	-15.06	1/2-
92	302	210	1986.89	1988.41	####	2.10 	30.89 	1.41 	6.926 	6.274 	6.734 	6.325 	####	0.277 	0.264 	0.273 	-1.04	-15.15	0+
92	303	211	1987.46	1988.62	####	1.99 	31.10 	0.57 	6.945 	6.290 	6.753 	6.340 	####	0.291 	0.279 	0.287 	-1.22	-15.33	3/2-
92	304	212	1988.85	1990.32	####	1.96 	31.29 	1.39 	6.955 	6.292 	6.761 	6.342 	####	0.285 	0.272 	0.281 	-0.94	-15.35	0+
92	305	213	1989.41	1990.55	####	1.95 	31.50 	0.56 	6.972 	6.300 	6.776 	6.351 	####	0.293 	0.280 	0.289 	-0.76	-15.45	7/2-
92	306	214	1990.55	1992.00	####	1.70 	31.62 	1.14 	6.979 	6.306 	6.784 	6.356 	####	0.285 	0.271 	0.281 	-0.82	-15.52	0+
92	307	215	1990.91	1992.12	####	1.49 	31.80 	0.35 	6.991 	6.313 	6.795 	6.364 	####	0.286 	0.272 	0.282 	-0.73	-15.61	9/2-
92	308	216	1992.04	1993.49	####	1.49 	31.93 	1.14 	7.002 	6.321 	6.805 	6.371 	####	0.283 	0.268 	0.278 	-0.72	-15.69	0+
92	309	217	1992.32	1993.51	####	1.41 	32.18 	0.28 	7.014 	6.333 	6.818 	6.383 	####	0.285 	0.271 	0.281 	-0.69	-15.81	9/2+
92	310	218	1993.33	1994.82	####	1.28 	32.24 	1.01 	7.027 	6.335 	6.829 	6.385 	####	0.282 	0.267 	0.277 	-0.62	-15.86	0+
92	311	219	1993.52	1994.90	####	1.20 	32.41 	0.19 	7.042 	6.342 	6.843 	6.392 	####	0.283 	0.269 	0.279 	-0.60	-15.94	3/2-
92	312	220	1994.44	1995.97	####	1.11 	32.51 	0.92 	7.053 	6.346 	6.852 	6.396 	####	0.279 	0.265 	0.275 	-0.55	-16.00	0+
92	313	221	1994.53	1995.95	####	1.01 	32.64 	0.10 	7.068 	6.353 	6.865 	6.404 	####	0.279 	0.265 	0.275 	-0.49	-16.08	3/2-
92	314	222	1995.44	1996.98	####	1.01 	32.76 	0.91 	7.079 	6.355 	6.875 	6.405 	####	0.275 	0.260 	0.270 	-0.51	-16.13	0+
92	315	223	1995.52	1996.91	####	0.99 	32.89 	0.08 	7.094 	6.361 	6.888 	6.411 	####	0.275 	0.260 	0.270 	-0.48	-16.20	1/2-
92	316	224	1996.38	1997.90	####	0.94 	33.01 	0.85 	7.103 	6.363 	6.896 	6.414 	####	0.267 	0.251 	0.262 	-0.48	-16.26	0+
92	317	225	1996.35	1997.76	####	0.83 	33.14 	-0.03 	7.112 	6.369 	6.905 	6.419 	####	0.261 	0.243 	0.256 	-0.42	-16.35	1/2-
92	318	226	1997.27	1998.76	####	0.89 	33.26 	0.92 	7.123 	6.372 	6.914 	6.422 	####	0.255 	0.235 	0.249 	-0.47	-16.40	0+
92	319	227	1997.18	1998.46	####	0.83 	33.30 	-0.09 	7.135 	6.380 	6.925 	6.430 	####	0.255 	0.235 	0.249 	-0.50	-16.50	11/2+
92	320	228	1998.17	1999.61	####	0.90 	33.40 	0.99 	7.142 	6.382 	6.932 	6.432 	####	0.242 	0.219 	0.236 	-0.46	-16.56	0+
92	321	229	1998.15	1999.26	####	0.97 	33.67 	-0.02 	7.153 	6.390 	6.943 	6.439 	####	0.240 	0.216 	0.233 	-0.40	-16.65	11/2+
92	322	230	1999.00	2000.40	####	0.83 	33.67 	0.85 	7.163 	6.393 	6.952 	6.443 	####	0.232 	0.207 	0.225 	-0.39	-16.70	0+
92	323	231	1998.91	2000.19	####	0.76 	33.88 	-0.09 	7.177 	6.398 	6.964 	6.448 	####	0.229 	0.205 	0.222 	-0.39	-16.76	5/2-
92	324	232	1999.66	2001.12	####	0.66 	33.85 	0.75 	7.185 	6.399 	6.971 	6.449 	####	0.219 	0.195 	0.212 	-0.34	-16.79	0+
92	325	233	1999.52	2000.87	####	0.61 	34.00 	-0.14 	7.198 	6.405 	6.983 	6.455 	####	0.215 	0.192 	0.209 	-0.29	-16.86	5/2-
92	326	234	2000.26	2001.78	####	0.60 	33.99 	0.74 	7.208 	6.405 	6.991 	6.455 	####	0.205 	0.183 	0.198 	-0.33	-16.87	0+
92	327	235	2000.13	2001.55	####	0.61 	34.09 	-0.13 	7.223 	6.409 	7.004 	6.459 	####	0.201 	0.181 	0.195 	-0.33	-16.92	1/2-
92	328	236	2000.89	2002.28	####	0.63 	34.19 	0.76 	7.245 	6.409 	7.021 	6.459 	####	-0.185 	-0.162 	-0.179 	-0.41	-16.89	0+
92	329	237	2000.74	2001.96	####	0.61 	34.36 	-0.15 	7.259 	6.417 	7.033 	6.467 	####	-0.184 	-0.163 	-0.178 	-0.33	-16.96	1/2-
92	330	238	2001.68	2002.96	####	0.79 	34.62 	0.94 	7.255 	6.400 	7.027 	6.450 	####	-0.153 	-0.113 	-0.142 	-0.48	-17.11	0+
92	331	239	2001.51	2002.73	####	0.77 	34.89 	-0.17 	7.268 	6.401 	7.038 	6.451 	####	-0.141 	-0.100 	-0.130 	-0.53	-17.17	1/2-
92	332	240	2002.59	2003.87	####	0.91 	35.19 	1.08 	7.274 	6.407 	7.044 	6.456 	####	-0.132 	-0.090 	-0.121 	-0.52	-17.27	0+
92	333	241	2002.51	2003.65	####	1.01 	35.40 	-0.08 	7.287 	6.410 	7.056 	6.460 	####	-0.124 	-0.083 	-0.113 	-0.55	-17.33	1/2-
92	334	242	2003.59	2004.86	####	1.01 	35.71 	1.08 	7.294 	6.415 	7.063 	6.465 	####	-0.114 	-0.071 	-0.102 	-0.56	-18.32	0+
92	335	243	2003.56	2004.65	####	1.04 	35.91 	-0.04 	7.306 	6.421 	7.074 	6.471 	####	-0.107 	-0.067 	-0.096 	-0.56	-17.51	1/2-
92	336	244	2004.65	2005.85	####	1.06 	36.22 	1.09 	7.316 	6.425 	7.083 	6.475 	####	-0.098 	-0.060 	-0.087 	-0.58	-18.57	0+
92	337	245	2004.60	2005.68	####	1.04 	36.43 	-0.05 	7.326 	6.432 	7.093 	6.482 	####	-0.093 	-0.057 	-0.083 	-0.56	-18.71	1/2-
92	338	246	2005.73	2006.88	####	1.08 	36.77 	1.13 	7.337 	6.435 	7.103 	6.484 	####	-0.081 	-0.049 	-0.072 	-0.60	-18.85	0+
92	339	247	2005.72	2006.64	####	1.12 	36.95 	-0.01 	7.350 	6.439 	7.114 	6.488 	####	-0.068 	-0.042 	-0.061 	-0.64	-19.00	1/2-
92	340	248	2006.81	2006.81	####	1.08 	37.25 	1.09 	7.359 	6.440 	7.122 	6.489 	####	0.000 	0.000 	0.000 	-0.72	-19.62	0+
92	341	249	2006.99	2006.99	####	1.27 	37.51 	0.18 	7.369 	6.446 	7.132 	6.496 	####	0.000 	0.000 	0.000 	-0.72	-19.73	1/2-
92	342	250	2008.21	2008.21	####	1.40 	37.90 	1.22 	7.382 	6.450 	7.143 	6.499 	####	0.000 	0.000 	0.000 	-0.72	-19.79	0+
92	343	251	2008.41	2008.41	####	1.41 	38.16 	0.20 	7.391 	6.457 	7.153 	6.507 	####	0.000 	0.000 	0.000 	-0.72	-19.92	1/2-
92	344	252	2009.62	2009.62	####	1.41 	38.50 	1.21 	7.404 	6.460 	7.164 	6.509 	####	0.000 	0.000 	0.000 	-0.71	-19.97	0+
92	345	253	2009.83	2009.83	####	1.42 	38.79 	0.21 	7.412 	6.469 	7.173 	6.518 	####	0.000 	0.000 	0.000 	-0.71	-20.11	1/2-
92	346	254	2011.03	2011.03	####	1.41 	38.91 	1.20 	7.426 	6.471 	7.185 	6.520 	####	0.000 	0.000 	0.000 	-0.71	-20.15	0+
92	347	255	2011.24	2011.24	####	1.42 	39.26 	0.22 	7.433 	6.480 	7.192 	6.530 	####	0.000 	0.000 	0.000 	-0.70	-20.32	1/2-
92	348	256	2012.44	2012.44	####	1.41 	39.34 	1.19 	7.448 	6.482 	7.205 	6.531 	####	0.000 	0.000 	0.000 	-0.70	-20.34	0+
92	349	257	2012.66	2012.66	####	1.41 	39.65 	0.22 	7.452 	6.493 	7.212 	6.542 	####	0.000 	0.000 	0.000 	-1.19	-20.53	1/2-
92	350	258	2013.84	2013.84	####	1.41 	39.79 	1.18 	7.469 	6.493 	7.225 	6.542 	####	0.000 	0.000 	0.000 	-1.22	-20.54	0+
92	351	259	2012.59	2012.59	####	-0.07 	39.80 	-1.25 	7.505 	6.492 	7.253 	6.541 	####	0.000 	0.000 	0.000 	1.23	-20.54	1/2+
92	352	260	2011.36	2011.36	####	-2.48 	39.80 	-1.23 	7.540 	6.492 	7.280 	6.541 	####	0.000 	0.000 	0.000 	1.20	-20.54	0+
94	218	124	1651.44	1651.44	####	####	0.13 	10.62 	5.745 	5.640 	5.700 	5.696 	####	0.000 	0.000 	0.000 	-10.76	0.31	0+
94	219	125	1661.18	1661.18	####	20.35 	0.51 	9.74 	5.757 	5.644 	5.709 	5.701 	####	0.000 	0.000 	0.000 	-9.78	0.12	1/2-
94	220	126	1670.93	1670.93	####	19.49 	0.91 	9.76 	5.769 	5.648 	5.717 	5.704 	####	0.000 	0.000 	0.000 	-9.81	-0.07	0+
94	221	127	1677.54	1677.54	####	16.37 	1.58 	6.61 	5.785 	5.660 	5.732 	5.716 	####	-0.020 	-0.022 	-0.021 	-6.91	-0.33	11/2+
94	222	128	1685.26	1685.26	####	14.33 	1.80 	7.72 	5.801 	5.670 	5.746 	5.726 	####	0.000 	0.000 	0.000 	-7.17	-0.53	0+
94	223	129	1691.66	1691.66	####	14.12 	2.29 	6.40 	5.816 	5.682 	5.760 	5.738 	####	-0.017 	-0.018 	-0.017 	-7.06	-0.78	11/2+
94	224	130	1699.37	1699.37	####	14.11 	2.69 	7.71 	5.832 	5.692 	5.773 	5.748 	####	0.000 	0.000 	0.000 	-7.07	-0.99	0+
94	225	131	1705.76	1706.19	####	14.10 	3.36 	6.38 	5.851 	5.707 	5.791 	5.763 	####	0.071 	0.075 	0.073 	-7.10	-1.51	5/2+
94	226	132	1713.30	1713.30	####	13.92 	3.60 	7.54 	5.863 	5.714 	5.802 	5.770 	####	0.036 	0.037 	0.036 	-6.99	-1.52	0+
94	227	133	1719.62	1720.35	####	13.86 	4.32 	6.32 	5.880 	5.728 	5.818 	5.784 	####	0.068 	0.069 	0.069 	-6.90	-1.93	7/2+
94	228	134	1727.59	1729.23	1730.61 	14.29 	5.08 	7.97 	5.915 	5.753 	5.849 	5.809 	####	0.195 	0.219 	0.205 	-7.79	-2.54	0+
94	229	135	1735.16	1736.51	1737.40 	15.53 	6.62 	7.57 	5.935 	5.768 	5.867 	5.823 	####	0.217 	0.242 	0.227 	-7.79	-2.75	3/2-
94	230	136	1743.12	1744.85	1745.93 	15.53 	7.20 	7.97 	5.953 	5.780 	5.883 	5.835 	####	0.231 	0.254 	0.241 	-7.63	-3.04	0+
94	231	137	1750.37	1751.87	1752.63 	15.22 	7.88 	7.25 	5.968 	5.790 	5.896 	5.845 	####	0.238 	0.260 	0.247 	-7.37	-3.32	5/2+
94	232	138	1757.94	1759.62	1760.64 	14.81 	8.41 	7.56 	5.983 	5.798 	5.909 	5.853 	####	0.244 	0.263 	0.251 	-7.27	-3.62	0+
94	233	139	1764.78	1766.24	1767.02 	14.41 	8.94 	6.85 	5.997 	5.806 	5.921 	5.861 	####	0.248 	0.266 	0.255 	-7.18	-3.86	3/2+
94	234	140	1772.11	1773.87	1774.80 	14.18 	9.43 	7.33 	6.013 	5.816 	5.934 	5.870 	####	0.258 	0.273 	0.264 	-6.99	-4.14	0+
94	235	141	1778.76	1780.25	1781.04 	13.97 	9.91 	6.64 	6.028 	5.824 	5.947 	5.878 	####	0.265 	0.278 	0.270 	-6.98	-4.39	5/2-
94	236	142	1785.80	1787.50	1788.39 	13.69 	10.47 	7.05 	6.044 	5.834 	5.961 	5.888 	####	0.276 	0.286 	0.280 	-6.62	-4.69	0+
94	237	143	1792.03	1793.65	1794.27 	13.27 	10.84 	6.23 	6.062 	5.843 	5.976 	5.897 	####	0.284 	0.292 	0.287 	-6.31	-4.91	1/2+
94	238	144	1798.42	1800.20	1801.27 	12.62 	11.24 	6.39 	6.076 	5.851 	5.988 	5.905 	5.854 	0.288 	0.293 	0.290 	-6.17	-5.15	0+
94	239	145	1804.13	1805.70	1806.92 	12.11 	11.77 	5.71 	6.089 	5.859 	6.000 	5.913 	5.860 	0.288 	0.292 	0.290 	-6.11	-5.38	7/2+
94	240	146	1810.42	1812.28	1813.45 	12.00 	12.24 	6.29 	6.102 	5.867 	6.011 	5.921 	5.870 	0.290 	0.294 	0.291 	-5.94	-5.65	0+
94	241	147	1815.96	1817.57	1818.69 	11.83 	12.71 	5.54 	6.115 	5.876 	6.023 	5.931 	5.875 	0.291 	0.294 	0.292 	-5.79	-5.90	7/2-
94	242	148	1822.05	1823.88	1825.00 	11.63 	13.05 	6.09 	6.129 	5.884 	6.035 	5.938 	5.882 	0.295 	0.298 	0.296 	-5.71	-6.10	0+
94	243	149	1827.48	1829.10	1830.04 	11.52 	13.39 	5.43 	6.142 	5.892 	6.047 	5.946 	####	0.298 	0.301 	0.299 	-5.56	-6.28	5/2+
94	244	150	1833.06	1834.72	1836.05 	11.01 	13.64 	5.58 	6.154 	5.897 	6.056 	5.951 	5.895 	0.297 	0.299 	0.298 	-5.23	-6.41	0+
94	245	151	1837.63	1839.28	1840.75 	10.15 	13.98 	4.57 	6.167 	5.906 	6.068 	5.960 	####	0.299 	0.302 	0.300 	-4.66	-6.60	9/2-
94	246	152	1842.91	1844.85	1846.61 	9.85 	14.21 	5.28 	6.179 	5.910 	6.078 	5.964 	####	0.293 	0.295 	0.294 	-4.88	-6.72	0+
94	247	153	1847.17	1849.07	####	9.55 	14.47 	4.27 	6.193 	5.917 	6.089 	5.971 	####	0.294 	0.296 	0.295 	-4.84	-6.86	3/2+
94	248	154	1852.46	1854.51	####	9.56 	14.75 	5.29 	6.203 	5.922 	6.098 	5.976 	####	0.288 	0.289 	0.288 	-4.80	-7.01	0+
94	249	155	1856.70	1858.62	####	9.52 	15.01 	4.23 	6.216 	5.928 	6.109 	5.982 	####	0.286 	0.287 	0.286 	-4.77	-7.15	1/2+
94	250	156	1861.91	1863.92	####	9.44 	15.25 	5.21 	6.226 	5.933 	6.117 	5.986 	####	0.279 	0.279 	0.279 	-4.75	-7.29	0+
94	251	157	1866.10	1867.89	####	9.40 	15.52 	4.19 	6.237 	5.939 	6.127 	5.992 	####	0.274 	0.273 	0.273 	-4.67	-7.44	1/2+
94	252	158	1871.27	1873.15	####	9.36 	15.74 	5.17 	6.248 	5.942 	6.136 	5.996 	####	0.270 	0.268 	0.269 	-4.68	-7.56	0+
94	253	159	1875.61	1877.11	####	9.51 	16.01 	4.34 	6.261 	5.948 	6.147 	6.001 	####	0.268 	0.265 	0.267 	-4.69	-7.70	7/2+
94	254	160	1880.43	1882.17	####	9.16 	16.22 	4.81 	6.269 	5.950 	6.153 	6.003 	####	0.257 	0.253 	0.256 	-4.47	-7.82	0+
94	255	161	1884.57	1886.12	####	8.96 	16.50 	4.14 	6.280 	5.955 	6.162 	6.008 	####	0.252 	0.246 	0.250 	-4.32	-7.97	11/2-
94	256	162	1889.04	1890.93	####	8.61 	16.75 	4.47 	6.289 	5.959 	6.170 	6.012 	####	0.242 	0.234 	0.239 	-4.18	-8.09	0+
94	257	163	1892.74	1894.41	####	8.17 	16.99 	3.70 	6.302 	5.965 	6.181 	6.019 	####	0.237 	0.227 	0.233 	-3.83	-8.22	5/2+
94	258	164	1897.20	1899.14	####	8.16 	17.10 	4.46 	6.306 	5.964 	6.183 	6.017 	####	0.215 	0.205 	0.211 	-4.14	-8.26	0+
94	259	165	1900.76	1902.45	####	8.03 	17.27 	3.56 	6.315 	5.968 	6.191 	6.021 	####	0.202 	0.192 	0.198 	-4.15	-8.35	5/2+
94	260	166	1905.45	1907.30	####	8.25 	17.38 	4.68 	6.322 	5.971 	6.198 	6.024 	####	0.188 	0.178 	0.184 	-4.18	-8.41	0+
94	261	167	1909.00	1910.61	####	8.23 	17.52 	3.55 	6.331 	5.974 	6.205 	6.028 	####	0.176 	0.167 	0.173 	-4.20	-8.49	9/2+
94	262	168	1913.72	1915.56	####	8.27 	17.69 	4.72 	6.342 	5.978 	6.214 	6.031 	####	0.167 	0.158 	0.164 	-4.17	-8.56	0+
94	263	169	1917.33	1918.96	####	8.34 	17.88 	3.61 	6.352 	5.982 	6.222 	6.036 	####	0.158 	0.149 	0.155 	-4.16	-8.66	3/2+
94	264	170	1921.98	1923.80	####	8.26 	18.04 	4.65 	6.362 	5.986 	6.230 	6.039 	####	0.148 	0.138 	0.144 	-4.16	-8.74	0+
94	265	171	1925.42	1926.59	####	8.08 	18.05 	3.44 	6.369 	5.992 	6.237 	6.045 	####	0.134 	0.121 	0.129 	-4.40	-8.90	3/2+
94	266	172	1930.22	1931.91	####	8.24 	18.46 	4.80 	6.383 	5.994 	6.248 	6.047 	####	0.130 	0.120 	0.126 	-4.11	-8.95	0+
94	267	173	1934.02	1935.37	####	8.60 	18.72 	3.80 	6.394 	5.999 	6.258 	6.052 	####	0.126 	0.115 	0.122 	-4.23	-9.07	1/2+
94	268	174	1938.27	1939.77	####	8.05 	18.90 	4.25 	6.407 	6.002 	6.268 	6.055 	####	0.118 	0.106 	0.114 	-3.88	-9.16	0+
94	269	175	1942.33	1943.38	####	8.31 	19.39 	4.06 	6.411 	6.006 	6.273 	6.059 	####	-0.095 	-0.077 	-0.088 	-4.26	-9.40	1/2+
94	270	176	1946.67	1946.67	####	8.40 	19.05 	4.34 	6.418 	6.008 	6.278 	6.061 	####	0.040 	0.031 	0.037 	-4.22	-9.23	0+
94	271	177	1950.71	1951.31	####	8.38 	19.68 	4.04 	6.434 	6.015 	6.292 	6.068 	####	-0.090 	-0.071 	-0.084 	-4.43	-9.61	1/2+
94	272	178	1954.28	1954.28	####	7.61 	18.73 	3.57 	6.439 	6.017 	6.296 	6.069 	####	0.000 	0.000 	0.000 	-4.57	-9.44	0+
94	273	179	1958.82	1959.51	####	8.10 	19.83 	4.54 	6.456 	6.020 	6.309 	6.073 	####	-0.065 	-0.051 	-0.060 	-4.05	-9.67	3/2+
94	274	180	1963.11	1963.11	####	8.83 	19.83 	4.29 	6.466 	6.021 	6.317 	6.074 	####	-0.020 	-0.015 	-0.018 	-4.01	-9.61	0+
94	275	181	1966.73	1966.73	####	7.92 	20.04 	3.63 	6.480 	6.025 	6.328 	6.078 	####	-0.043 	-0.032 	-0.039 	-4.11	-9.78	1/2+
94	276	182	1970.98	1970.98	####	7.88 	20.22 	4.25 	6.492 	6.027 	6.337 	6.080 	####	0.000 	0.000 	0.000 	-3.90	-9.79	0+
94	277	183	1974.60	1974.60	####	7.87 	20.43 	3.62 	6.505 	6.030 	6.348 	6.082 	####	-0.014 	-0.010 	-0.013 	-3.96	-9.90	1/2+
94	278	184	1978.65	1978.65	####	7.66 	20.60 	4.05 	6.518 	6.032 	6.358 	6.085 	####	0.000 	0.000 	0.000 	-4.13	-9.98	0+
94	279	185	1979.22	1979.22	####	4.62 	20.97 	0.58 	6.532 	6.045 	6.372 	6.098 	####	-0.014 	-0.017 	-0.015 	-0.83	-10.16	13/2-
94	280	186	1981.13	1981.13	####	2.49 	21.18 	1.91 	6.546 	6.054 	6.385 	6.106 	####	0.000 	0.000 	0.000 	-1.29	-10.28	0+
94	281	187	1981.63	1981.63	####	2.41 	21.52 	0.50 	6.560 	6.067 	6.399 	6.119 	####	-0.014 	-0.016 	-0.015 	-1.26	-10.45	13/2-
94	282	188	1983.59	1983.59	####	2.46 	21.75 	1.96 	6.573 	6.076 	6.412 	6.128 	####	0.000 	0.000 	0.000 	-1.29	-10.57	0+
94	283	189	1984.04	1984.04	####	2.40 	22.08 	0.45 	6.587 	6.088 	6.425 	6.140 	####	-0.012 	-0.014 	-0.013 	-1.26	-10.74	13/2-
94	284	190	1986.04	1986.04	####	2.45 	22.31 	2.00 	6.600 	6.097 	6.438 	6.149 	####	0.000 	0.000 	0.000 	-1.29	-10.86	0+
94	285	191	1986.58	1987.33	####	2.54 	22.78 	0.54 	6.628 	6.107 	6.461 	6.159 	####	0.097 	0.086 	0.093 	-1.71	-11.50	5/2-
94	286	192	1988.56	1989.76	####	2.52 	22.95 	1.98 	6.640 	6.114 	6.472 	6.167 	####	0.098 	0.085 	0.094 	-1.57	-11.61	0+
94	287	193	1989.62	1990.57	####	3.05 	24.00 	1.07 	6.657 	6.124 	6.488 	6.176 	####	0.115 	0.100 	0.110 	-1.51	-11.86	3/2-
94	288	194	1991.56	1992.87	####	3.00 	24.06 	1.93 	6.671 	6.133 	6.500 	6.185 	####	0.121 	0.106 	0.116 	-1.53	-12.02	0+
94	289	195	1992.39	1993.60	####	2.77 	24.89 	0.84 	6.692 	6.140 	6.518 	6.192 	####	0.143 	0.124 	0.137 	-1.63	-12.19	1/2-
94	290	196	1994.50	1995.92	####	2.94 	25.12 	2.10 	6.703 	6.153 	6.529 	6.205 	####	0.148 	0.134 	0.143 	-1.54	-12.38	0+
94	291	197	1995.55	1996.80	####	3.15 	25.69 	1.05 	6.723 	6.167 	6.549 	6.218 	####	0.175 	0.166 	0.172 	-1.68	-12.60	1/2-
94	292	198	1997.71	1999.15	####	3.22 	26.12 	2.17 	6.739 	6.182 	6.565 	6.233 	####	0.193 	0.190 	0.192 	-1.78	-12.80	0+
94	293	199	1999.20	2000.31	####	3.65 	26.77 	1.48 	6.759 	6.200 	6.585 	6.252 	####	0.217 	0.222 	0.218 	-1.82	-13.03	1/2-
94	294	200	2001.42	2002.76	####	3.70 	26.98 	2.22 	6.775 	6.209 	6.599 	6.260 	####	0.226 	0.228 	0.226 	-1.85	-13.14	0+
94	295	201	2002.91	2004.00	####	3.71 	27.42 	1.49 	6.793 	6.223 	6.617 	6.274 	####	0.242 	0.247 	0.243 	-1.65	-13.32	5/2+
94	296	202	2004.92	2006.39	####	3.50 	27.62 	2.01 	6.804 	6.230 	6.627 	6.281 	####	0.242 	0.245 	0.243 	-1.71	-13.44	0+
94	297	203	2006.23	2007.56	####	3.32 	27.98 	1.31 	6.819 	6.240 	6.641 	6.291 	####	0.251 	0.254 	0.252 	-1.67	-13.59	5/2-
94	298	204	2008.20	2009.67	####	3.28 	28.21 	1.97 	6.832 	6.249 	6.653 	6.300 	####	0.253 	0.255 	0.254 	-1.62	-13.72	0+
94	299	205	2009.41	2010.58	####	3.17 	28.55 	1.20 	6.846 	6.258 	6.667 	6.308 	####	0.261 	0.263 	0.261 	-1.44	-13.86	7/2-
94	300	206	2011.28	2012.66	####	3.07 	28.75 	1.87 	6.858 	6.267 	6.679 	6.318 	####	0.262 	0.262 	0.262 	-1.47	-13.99	0+
94	301	207	2012.28	2013.53	####	2.88 	28.96 	1.01 	6.875 	6.273 	6.693 	6.324 	####	0.267 	0.265 	0.267 	-1.49	-14.09	1/2-
94	302	208	2013.99	2015.48	####	2.71 	29.20 	1.71 	6.887 	6.283 	6.705 	6.334 	####	0.271 	0.269 	0.270 	-1.33	-14.23	0+
94	303	209	2014.93	2016.34	####	2.64 	29.45 	0.94 	6.903 	6.292 	6.719 	6.343 	####	0.277 	0.274 	0.276 	-1.27	-14.37	1/2-
94	304	210	2016.52	2018.04	####	2.53 	29.63 	1.59 	6.917 	6.299 	6.732 	6.350 	####	0.280 	0.276 	0.279 	-1.26	-14.46	0+
94	305	211	2017.40	2018.69	####	2.47 	29.94 	0.88 	6.934 	6.309 	6.747 	6.359 	####	0.288 	0.283 	0.287 	-1.12	-14.60	3/2-
94	306	212	2018.89	2020.34	####	2.37 	30.04 	1.49 	6.946 	6.315 	6.758 	6.365 	####	0.287 	0.282 	0.286 	-1.13	-14.67	0+
94	307	213	2019.61	2020.85	####	2.21 	30.20 	0.72 	6.960 	6.320 	6.771 	6.370 	####	0.291 	0.284 	0.289 	-1.11	-14.76	7/2-
94	308	214	2020.93	2022.40	####	2.04 	30.37 	1.32 	6.969 	6.328 	6.780 	6.378 	####	0.286 	0.279 	0.284 	-0.99	-14.86	0+
94	309	215	2021.44	2022.80	####	1.83 	30.53 	0.51 	6.981 	6.338 	6.792 	6.388 	####	0.286 	0.279 	0.284 	-0.87	-14.99	7/2-
94	310	216	2022.77	2024.24	####	1.85 	30.73 	1.33 	6.991 	6.343 	6.801 	6.393 	####	0.284 	0.276 	0.281 	-0.91	-15.06	0+
94	311	217	2023.29	2024.46	####	1.85 	30.97 	0.52 	7.002 	6.353 	6.813 	6.403 	####	0.284 	0.276 	0.282 	-0.83	-15.19	9/2+
94	312	218	2024.42	2025.90	####	1.65 	31.10 	1.13 	7.015 	6.358 	6.824 	6.409 	####	0.283 	0.275 	0.281 	-0.78	-15.27	0+
94	313	219	2024.78	2026.12	####	1.49 	31.26 	0.35 	7.031 	6.365 	6.838 	6.415 	####	0.284 	0.276 	0.282 	-0.77	-15.35	3/2-
94	314	220	2025.81	2027.33	####	1.39 	31.37 	1.03 	7.041 	6.369 	6.847 	6.419 	####	0.280 	0.272 	0.278 	-0.68	-15.42	0+
94	315	221	2026.05	2027.46	####	1.27 	31.52 	0.24 	7.056 	6.375 	6.859 	6.425 	####	0.280 	0.271 	0.277 	-0.61	-15.50	3/2-
94	316	222	2027.07	2028.61	####	1.26 	31.63 	1.02 	7.067 	6.377 	6.869 	6.427 	####	0.275 	0.266 	0.272 	-0.64	-15.56	0+
94	317	223	2027.28	2028.69	####	1.23 	31.75 	0.21 	7.082 	6.382 	6.882 	6.432 	####	0.275 	0.265 	0.272 	-0.62	-15.63	1/2-
94	318	224	2028.27	2029.83	####	1.20 	31.89 	0.99 	7.090 	6.386 	6.889 	6.435 	####	0.268 	0.257 	0.265 	-0.62	-15.70	0+
94	319	225	2028.41	2029.86	####	1.14 	32.06 	0.15 	7.101 	6.391 	6.899 	6.441 	####	0.263 	0.251 	0.259 	-0.58	-15.79	1/2-
94	320	226	2029.45	2031.00	####	1.19 	32.19 	1.04 	7.110 	6.395 	6.908 	6.444 	####	0.257 	0.244 	0.253 	-0.62	-15.85	0+
94	321	227	2029.55	2030.82	####	1.14 	32.37 	0.10 	7.122 	6.401 	6.919 	6.451 	####	0.255 	0.241 	0.251 	-0.65	-15.94	11/2+
94	322	228	2030.66	2032.13	####	1.21 	32.50 	1.11 	7.130 	6.406 	6.927 	6.455 	####	0.247 	0.231 	0.242 	-0.61	-16.00	0+
94	323	229	2030.80	2031.96	####	1.25 	32.66 	0.14 	7.142 	6.411 	6.937 	6.461 	####	0.243 	0.226 	0.238 	-0.51	-16.07	11/2+
94	324	230	2031.79	2033.16	####	1.13 	32.80 	0.99 	7.151 	6.418 	6.946 	6.467 	####	0.238 	0.221 	0.233 	-0.51	-16.15	0+
94	325	231	2031.82	2033.06	####	1.02 	32.92 	0.03 	7.165 	6.422 	6.958 	6.471 	####	0.234 	0.219 	0.230 	-0.52	-16.21	5/2-
94	326	232	2032.64	2034.08	####	0.85 	32.98 	0.81 	7.174 	6.425 	6.966 	6.474 	####	0.226 	0.210 	0.221 	-0.42	-16.24	0+
94	327	233	2032.60	2033.96	####	0.78 	33.08 	-0.03 	7.187 	6.429 	6.977 	6.479 	####	0.221 	0.206 	0.217 	-0.37	-16.29	5/2-
94	328	234	2033.39	2034.93	####	0.75 	33.13 	0.79 	7.196 	6.431 	6.985 	6.480 	####	0.212 	0.199 	0.208 	-0.40	-16.32	0+
94	329	235	2033.35	2034.81	####	0.74 	33.22 	-0.04 	7.212 	6.434 	6.998 	6.484 	####	0.208 	0.196 	0.204 	-0.41	-16.36	1/2-
94	330	236	2034.14	2035.72	####	0.75 	33.25 	0.79 	7.219 	6.437 	7.005 	6.486 	####	0.198 	0.187 	0.195 	-0.40	-16.39	0+
94	331	237	2034.11	2035.60	####	0.76 	33.37 	-0.03 	7.232 	6.442 	7.016 	6.491 	####	0.194 	0.183 	0.191 	-0.39	-16.45	1/2-
94	332	238	2035.21	2036.52	####	1.07 	33.53 	1.10 	7.239 	6.428 	7.019 	6.478 	####	-0.161 	-0.128 	-0.152 	-0.60	-16.47	0+
94	333	239	2035.11	2036.40	####	1.00 	33.60 	-0.10 	7.252 	6.433 	7.030 	6.482 	####	-0.154 	-0.122 	-0.145 	-0.59	-16.52	1/2-
94	334	240	2036.32	2037.60	####	1.11 	33.73 	1.21 	7.259 	6.437 	7.037 	6.487 	####	-0.149 	-0.115 	-0.139 	-0.59	-16.57	0+
94	335	241	2036.28	2037.49	####	1.17 	33.77 	-0.04 	7.273 	6.440 	7.049 	6.489 	####	-0.140 	-0.109 	-0.131 	-0.63	-16.58	1/2-
94	336	242	2037.43	2038.71	####	1.10 	33.83 	1.15 	7.279 	6.446 	7.056 	6.495 	####	-0.134 	-0.102 	-0.125 	-0.60	-16.64	0+
94	337	243	2037.46	2038.60	####	1.18 	33.90 	0.03 	7.292 	6.450 	7.067 	6.499 	####	-0.128 	-0.097 	-0.119 	-0.62	-16.67	1/2-
94	338	244	2038.57	2039.83	####	1.15 	33.92 	1.11 	7.300 	6.454 	7.075 	6.504 	####	-0.119 	-0.089 	-0.111 	-0.63	-16.70	0+
94	339	245	2038.65	2039.73	####	1.19 	34.05 	0.08 	7.311 	6.460 	7.086 	6.509 	####	-0.114 	-0.085 	-0.106 	-0.63	-16.76	1/2-
94	340	246	2039.78	2040.96	####	1.21 	34.05 	1.13 	7.321 	6.463 	7.094 	6.513 	####	-0.104 	-0.077 	-0.097 	-0.65	-16.77	0+
94	341	247	2039.86	2040.90	####	1.21 	34.14 	0.08 	7.330 	6.471 	7.104 	6.520 	####	-0.100 	-0.073 	-0.092 	-0.63	-16.85	1/2-
94	342	248	2041.04	2042.14	####	1.26 	34.23 	1.18 	7.341 	6.473 	7.113 	6.522 	####	-0.088 	-0.064 	-0.081 	-0.68	-16.85	0+
94	343	249	2041.16	2042.08	####	1.29 	34.16 	0.11 	7.353 	6.476 	7.124 	6.525 	####	-0.075 	-0.055 	-0.070 	-0.74	-16.86	1/2-
94	344	250	2042.38	2043.42	####	1.33 	34.17 	1.22 	7.362 	6.481 	7.132 	6.530 	####	-0.065 	-0.047 	-0.060 	-0.74	-16.90	0+
94	345	251	2042.63	2043.38	####	1.47 	34.22 	0.25 	7.373 	6.486 	7.142 	6.535 	####	-0.059 	-0.042 	-0.054 	-0.77	-16.97	1/2-
94	346	252	2043.89	2043.89	####	1.52 	34.28 	1.27 	7.384 	6.486 	7.151 	6.535 	####	0.000 	0.000 	0.000 	-0.87	-16.91	0+
94	347	253	2044.32	2044.32	####	1.70 	34.49 	0.43 	7.394 	6.492 	7.161 	6.541 	####	0.000 	0.000 	0.000 	-0.88	-17.00	1/2-
94	348	254	2045.62	2045.62	####	1.72 	34.59 	1.30 	7.408 	6.495 	7.172 	6.544 	####	0.000 	0.000 	0.000 	-0.87	-17.05	0+
94	349	255	2046.09	2046.09	####	1.76 	34.84 	0.47 	7.416 	6.502 	7.182 	6.551 	####	0.000 	0.000 	0.000 	-0.87	-17.17	1/2-
94	350	256	2047.35	2047.35	####	1.73 	34.91 	1.26 	7.431 	6.503 	7.194 	6.552 	####	0.000 	0.000 	0.000 	-0.86	-17.20	0+
94	351	257	2047.85	2047.85	####	1.77 	35.20 	0.50 	7.438 	6.512 	7.202 	6.561 	####	0.000 	0.000 	0.000 	-1.23	-17.33	1/2-
94	352	258	2049.08	2049.08	####	1.73 	35.24 	1.23 	7.454 	6.512 	7.215 	6.561 	####	0.000 	0.000 	0.000 	-1.26	-17.35	0+
94	353	259	2047.83	2047.83	####	-0.02 	35.24 	-1.25 	7.490 	6.511 	7.242 	6.560 	####	0.000 	0.000 	0.000 	1.22	-17.35	1/2+
94	354	260	2046.61	2046.61	####	-2.48 	35.24 	-1.23 	7.525 	6.511 	7.269 	6.560 	####	0.000 	0.000 	0.000 	1.27	-17.36	0+
96	223	127	1677.29	1677.29	####	17.27 	-0.25 	####	5.791 	5.686 	5.746 	5.742 	####	-0.023 	-0.027 	-0.025 	-7.49	0.39	11/2+
96	224	128	1685.41	1685.41	####	####	0.15 	8.12 	5.806 	5.696 	5.759 	5.752 	####	0.000 	0.000 	0.000 	-7.63	0.19	0+
96	225	129	1692.54	1692.98	####	15.25 	0.88 	7.13 	5.824 	5.711 	5.776 	5.767 	####	-0.055 	-0.064 	-0.059 	-7.51	-0.18	9/2+
96	226	130	1700.54	1700.54	####	15.13 	1.17 	8.00 	5.838 	5.720 	5.788 	5.775 	####	-0.044 	-0.051 	-0.047 	-7.59	-0.36	0+
96	227	131	1707.93	1708.55	####	15.39 	2.18 	7.39 	5.857 	5.735 	5.806 	5.791 	####	0.083 	0.093 	0.087 	-7.62	-0.81	5/2+
96	228	132	1715.80	1717.26	####	15.26 	2.50 	7.87 	5.872 	5.744 	5.819 	5.800 	####	0.088 	0.098 	0.092 	-7.54	-1.06	0+
96	229	133	1723.11	1724.56	####	15.18 	3.49 	7.31 	5.895 	5.759 	5.838 	5.814 	####	0.145 	0.162 	0.152 	-7.91	-1.47	5/2+
96	230	134	1731.67	1733.40	####	15.86 	4.08 	8.55 	5.919 	5.778 	5.861 	5.833 	####	0.188 	0.212 	0.198 	-8.17	-1.66	0+
96	231	135	1739.27	1740.74	####	16.15 	4.11 	7.60 	5.935 	5.790 	5.875 	5.845 	####	0.200 	0.224 	0.210 	-8.22	-1.88	5/2+
96	232	136	1747.97	1749.87	####	16.31 	4.85 	8.71 	5.957 	5.806 	5.895 	5.861 	####	0.229 	0.252 	0.239 	-8.10	-2.04	0+
96	233	137	1755.72	1757.25	1758.22 	16.45 	5.34 	7.75 	5.972 	5.816 	5.908 	5.870 	####	0.236 	0.260 	0.246 	-7.99	-2.23	5/2+
96	234	138	1763.89	1765.69	1766.86 	15.91 	5.95 	8.17 	5.988 	5.827 	5.922 	5.881 	####	0.246 	0.269 	0.255 	-7.80	-2.51	0+
96	235	139	1771.20	1772.77	####	15.48 	6.41 	7.31 	6.002 	5.834 	5.934 	5.889 	####	0.251 	0.273 	0.260 	-7.78	-2.71	3/2+
96	236	140	1779.18	1781.09	1781.87 	15.29 	7.07 	7.98 	6.019 	5.846 	5.949 	5.900 	####	0.265 	0.286 	0.274 	-7.56	-2.98	0+
96	237	141	1786.38	1788.00	1788.55 	15.18 	7.62 	7.20 	6.034 	5.857 	5.963 	5.911 	####	0.276 	0.299 	0.285 	-7.71	-3.83	3/2+
96	238	142	1794.11	1795.75	1796.42 	14.93 	8.30 	7.73 	6.049 	5.864 	5.975 	5.918 	####	0.283 	0.302 	0.290 	-7.17	-4.07	0+
96	239	143	1800.80	1802.43	1802.79 	14.43 	8.77 	6.70 	6.066 	5.872 	5.989 	5.926 	####	0.290 	0.305 	0.296 	-6.77	-3.67	1/2+
96	240	144	1807.71	1809.50	1810.29 	13.60 	9.29 	6.91 	6.080 	5.880 	6.001 	5.935 	####	0.294 	0.308 	0.299 	-6.68	-3.93	0+
96	241	145	1813.98	1815.68	1816.38 	13.18 	9.85 	6.27 	6.097 	5.889 	6.015 	5.943 	####	0.303 	0.314 	0.307 	-6.45	-4.97	7/2-
96	242	146	1820.76	1822.61	1823.35 	13.05 	10.34 	6.78 	6.107 	5.896 	6.024 	5.950 	5.829 	0.299 	0.310 	0.304 	-6.44	-4.44	0+
96	243	147	1826.86	1828.55	1829.04 	12.88 	10.90 	6.10 	6.121 	5.904 	6.037 	5.958 	####	0.305 	0.314 	0.309 	-6.46	-5.54	7/2+
96	244	148	1833.39	1835.08	1835.84 	12.63 	11.34 	6.53 	6.132 	5.912 	6.046 	5.965 	5.843 	0.302 	0.310 	0.305 	-6.10	-4.96	0+
96	245	149	1839.11	1840.72	1841.36 	12.25 	11.63 	5.72 	6.144 	5.916 	6.056 	5.970 	5.848 	0.301 	0.309 	0.304 	-5.81	-5.16	5/2+
96	246	150	1844.93	1846.62	1847.82 	11.54 	11.88 	5.82 	6.156 	5.921 	6.065 	5.975 	5.856 	0.299 	0.307 	0.302 	-5.55	-5.36	0+
96	247	151	1849.91	1851.56	1852.98 	10.80 	12.29 	4.98 	6.167 	5.928 	6.075 	5.981 	####	0.300 	0.307 	0.303 	-5.07	-5.62	9/2-
96	248	152	1855.45	1857.38	1859.19 	10.51 	12.54 	5.53 	6.180 	5.934 	6.086 	5.988 	5.869 	0.296 	0.303 	0.299 	-5.21	-5.77	0+
96	249	153	1860.03	1861.93	1863.90 	10.12 	12.86 	4.58 	6.194 	5.940 	6.097 	5.994 	####	0.297 	0.302 	0.299 	-5.18	-5.97	3/2+
96	250	154	1865.63	1867.66	1869.73 	10.18 	13.16 	5.60 	6.204 	5.946 	6.106 	5.999 	####	0.291 	0.296 	0.293 	-5.11	-6.15	0+
96	251	155	1870.19	1872.11	1874.15 	10.15 	13.49 	4.56 	6.217 	5.952 	6.117 	6.005 	####	0.289 	0.294 	0.291 	-5.09	-6.34	1/2+
96	252	156	1875.68	1877.69	####	10.05 	13.78 	5.50 	6.227 	5.957 	6.126 	6.010 	####	0.283 	0.287 	0.284 	-5.05	-6.51	0+
96	253	157	1880.20	1881.99	####	10.02 	14.10 	4.52 	6.238 	5.963 	6.135 	6.016 	####	0.277 	0.280 	0.278 	-4.96	-6.71	1/2+
96	254	158	1885.64	1887.53	####	9.96 	14.37 	5.44 	6.250 	5.967 	6.144 	6.020 	####	0.274 	0.276 	0.275 	-4.96	-6.85	0+
96	255	159	1890.26	1891.83	####	10.06 	14.65 	4.63 	6.262 	5.971 	6.154 	6.025 	####	0.271 	0.272 	0.271 	-4.91	-7.01	7/2+
96	256	160	1895.32	1897.14	####	9.68 	14.89 	5.06 	6.270 	5.974 	6.161 	6.027 	####	0.261 	0.262 	0.262 	-4.75	-7.15	0+
96	257	161	1899.77	1901.38	####	9.50 	15.20 	4.45 	6.281 	5.979 	6.170 	6.032 	####	0.256 	0.255 	0.256 	-4.65	-7.31	11/2-
96	258	162	1904.53	1906.42	####	9.21 	15.49 	4.76 	6.291 	5.984 	6.178 	6.037 	####	0.248 	0.246 	0.247 	-4.42	-7.46	0+
96	259	163	1908.42	1910.18	####	8.66 	15.69 	3.90 	6.303 	5.989 	6.188 	6.043 	####	0.242 	0.239 	0.240 	-4.00	-7.57	5/2+
96	260	164	1913.02	1915.01	####	8.50 	15.82 	4.60 	6.308 	5.990 	6.192 	6.043 	####	0.224 	0.222 	0.223 	-4.28	-7.64	0+
96	261	165	1916.75	1918.51	####	8.33 	15.99 	3.73 	6.316 	5.993 	6.199 	6.047 	####	0.211 	0.208 	0.210 	-4.28	-7.72	5/2+
96	262	166	1921.56	1923.47	####	8.53 	16.11 	4.80 	6.324 	5.996 	6.206 	6.049 	####	0.197 	0.195 	0.197 	-4.33	-7.78	0+
96	263	167	1925.30	1927.06	####	8.55 	16.30 	3.75 	6.335 	6.000 	6.215 	6.053 	####	0.189 	0.187 	0.188 	-4.35	-7.87	3/2+
96	264	168	1930.13	1932.03	####	8.57 	16.41 	4.83 	6.342 	6.003 	6.221 	6.056 	####	0.175 	0.174 	0.175 	-4.33	-7.94	0+
96	265	169	1933.92	1935.62	####	8.61 	16.58 	3.79 	6.352 	6.007 	6.229 	6.060 	####	0.165 	0.162 	0.164 	-4.34	-8.03	3/2+
96	266	170	1938.73	1940.60	####	8.60 	16.75 	4.81 	6.361 	6.010 	6.236 	6.063 	####	0.153 	0.150 	0.152 	-4.34	-8.11	0+
96	267	171	1942.56	1944.16	####	8.65 	17.15 	3.84 	6.370 	6.014 	6.244 	6.067 	####	0.141 	0.135 	0.139 	-4.32	-8.23	3/2+
96	268	172	1947.71	1949.22	####	8.98 	17.50 	5.15 	6.380 	6.019 	6.253 	6.072 	####	-0.136 	-0.124 	-0.132 	-4.46	-8.45	0+
96	269	173	1951.66	1952.89	####	9.09 	17.64 	3.94 	6.390 	6.024 	6.262 	6.077 	####	-0.131 	-0.118 	-0.127 	-4.45	-8.58	5/2+
96	270	174	1956.48	1957.94	####	8.76 	18.21 	4.82 	6.400 	6.026 	6.270 	6.079 	####	-0.118 	-0.107 	-0.114 	-4.39	-8.62	0+
96	271	175	1960.40	1961.57	####	8.75 	18.08 	3.93 	6.411 	6.030 	6.279 	6.083 	####	-0.112 	-0.100 	-0.108 	-4.42	-8.72	1/2+
96	272	176	1965.16	1966.47	####	8.69 	18.49 	4.76 	6.421 	6.033 	6.287 	6.086 	####	-0.102 	-0.091 	-0.098 	-4.35	-8.79	0+
96	273	177	1969.14	1969.92	####	8.74 	18.43 	3.98 	6.432 	6.037 	6.296 	6.090 	####	-0.101 	-0.089 	-0.096 	-4.57	-8.92	1/2+
96	274	178	1973.74	1974.64	####	8.57 	19.46 	4.59 	6.444 	6.040 	6.305 	6.093 	####	-0.096 	-0.084 	-0.092 	-4.07	-9.00	0+
96	275	179	1977.43	1978.17	####	8.29 	18.62 	3.70 	6.454 	6.042 	6.313 	6.095 	####	-0.078 	-0.069 	-0.075 	-3.86	-9.02	3/2+
96	276	180	1981.70	1982.69	####	7.97 	18.60 	4.27 	6.464 	6.044 	6.321 	6.096 	####	-0.055 	-0.048 	-0.053 	-4.08	-9.03	0+
96	277	181	1985.52	1985.52	####	8.08 	18.79 	3.81 	6.477 	6.047 	6.331 	6.099 	####	-0.048 	-0.042 	-0.046 	-4.23	-9.12	1/2+
96	278	182	1989.79	1989.79	####	8.09 	18.80 	4.27 	6.487 	6.048 	6.339 	6.101 	####	0.000 	0.000 	0.000 	-4.09	-9.14	0+
96	279	183	1993.62	1993.62	####	8.10 	19.02 	3.83 	6.500 	6.050 	6.349 	6.103 	####	-0.016 	-0.014 	-0.015 	-4.10	-9.24	1/2+
96	280	184	1997.83	1997.83	####	8.04 	19.18 	4.21 	6.513 	6.053 	6.359 	6.105 	####	0.000 	0.000 	0.000 	-4.28	-9.33	0+
96	281	185	1998.77	1998.77	####	5.15 	19.54 	0.93 	6.527 	6.066 	6.373 	6.118 	####	-0.016 	-0.021 	-0.018 	-1.23	-9.51	13/2-
96	282	186	2000.91	2000.91	####	3.08 	19.78 	2.14 	6.541 	6.075 	6.386 	6.127 	####	0.000 	0.000 	0.000 	-1.59	-9.63	0+
96	283	187	2001.62	2001.62	####	2.86 	19.99 	0.72 	6.554 	6.088 	6.400 	6.140 	####	0.004 	0.004 	0.004 	-1.57	-9.79	7/2-
96	284	188	2003.97	2003.97	####	3.06 	20.38 	2.34 	6.568 	6.097 	6.413 	6.149 	####	0.000 	0.000 	0.000 	-1.58	-9.93	0+
96	285	189	2004.77	2004.77	####	3.14 	20.73 	0.80 	6.583 	6.111 	6.428 	6.164 	####	-0.036 	-0.043 	-0.038 	-1.58	-10.16	11/2-
96	286	190	2007.17	2008.15	####	3.20 	21.13 	2.40 	6.609 	6.119 	6.449 	6.171 	####	0.094 	0.096 	0.095 	-2.14	-10.59	0+
96	287	191	2008.87	2009.61	####	4.10 	22.29 	1.70 	6.624 	6.132 	6.464 	6.184 	####	0.106 	0.106 	0.106 	-1.80	-10.82	5/2-
96	288	192	2011.13	2012.41	####	3.96 	22.57 	2.26 	6.638 	6.140 	6.476 	6.192 	####	0.113 	0.111 	0.112 	-1.96	-10.99	0+
96	289	193	2012.64	2013.71	####	3.78 	23.02 	1.51 	6.654 	6.150 	6.491 	6.202 	####	0.124 	0.121 	0.123 	-1.86	-11.19	3/2-
96	290	194	2014.92	2016.29	####	3.79 	23.36 	2.27 	6.668 	6.160 	6.504 	6.211 	####	0.133 	0.129 	0.131 	-1.91	-11.38	0+
96	291	195	2016.23	2017.30	####	3.59 	23.84 	1.32 	6.685 	6.172 	6.520 	6.224 	####	0.151 	0.148 	0.150 	-1.97	-11.64	1/2+
96	292	196	2018.65	2020.08	####	3.73 	24.15 	2.41 	6.700 	6.182 	6.534 	6.233 	####	0.159 	0.157 	0.159 	-1.94	-11.80	0+
96	293	197	2020.12	2021.38	####	3.88 	24.57 	1.47 	6.719 	6.194 	6.552 	6.245 	####	0.180 	0.179 	0.180 	-2.11	-11.97	1/2-
96	294	198	2022.67	2024.08	####	4.02 	24.95 	2.55 	6.734 	6.209 	6.567 	6.260 	####	0.195 	0.199 	0.197 	-2.11	-12.14	0+
96	295	199	2024.49	2025.57	####	4.37 	25.30 	1.82 	6.753 	6.223 	6.585 	6.274 	####	0.214 	0.221 	0.216 	-2.12	-12.27	1/2-
96	296	200	2026.91	2028.27	####	4.24 	25.49 	2.42 	6.768 	6.232 	6.599 	6.283 	####	0.222 	0.228 	0.224 	-2.11	-12.38	0+
96	297	201	2028.68	2029.77	####	4.18 	25.77 	1.77 	6.786 	6.244 	6.615 	6.295 	####	0.238 	0.244 	0.240 	-1.98	-12.49	5/2+
96	298	202	2030.96	2032.44	####	4.05 	26.04 	2.28 	6.797 	6.253 	6.626 	6.304 	####	0.240 	0.246 	0.242 	-1.99	-12.63	0+
96	299	203	2032.53	2033.88	####	3.85 	26.29 	1.57 	6.812 	6.262 	6.640 	6.313 	####	0.248 	0.254 	0.250 	-2.00	-12.75	5/2-
96	300	204	2034.80	2036.27	####	3.84 	26.60 	2.27 	6.824 	6.272 	6.652 	6.323 	####	0.251 	0.257 	0.253 	-1.90	-12.91	0+
96	301	205	2036.32	2037.51	####	3.79 	26.91 	1.51 	6.837 	6.284 	6.665 	6.334 	####	0.256 	0.262 	0.258 	-1.71	-13.08	5/2-
96	302	206	2038.43	2039.83	####	3.63 	27.15 	2.11 	6.850 	6.290 	6.677 	6.341 	####	0.260 	0.266 	0.262 	-1.74	-13.19	0+
96	303	207	2039.79	2040.95	####	3.47 	27.51 	1.36 	6.863 	6.302 	6.691 	6.352 	####	0.267 	0.274 	0.269 	-1.53	-13.37	7/2+
96	304	208	2041.66	2043.18	####	3.23 	27.67 	1.87 	6.879 	6.307 	6.703 	6.358 	####	0.271 	0.275 	0.272 	-1.57	-13.45	0+
96	305	209	2042.88	2044.28	####	3.09 	27.95 	1.22 	6.894 	6.316 	6.717 	6.366 	####	0.277 	0.281 	0.278 	-1.54	-13.58	1/2-
96	306	210	2044.67	2046.19	####	3.01 	28.15 	1.79 	6.908 	6.323 	6.730 	6.373 	####	0.280 	0.282 	0.281 	-1.48	-13.69	0+
96	307	211	2045.81	2047.09	####	2.93 	28.41 	1.14 	6.925 	6.330 	6.745 	6.381 	####	0.288 	0.289 	0.288 	-1.33	-13.79	3/2-
96	308	212	2047.46	2048.93	####	2.79 	28.57 	1.65 	6.936 	6.336 	6.755 	6.387 	####	0.287 	0.286 	0.287 	-1.34	-13.90	0+
96	309	213	2048.33	2049.63	####	2.52 	28.72 	0.87 	6.950 	6.341 	6.767 	6.391 	####	0.289 	0.288 	0.289 	-1.34	-13.98	7/2-
96	310	214	2049.92	2051.43	####	2.46 	28.99 	1.58 	6.959 	6.350 	6.776 	6.400 	####	0.286 	0.283 	0.285 	-1.21	-14.15	0+
96	311	215	2050.69	2052.07	####	2.36 	29.25 	0.78 	6.971 	6.358 	6.788 	6.409 	####	0.285 	0.282 	0.284 	-1.14	-14.29	7/2-
96	312	216	2052.22	2053.72	####	2.30 	29.45 	1.53 	6.981 	6.365 	6.797 	6.415 	####	0.283 	0.280 	0.282 	-1.14	-14.40	0+
96	313	217	2053.00	2054.19	####	2.31 	29.71 	0.78 	6.992 	6.373 	6.808 	6.423 	####	0.283 	0.279 	0.282 	-1.00	-14.53	9/2+
96	314	218	2054.33	2055.75	####	2.11 	29.91 	1.33 	7.005 	6.380 	6.820 	6.430 	####	0.284 	0.280 	0.283 	-0.97	-14.65	0+
96	315	219	2054.86	2056.14	####	1.86 	30.09 	0.53 	7.020 	6.385 	6.833 	6.435 	####	0.285 	0.281 	0.284 	-0.98	-14.74	3/2-
96	316	220	2056.02	2057.52	####	1.69 	30.21 	1.16 	7.030 	6.390 	6.842 	6.440 	####	0.280 	0.276 	0.279 	-0.83	-14.82	0+
96	317	221	2056.41	2057.83	####	1.55 	30.36 	0.39 	7.044 	6.395 	6.854 	6.445 	####	0.279 	0.275 	0.278 	-0.76	-14.90	3/2-
96	318	222	2057.55	2059.12	####	1.53 	30.48 	1.14 	7.055 	6.398 	6.864 	6.448 	####	0.275 	0.270 	0.274 	-0.79	-14.98	0+
96	319	223	2057.89	2059.37	####	1.49 	30.62 	0.34 	7.071 	6.403 	6.877 	6.453 	####	0.275 	0.270 	0.273 	-0.78	-15.05	1/2-
96	320	224	2059.05	2060.66	####	1.50 	30.78 	1.15 	7.078 	6.408 	6.884 	6.457 	####	0.268 	0.263 	0.267 	-0.78	-15.14	0+
96	321	225	2059.37	2060.88	####	1.47 	30.95 	0.32 	7.090 	6.413 	6.895 	6.463 	####	0.265 	0.259 	0.263 	-0.75	-15.23	1/2-
96	322	226	2060.54	2062.14	####	1.50 	31.09 	1.18 	7.100 	6.418 	6.903 	6.467 	####	0.260 	0.253 	0.257 	-0.78	-15.30	0+
96	323	227	2060.83	2062.29	####	1.46 	31.28 	0.28 	7.108 	6.425 	6.912 	6.474 	####	0.253 	0.245 	0.251 	-0.74	-15.39	1/2-
96	324	228	2062.06	2063.57	####	1.52 	31.40 	1.23 	7.120 	6.429 	6.922 	6.479 	####	0.251 	0.242 	0.248 	-0.77	-15.46	0+
96	325	229	2062.32	2063.53	####	1.49 	31.52 	0.26 	7.131 	6.433 	6.932 	6.482 	####	0.246 	0.236 	0.243 	-0.61	-15.51	11/2+
96	326	230	2063.50	2064.84	####	1.44 	31.71 	1.18 	7.141 	6.441 	6.942 	6.491 	####	0.243 	0.234 	0.240 	-0.63	-15.61	0+
96	327	231	2063.64	2064.84	####	1.32 	31.82 	0.14 	7.155 	6.444 	6.954 	6.494 	####	0.239 	0.231 	0.236 	-0.66	-15.66	5/2-
96	328	232	2064.52	2065.98	####	1.02 	31.88 	0.88 	7.163 	6.448 	6.961 	6.498 	####	0.231 	0.223 	0.228 	-0.49	-15.71	0+
96	329	233	2064.58	2065.99	####	0.94 	31.98 	0.07 	7.175 	6.452 	6.972 	6.502 	####	0.225 	0.219 	0.224 	-0.45	-15.76	5/2-
96	330	234	2065.42	2067.00	####	0.91 	32.03 	0.84 	7.185 	6.455 	6.981 	6.504 	####	0.218 	0.212 	0.216 	-0.48	-15.79	0+
96	331	235	2065.46	2066.99	####	0.88 	32.11 	0.03 	7.201 	6.458 	6.993 	6.507 	####	0.213 	0.209 	0.212 	-0.50	-15.83	1/2-
96	332	236	2066.33	2067.97	####	0.91 	32.20 	0.87 	7.207 	6.461 	7.000 	6.511 	####	0.204 	0.200 	0.203 	-0.48	-15.87	0+
96	333	237	2066.41	2067.95	####	0.95 	32.30 	0.08 	7.221 	6.466 	7.012 	6.515 	####	0.200 	0.197 	0.199 	-0.48	-15.92	1/2-
96	334	238	2067.51	2068.87	####	1.17 	32.30 	1.09 	7.226 	6.455 	7.013 	6.504 	####	-0.169 	-0.144 	-0.162 	-0.72	-15.87	0+
96	335	239	2067.57	2068.82	####	1.16 	32.47 	0.07 	7.237 	6.462 	7.023 	6.511 	####	-0.166 	-0.141 	-0.159 	-0.66	-15.96	1/2-
96	336	240	2068.86	2070.16	####	1.35 	32.54 	1.28 	7.246 	6.464 	7.031 	6.514 	####	-0.159 	-0.134 	-0.152 	-0.69	-15.99	0+
96	337	241	2068.85	2070.13	####	1.28 	32.57 	0.00 	7.259 	6.467 	7.043 	6.517 	####	-0.151 	-0.128 	-0.144 	-0.72	-16.03	1/2-
96	338	242	2070.15	2071.43	####	1.29 	32.72 	1.30 	7.265 	6.474 	7.049 	6.523 	####	-0.147 	-0.122 	-0.140 	-0.68	-16.11	0+
96	339	243	2070.24	2071.44	####	1.38 	32.78 	0.09 	7.278 	6.477 	7.061 	6.526 	####	-0.139 	-0.116 	-0.133 	-0.72	-16.14	1/2-
96	340	244	2071.44	2072.73	####	1.29 	32.87 	1.21 	7.285 	6.482 	7.068 	6.532 	####	-0.132 	-0.109 	-0.126 	-0.69	-16.20	0+
96	341	245	2071.61	2072.73	####	1.38 	32.96 	0.17 	7.297 	6.487 	7.078 	6.536 	####	-0.126 	-0.104 	-0.119 	-0.72	-16.24	1/2-
96	342	246	2072.80	2074.03	####	1.35 	33.01 	1.18 	7.305 	6.491 	7.086 	6.540 	####	-0.117 	-0.096 	-0.111 	-0.73	-16.28	0+
96	343	247	2073.03	2074.07	####	1.41 	33.16 	0.23 	7.316 	6.496 	7.096 	6.545 	####	-0.112 	-0.090 	-0.106 	-0.73	-16.35	1/2-
96	344	248	2074.23	2075.35	####	1.43 	33.19 	1.20 	7.326 	6.499 	7.105 	6.548 	####	-0.102 	-0.082 	-0.096 	-0.76	-16.37	0+
96	345	249	2074.47	2075.43	####	1.44 	33.31 	0.24 	7.334 	6.507 	7.114 	6.556 	####	-0.097 	-0.076 	-0.091 	-0.74	-16.46	1/2-
96	346	250	2075.73	2076.74	####	1.50 	33.35 	1.26 	7.346 	6.508 	7.123 	6.557 	####	-0.084 	-0.067 	-0.080 	-0.79	-16.46	0+
96	347	251	2076.04	2076.87	####	1.58 	33.42 	0.32 	7.357 	6.511 	7.133 	6.560 	####	-0.072 	-0.057 	-0.068 	-0.87	-16.49	1/2-
96	348	252	2077.32	2078.26	####	1.60 	33.43 	1.28 	7.367 	6.514 	7.142 	6.563 	####	-0.059 	-0.046 	-0.055 	-0.87	-16.53	0+
96	349	253	2077.80	2078.45	####	1.76 	33.48 	0.48 	7.378 	6.520 	7.152 	6.569 	####	-0.055 	-0.041 	-0.051 	-0.90	-16.61	1/2-
96	350	254	2079.17	2079.17	####	1.84 	33.55 	1.36 	7.390 	6.518 	7.161 	6.567 	####	0.000 	0.000 	0.000 	-1.01	-16.56	0+
96	351	255	2079.83	2079.83	####	2.03 	33.75 	0.66 	7.401 	6.523 	7.172 	6.572 	####	0.000 	0.000 	0.000 	-1.03	-16.65	1/2-
96	352	256	2081.17	2081.17	####	2.00 	33.82 	1.34 	7.415 	6.524 	7.183 	6.573 	####	0.000 	0.000 	0.000 	-1.00	-16.69	0+
96	353	257	2081.90	2081.90	####	2.07 	34.04 	0.73 	7.425 	6.530 	7.192 	6.579 	####	0.000 	0.000 	0.000 	-1.28	-16.79	1/2-
96	354	258	2083.17	2083.17	####	2.00 	34.09 	1.28 	7.440 	6.530 	7.205 	6.579 	####	0.000 	0.000 	0.000 	-1.31	-16.81	0+
96	355	259	2081.93	2081.93	####	0.03 	34.09 	-1.25 	7.476 	6.530 	7.232 	6.579 	####	0.000 	0.000 	0.000 	1.22	-16.81	1/2+
96	356	260	2080.72	2080.72	####	-2.46 	34.11 	-1.21 	7.497 	6.533 	7.250 	6.582 	####	0.000 	0.000 	0.000 	1.22	-16.85	0+
98	227	129	1692.04	1692.56	####	####	-0.50 	####	5.830 	5.737 	5.790 	5.792 	####	-0.059 	-0.072 	-0.065 	-8.05	0.52	9/2+
98	228	130	1700.73	1701.82	####	####	0.19 	8.68 	5.849 	5.751 	5.807 	5.806 	####	0.084 	0.101 	0.091 	-8.48	0.14	0+
98	229	131	1708.76	1709.57	####	16.72 	0.83 	8.04 	5.864 	5.763 	5.821 	5.818 	####	0.094 	0.111 	0.101 	-8.14	-0.14	5/2+
98	230	132	1717.34	1719.01	####	16.61 	1.53 	8.57 	5.885 	5.775 	5.839 	5.830 	####	0.129 	0.148 	0.137 	-8.39	-0.47	0+
98	231	133	1725.27	1726.28	####	16.50 	2.15 	7.93 	5.906 	5.789 	5.857 	5.844 	####	0.160 	0.180 	0.169 	-8.34	-0.67	1/2-
98	232	134	1734.15	1735.96	####	16.81 	2.48 	8.88 	5.923 	5.802 	5.872 	5.856 	####	0.176 	0.198 	0.185 	-8.49	-0.91	0+
98	233	135	1742.12	1743.95	####	16.85 	2.85 	7.97 	5.952 	5.826 	5.899 	5.881 	####	0.231 	0.252 	0.240 	-8.63	-1.06	1/2-
98	234	136	1751.20	1753.10	####	17.05 	3.23 	9.08 	5.963 	5.832 	5.908 	5.886 	####	0.227 	0.249 	0.236 	-8.52	-1.26	0+
98	235	137	1759.28	1760.73	####	17.16 	3.56 	8.08 	5.976 	5.839 	5.919 	5.893 	####	0.231 	0.254 	0.240 	-8.53	-1.40	5/2+
98	236	138	1767.97	1769.74	####	16.78 	4.09 	8.70 	5.992 	5.850 	5.933 	5.904 	####	0.241 	0.263 	0.250 	-8.22	-1.65	0+
98	237	139	1775.66	1777.18	1778.29 	16.38 	4.46 	7.69 	6.005 	5.857 	5.944 	5.911 	####	0.246 	0.267 	0.255 	-8.21	-1.84	3/2+
98	238	140	1784.04	1785.97	####	16.07 	4.86 	8.38 	6.022 	5.867 	5.959 	5.921 	####	0.259 	0.278 	0.267 	-7.94	-2.03	0+
98	239	141	1791.57	1793.22	####	15.91 	5.19 	7.53 	6.037 	5.876 	5.971 	5.931 	####	0.268 	0.287 	0.276 	-8.07	-2.20	3/2+
98	240	142	1799.67	1801.40	1802.46 	15.63 	5.57 	8.11 	6.052 	5.884 	5.984 	5.938 	####	0.276 	0.293 	0.283 	-7.55	-2.40	0+
98	241	143	1806.75	1808.41	####	15.18 	5.95 	7.08 	6.068 	5.893 	5.998 	5.947 	####	0.285 	0.300 	0.291 	-7.16	-2.58	1/2+
98	242	144	1814.14	1816.07	1817.20 	14.47 	6.43 	7.39 	6.082 	5.901 	6.009 	5.955 	####	0.287 	0.301 	0.292 	-7.15	-2.84	0+
98	243	145	1820.81	1822.58	####	14.06 	6.83 	6.67 	6.095 	5.909 	6.020 	5.963 	####	0.289 	0.301 	0.294 	-7.10	-3.09	7/2+
98	244	146	1828.20	1830.20	1831.25 	14.05 	7.43 	7.39 	6.108 	5.917 	6.032 	5.971 	####	0.293 	0.304 	0.297 	-6.97	-3.35	0+
98	245	147	1834.78	1836.38	1837.42 	13.97 	7.92 	6.58 	6.120 	5.925 	6.043 	5.979 	####	0.292 	0.302 	0.296 	-7.07	-3.62	7/2-
98	246	148	1841.91	1843.71	1844.78 	13.72 	8.52 	7.14 	6.134 	5.933 	6.055 	5.987 	####	0.298 	0.308 	0.302 	-6.62	-3.87	0+
98	247	149	1848.15	1849.86	1850.84 	13.38 	9.04 	6.24 	6.146 	5.938 	6.064 	5.992 	####	0.298 	0.308 	0.302 	-6.32	-4.12	5/2+
98	248	150	1854.50	1856.25	1857.78 	12.59 	9.57 	6.35 	6.157 	5.943 	6.074 	5.997 	####	0.298 	0.308 	0.302 	-6.05	-4.37	0+
98	249	151	1860.07	1861.82	1863.37 	11.92 	10.16 	5.56 	6.169 	5.950 	6.084 	6.003 	####	0.299 	0.308 	0.303 	-5.64	-4.66	9/2-
98	250	152	1865.99	1868.02	1869.99 	11.48 	10.54 	5.92 	6.182 	5.956 	6.094 	6.010 	####	0.296 	0.305 	0.300 	-5.65	-4.87	0+
98	251	153	1871.07	1873.04	1875.10 	11.00 	11.04 	5.08 	6.196 	5.963 	6.106 	6.016 	####	0.298 	0.306 	0.301 	-5.62	-5.13	3/2+
98	252	154	1877.04	1879.13	1881.27 	11.05 	11.41 	5.97 	6.206 	5.968 	6.114 	6.021 	####	0.291 	0.299 	0.294 	-5.52	-5.32	0+
98	253	155	1882.03	1884.01	1886.07 	10.96 	11.85 	5.00 	6.218 	5.974 	6.125 	6.027 	####	0.290 	0.297 	0.292 	-5.49	-5.55	1/2+
98	254	156	1887.89	1889.92	1892.10 	10.86 	12.21 	5.86 	6.228 	5.979 	6.133 	6.033 	####	0.283 	0.289 	0.285 	-5.44	-5.75	0+
98	255	157	1892.84	1894.63	####	10.81 	12.64 	4.95 	6.240 	5.986 	6.143 	6.039 	####	0.278 	0.284 	0.280 	-5.31	-5.98	1/2+
98	256	158	1898.58	1900.49	####	10.69 	12.95 	5.74 	6.252 	5.990 	6.153 	6.043 	####	0.276 	0.281 	0.278 	-5.29	-6.14	0+
98	257	159	1903.53	1905.15	####	10.69 	13.27 	4.95 	6.263 	5.994 	6.162 	6.047 	####	0.272 	0.277 	0.274 	-5.17	-6.31	7/2+
98	258	160	1908.89	1910.79	####	10.30 	13.57 	5.35 	6.272 	5.998 	6.169 	6.051 	####	0.264 	0.269 	0.266 	-5.07	-6.47	0+
98	259	161	1913.67	1915.35	####	10.13 	13.90 	4.78 	6.282 	6.002 	6.178 	6.055 	####	0.259 	0.263 	0.260 	-5.01	-6.65	11/2-
98	260	162	1918.77	1920.66	####	9.88 	14.25 	5.10 	6.292 	6.008 	6.187 	6.061 	####	0.253 	0.256 	0.255 	-4.68	-6.83	0+
98	261	163	1922.84	1924.67	####	9.18 	14.42 	4.07 	6.304 	6.013 	6.196 	6.066 	####	0.246 	0.249 	0.247 	-4.17	-6.92	5/2+
98	262	164	1927.60	1929.64	####	8.83 	14.58 	4.76 	6.310 	6.015 	6.202 	6.068 	####	0.232 	0.237 	0.234 	-4.44	-7.00	0+
98	263	165	1931.49	1933.33	####	8.64 	14.74 	3.89 	6.318 	6.018 	6.208 	6.071 	####	0.219 	0.223 	0.220 	-4.43	-7.09	5/2+
98	264	166	1936.43	1938.40	####	8.83 	14.87 	4.94 	6.326 	6.021 	6.215 	6.074 	####	0.206 	0.211 	0.208 	-4.48	-7.16	0+
98	265	167	1940.33	1942.17	####	8.85 	15.03 	3.91 	6.336 	6.025 	6.223 	6.078 	####	0.197 	0.202 	0.199 	-4.50	-7.24	3/2+
98	266	168	1945.31	1947.28	####	8.88 	15.18 	4.97 	6.343 	6.028 	6.229 	6.080 	####	0.184 	0.188 	0.185 	-4.49	-7.32	0+
98	267	169	1949.26	1951.05	####	8.93 	15.35 	3.96 	6.352 	6.030 	6.236 	6.083 	####	0.172 	0.175 	0.173 	-4.51	-7.41	3/2+
98	268	170	1954.34	1956.01	####	9.03 	15.61 	5.07 	6.362 	6.033 	6.244 	6.086 	####	-0.161 	-0.152 	-0.158 	-4.86	-7.46	0+
98	269	171	1958.53	1959.69	####	9.26 	15.96 	4.19 	6.372 	6.038 	6.253 	6.091 	####	-0.162 	-0.153 	-0.159 	-4.63	-7.62	1/2-
98	270	172	1963.85	1965.38	####	9.51 	16.14 	5.32 	6.381 	6.042 	6.260 	6.095 	####	-0.149 	-0.141 	-0.146 	-4.66	-7.72	0+
98	271	173	1968.05	1969.30	####	9.52 	16.39 	4.20 	6.390 	6.047 	6.268 	6.100 	####	-0.143 	-0.134 	-0.140 	-4.64	-7.85	5/2+
98	272	174	1972.95	1974.47	####	9.11 	16.48 	4.91 	6.400 	6.049 	6.276 	6.102 	####	-0.129 	-0.122 	-0.127 	-4.56	-7.92	0+
98	273	175	1977.08	1978.35	####	9.03 	16.68 	4.13 	6.410 	6.053 	6.284 	6.105 	####	-0.121 	-0.115 	-0.119 	-4.60	-8.02	1/2+
98	274	176	1981.99	1983.38	####	9.04 	16.83 	4.91 	6.420 	6.055 	6.292 	6.108 	####	-0.112 	-0.106 	-0.110 	-4.53	-8.11	0+
98	275	177	1986.21	1987.13	####	9.13 	17.06 	4.22 	6.431 	6.059 	6.301 	6.112 	####	-0.108 	-0.101 	-0.105 	-4.73	-8.24	1/2+
98	276	178	1990.97	1991.98	####	8.97 	17.23 	4.76 	6.442 	6.062 	6.309 	6.114 	####	-0.102 	-0.095 	-0.099 	-4.82	-8.33	0+
98	277	179	1994.73	1995.59	####	8.52 	17.30 	3.76 	6.452 	6.064 	6.317 	6.116 	####	-0.084 	-0.080 	-0.083 	-3.94	-8.38	3/2+
98	278	180	1999.05	2000.12	####	8.08 	17.35 	4.32 	6.462 	6.065 	6.325 	6.118 	####	-0.064 	-0.061 	-0.063 	-4.18	-8.42	0+
98	279	181	2003.02	2003.66	####	8.29 	17.50 	3.97 	6.473 	6.067 	6.334 	6.120 	####	-0.053 	-0.050 	-0.052 	-4.36	-8.50	1/2+
98	280	182	2007.45	2007.45	####	8.40 	17.66 	4.43 	6.485 	6.069 	6.343 	6.122 	####	-0.043 	-0.040 	-0.042 	-4.52	-8.58	0+
98	281	183	2011.35	2011.35	####	8.34 	17.74 	3.91 	6.496 	6.071 	6.351 	6.123 	####	-0.017 	-0.016 	-0.017 	-4.24	-8.63	1/2+
98	282	184	2015.73	2015.73	####	8.28 	17.90 	4.37 	6.509 	6.073 	6.361 	6.125 	####	0.000 	0.000 	0.000 	-4.44	-8.71	0+
98	283	185	2017.04	2017.04	####	5.68 	18.27 	1.31 	6.523 	6.086 	6.375 	6.138 	####	-0.017 	-0.024 	-0.020 	-1.63	-8.89	13/2-
98	284	186	2019.43	2019.43	####	3.70 	18.52 	2.39 	6.536 	6.095 	6.387 	6.148 	####	0.000 	0.000 	0.000 	-1.89	-9.02	0+
98	285	187	2020.65	2020.65	####	3.62 	19.03 	1.22 	6.550 	6.108 	6.402 	6.161 	####	-0.019 	-0.025 	-0.021 	-1.84	-9.20	13/2-
98	286	188	2023.09	2023.09	####	3.66 	19.12 	2.44 	6.563 	6.118 	6.414 	6.170 	####	0.000 	0.000 	0.000 	-1.88	-9.33	0+
98	287	189	2024.73	2025.40	####	4.07 	19.96 	1.63 	6.588 	6.135 	6.437 	6.186 	####	0.084 	0.098 	0.089 	-2.59	-9.69	1/2-
98	288	190	2027.64	2028.60	####	4.55 	20.48 	2.92 	6.607 	6.144 	6.453 	6.196 	####	0.105 	0.115 	0.108 	-2.61	-9.88	0+
98	289	191	2029.73	2030.59	####	5.01 	20.87 	2.09 	6.621 	6.157 	6.467 	6.208 	####	0.112 	0.122 	0.116 	-2.19	-10.08	5/2-
98	290	192	2032.36	2033.71	####	4.71 	21.23 	2.62 	6.635 	6.166 	6.480 	6.217 	####	0.121 	0.130 	0.124 	-2.35	-10.26	0+
98	291	193	2034.28	2035.45	####	4.55 	21.64 	1.92 	6.651 	6.176 	6.495 	6.228 	####	0.131 	0.139 	0.134 	-2.28	-10.46	3/2-
98	292	194	2036.95	2038.38	####	4.60 	22.04 	2.67 	6.665 	6.186 	6.508 	6.238 	####	0.141 	0.148 	0.144 	-2.32	-10.66	0+
98	293	195	2038.76	2039.82	####	4.48 	22.53 	1.81 	6.681 	6.197 	6.523 	6.249 	####	0.154 	0.160 	0.156 	-2.31	-10.87	1/2+
98	294	196	2041.55	2042.95	####	4.59 	22.90 	2.78 	6.696 	6.209 	6.538 	6.260 	####	0.166 	0.171 	0.167 	-2.34	-11.06	0+
98	295	197	2043.44	2044.41	####	4.67 	23.32 	1.89 	6.713 	6.221 	6.554 	6.273 	####	0.182 	0.188 	0.184 	-2.40	-11.25	3/2+
98	296	198	2046.21	2047.61	####	4.66 	23.54 	2.77 	6.728 	6.231 	6.568 	6.282 	####	0.192 	0.197 	0.193 	-2.37	-11.39	0+
98	297	199	2048.25	2049.34	####	4.82 	23.76 	2.04 	6.746 	6.243 	6.584 	6.294 	####	0.208 	0.213 	0.210 	-2.38	-11.51	1/2-
98	298	200	2050.89	2052.30	####	4.68 	23.98 	2.63 	6.760 	6.253 	6.597 	6.304 	####	0.216 	0.221 	0.218 	-2.34	-11.63	0+
98	299	201	2052.87	2053.99	####	4.62 	24.20 	1.99 	6.778 	6.264 	6.614 	6.315 	####	0.233 	0.238 	0.234 	-2.34	-11.74	5/2+
98	300	202	2055.45	2056.94	####	4.56 	24.49 	2.57 	6.789 	6.274 	6.625 	6.325 	####	0.235 	0.241 	0.237 	-2.26	-11.89	0+
98	301	203	2057.32	2058.57	####	4.45 	24.80 	1.88 	6.804 	6.286 	6.640 	6.336 	####	0.244 	0.251 	0.246 	-2.25	-12.03	7/2-
98	302	204	2059.84	2061.30	####	4.40 	25.04 	2.52 	6.816 	6.293 	6.651 	6.344 	####	0.247 	0.254 	0.249 	-2.17	-12.15	0+
98	303	205	2061.68	2062.83	####	4.36 	25.37 	1.84 	6.829 	6.304 	6.664 	6.354 	####	0.252 	0.260 	0.255 	-2.03	-12.30	5/2-
98	304	206	2064.01	2065.41	####	4.17 	25.58 	2.33 	6.843 	6.311 	6.676 	6.361 	####	0.257 	0.264 	0.259 	-2.01	-12.41	0+
98	305	207	2065.70	2066.84	####	4.02 	25.91 	1.69 	6.856 	6.321 	6.688 	6.371 	####	0.264 	0.271 	0.266 	-1.87	-12.56	7/2+
98	306	208	2067.79	2069.26	####	3.77 	26.12 	2.08 	6.870 	6.328 	6.701 	6.378 	####	0.268 	0.274 	0.270 	-1.82	-12.67	0+
98	307	209	2069.25	2070.59	####	3.54 	26.37 	1.46 	6.885 	6.336 	6.715 	6.386 	####	0.274 	0.279 	0.276 	-1.80	-12.79	1/2-
98	308	210	2071.23	2072.73	####	3.45 	26.57 	1.99 	6.898 	6.342 	6.726 	6.393 	####	0.276 	0.280 	0.277 	-1.69	-12.90	0+
98	309	211	2072.55	2073.87	####	3.30 	26.74 	1.32 	6.915 	6.349 	6.740 	6.399 	####	0.283 	0.285 	0.283 	-1.57	-13.00	3/2-
98	310	212	2074.46	2075.96	####	3.22 	27.00 	1.91 	6.926 	6.356 	6.751 	6.406 	####	0.282 	0.284 	0.282 	-1.58	-13.14	0+
98	311	213	2075.55	2076.87	####	3.00 	27.22 	1.10 	6.938 	6.364 	6.763 	6.414 	####	0.283 	0.283 	0.283 	-1.58	-13.28	9/2-
98	312	214	2077.45	2078.99	####	2.99 	27.53 	1.90 	6.949 	6.370 	6.773 	6.420 	####	0.282 	0.283 	0.282 	-1.49	-13.42	0+
98	313	215	2078.52	2079.90	####	2.97 	27.83 	1.07 	6.961 	6.377 	6.784 	6.427 	####	0.283 	0.283 	0.283 	-1.46	-13.56	7/2-
98	314	216	2080.30	2081.82	####	2.85 	28.09 	1.79 	6.972 	6.385 	6.794 	6.435 	####	0.282 	0.282 	0.282 	-1.41	-13.71	0+
98	315	217	2081.35	2082.48	####	2.83 	28.35 	1.05 	6.983 	6.391 	6.804 	6.441 	####	0.281 	0.281 	0.281 	-1.55	-13.84	9/2+
98	316	218	2082.98	2084.33	####	2.67 	28.64 	1.62 	6.995 	6.401 	6.816 	6.450 	####	0.283 	0.283 	0.283 	-1.19	-14.00	0+
98	317	219	2083.69	2084.89	####	2.34 	28.83 	0.72 	7.010 	6.404 	6.829 	6.454 	####	0.284 	0.284 	0.284 	-0.79	-14.10	3/2-
98	318	220	2085.00	2086.50	####	2.02 	28.98 	1.30 	7.020 	6.410 	6.838 	6.460 	####	0.280 	0.279 	0.279 	-0.99	-14.19	0+
98	319	221	2085.56	2087.02	####	1.87 	29.15 	0.57 	7.034 	6.415 	6.850 	6.464 	####	0.279 	0.278 	0.278 	-0.93	-14.28	3/2-
98	320	222	2086.87	2088.48	####	1.87 	29.32 	1.31 	7.045 	6.419 	6.859 	6.469 	####	0.275 	0.275 	0.275 	-0.96	-14.37	0+
98	321	223	2087.37	2088.91	####	1.80 	29.47 	0.50 	7.060 	6.424 	6.872 	6.473 	####	0.275 	0.274 	0.275 	-0.97	-14.46	1/2-
98	322	224	2088.71	2090.37	####	1.84 	29.66 	1.34 	7.068 	6.429 	6.880 	6.479 	####	0.270 	0.269 	0.269 	-0.95	-14.56	0+
98	323	225	2089.21	2090.78	####	1.85 	29.84 	0.51 	7.081 	6.435 	6.891 	6.485 	####	0.267 	0.266 	0.267 	-0.93	-14.65	1/2-
98	324	226	2090.54	2092.19	####	1.83 	29.99 	1.32 	7.090 	6.440 	6.900 	6.490 	####	0.262 	0.261 	0.262 	-0.94	-14.73	0+
98	325	227	2091.01	2092.52	####	1.80 	30.18 	0.47 	7.099 	6.447 	6.909 	6.496 	####	0.257 	0.255 	0.256 	-0.91	-14.83	1/2-
98	326	228	2092.37	2093.92	####	1.83 	30.31 	1.36 	7.111 	6.451 	6.919 	6.501 	####	0.254 	0.252 	0.254 	-0.93	-14.90	0+
98	327	229	2092.87	2094.07	####	1.86 	30.55 	0.50 	7.123 	6.462 	6.931 	6.511 	####	0.254 	0.250 	0.253 	-1.19	-15.03	9/2-
98	328	230	2094.13	2095.47	####	1.76 	30.63 	1.26 	7.131 	6.463 	6.938 	6.512 	####	0.246 	0.244 	0.246 	-0.76	-15.06	0+
98	329	231	2094.36	2095.57	####	1.49 	30.72 	0.23 	7.145 	6.465 	6.950 	6.514 	####	0.242 	0.241 	0.241 	-0.81	-15.11	5/2-
98	330	232	2095.33	2096.85	####	1.20 	30.82 	0.97 	7.153 	6.471 	6.957 	6.520 	####	0.235 	0.234 	0.234 	-0.58	-15.17	0+
98	331	233	2095.50	2096.98	####	1.14 	30.92 	0.17 	7.165 	6.475 	6.968 	6.524 	####	0.229 	0.229 	0.229 	-0.55	-15.23	5/2-
98	332	234	2096.42	2098.05	####	1.08 	30.99 	0.91 	7.175 	6.478 	6.976 	6.527 	####	0.222 	0.223 	0.223 	-0.56	-15.26	0+
98	333	235	2096.52	2098.12	####	1.02 	31.06 	0.11 	7.190 	6.481 	6.989 	6.530 	####	0.217 	0.220 	0.218 	-0.60	-15.30	1/2-
98	334	236	2097.49	2099.18	####	1.08 	31.16 	0.97 	7.197 	6.485 	6.995 	6.534 	####	0.210 	0.212 	0.210 	-0.56	-15.36	0+
98	335	237	2097.68	2099.26	####	1.15 	31.26 	0.18 	7.211 	6.489 	7.007 	6.538 	####	0.205 	0.209 	0.206 	-0.57	-15.41	1/2-
98	336	238	2098.59	2100.01	####	1.10 	31.08 	0.91 	7.214 	6.478 	7.007 	6.528 	####	-0.174 	-0.156 	-0.169 	-0.86	-15.25	0+
98	337	239	2098.85	2100.10	####	1.17 	31.27 	0.26 	7.224 	6.485 	7.017 	6.534 	####	-0.171 	-0.153 	-0.166 	-0.81	-15.35	1/2-
98	338	240	2100.22	2101.56	####	1.63 	31.36 	1.38 	7.233 	6.488 	7.025 	6.537 	####	-0.165 	-0.147 	-0.160 	-0.83	-15.40	0+
98	339	241	2100.35	2101.62	####	1.51 	31.50 	0.13 	7.243 	6.495 	7.035 	6.544 	####	-0.161 	-0.142 	-0.155 	-0.77	-15.49	1/2-
98	340	242	2101.77	2103.06	####	1.55 	31.62 	1.42 	7.252 	6.498 	7.043 	6.547 	####	-0.155 	-0.136 	-0.150 	-0.79	-15.54	0+
98	341	243	2101.91	2103.16	####	1.56 	31.67 	0.14 	7.265 	6.501 	7.054 	6.550 	####	-0.147 	-0.130 	-0.142 	-0.84	-15.58	1/2-
98	342	244	2103.27	2104.56	####	1.50 	31.83 	1.36 	7.271 	6.508 	7.061 	6.557 	####	-0.142 	-0.124 	-0.137 	-0.78	-15.66	0+
98	343	245	2103.52	2104.70	####	1.61 	31.91 	0.25 	7.283 	6.511 	7.071 	6.560 	####	-0.134 	-0.117 	-0.129 	-0.83	-15.71	1/2-
98	344	246	2104.80	2106.07	####	1.53 	32.01 	1.28 	7.291 	6.516 	7.079 	6.565 	####	-0.126 	-0.110 	-0.121 	-0.82	-15.77	0+
98	345	247	2105.16	2106.22	####	1.63 	32.13 	0.35 	7.302 	6.520 	7.089 	6.569 	####	-0.119 	-0.103 	-0.115 	-0.85	-15.83	1/2-
98	346	248	2106.43	2107.59	####	1.62 	32.20 	1.27 	7.311 	6.523 	7.097 	6.572 	####	-0.110 	-0.095 	-0.106 	-0.86	-15.87	0+
98	347	249	2106.85	2107.80	####	1.70 	32.38 	0.42 	7.320 	6.530 	7.106 	6.579 	####	-0.105 	-0.089 	-0.101 	-0.86	-15.96	1/2-
98	348	250	2108.14	2109.13	####	1.71 	32.41 	1.29 	7.331 	6.532 	7.115 	6.581 	####	-0.095 	-0.080 	-0.091 	-0.88	-15.99	0+
98	349	251	2108.54	2109.46	####	1.69 	32.49 	0.40 	7.341 	6.537 	7.124 	6.586 	####	-0.085 	-0.071 	-0.081 	-0.91	-16.06	1/2-
98	350	252	2109.89	2110.78	####	1.75 	32.56 	1.35 	7.352 	6.538 	7.134 	6.587 	####	-0.074 	-0.061 	-0.070 	-0.92	-16.08	0+
98	351	253	2110.48	2111.10	####	1.94 	32.67 	0.59 	7.364 	6.542 	7.144 	6.591 	####	-0.066 	-0.054 	-0.063 	-0.98	-16.14	3/2-
98	352	254	2111.78	2111.78	####	1.90 	32.62 	1.31 	7.375 	6.542 	7.153 	6.591 	####	-0.044 	-0.036 	-0.042 	-1.02	-16.13	0+
98	353	255	2112.54	2112.54	####	2.06 	32.71 	0.76 	7.387 	6.543 	7.163 	6.592 	####	0.000 	0.000 	0.000 	-1.16	-16.15	1/2-
98	354	256	2113.96	2113.96	####	2.18 	32.79 	1.42 	7.400 	6.544 	7.174 	6.593 	####	0.000 	0.000 	0.000 	-1.11	-16.19	0+
98	355	257	2114.86	2114.86	####	2.32 	32.96 	0.90 	7.411 	6.548 	7.184 	6.597 	####	0.000 	0.000 	0.000 	-1.33	-16.27	1/2-
98	356	258	2116.18	2116.18	####	2.22 	33.01 	1.32 	7.427 	6.548 	7.196 	6.597 	####	0.000 	0.000 	0.000 	-1.36	-16.30	0+
98	357	259	2114.94	2114.94	####	0.08 	33.01 	-1.24 	7.463 	6.548 	7.223 	6.597 	####	0.000 	0.000 	0.000 	1.22	-16.30	1/2+
98	358	260	2113.82	2113.82	####	-2.36 	33.11 	-1.12 	7.467 	6.556 	7.229 	6.604 	####	0.000 	0.000 	0.000 	1.15	-16.38	0+
100	232	132	1717.40	1719.13	####	####	0.06 	####	5.892 	5.802 	5.853 	5.857 	####	0.133 	0.156 	0.143 	-8.90	0.32	0+
100	233	133	1725.80	1727.31	####	####	0.53 	8.39 	5.908 	5.813 	5.867 	5.868 	####	0.147 	0.169 	0.157 	-8.86	0.09	5/2+
100	234	134	1735.13	1736.96	####	17.73 	0.99 	9.34 	5.928 	5.826 	5.884 	5.880 	####	0.170 	0.191 	0.179 	-8.89	-0.14	0+
100	235	135	1743.50	1744.97	####	17.71 	1.38 	8.37 	5.945 	5.837 	5.899 	5.892 	####	0.188 	0.209 	0.197 	-8.88	-0.32	5/2+
100	236	136	1752.86	1754.71	####	17.73 	1.67 	9.36 	5.964 	5.851 	5.917 	5.906 	####	0.212 	0.233 	0.221 	-8.87	-0.49	0+
100	237	137	1761.18	1762.12	####	17.68 	1.90 	8.32 	5.976 	5.858 	5.927 	5.912 	####	0.211 	0.232 	0.220 	-8.97	-0.69	3/2-
100	238	138	1770.38	1772.11	####	17.51 	2.40 	9.20 	5.995 	5.871 	5.943 	5.925 	####	0.234 	0.254 	0.242 	-8.60	-0.83	0+
100	239	139	1778.44	1779.91	####	17.27 	2.78 	8.07 	6.009 	5.878 	5.954 	5.932 	####	0.240 	0.259 	0.248 	-8.58	-1.02	3/2+
100	240	140	1787.22	1789.13	####	16.84 	3.17 	8.77 	6.025 	5.889 	5.969 	5.943 	####	0.254 	0.272 	0.261 	-8.33	-1.22	0+
100	241	141	1795.10	1796.53	####	16.65 	3.53 	7.88 	6.038 	5.895 	5.979 	5.949 	####	0.259 	0.277 	0.267 	-8.43	-1.40	5/2-
100	242	142	1803.61	1805.36	####	16.39 	3.93 	8.51 	6.054 	5.905 	5.993 	5.959 	####	0.270 	0.287 	0.277 	-7.96	-1.62	0+
100	243	143	1811.06	1812.67	####	15.97 	4.31 	7.45 	6.071 	5.914 	6.007 	5.968 	####	0.281 	0.295 	0.287 	-7.55	-1.80	1/2+
100	244	144	1819.03	1820.97	####	15.42 	4.88 	7.96 	6.083 	5.922 	6.017 	5.975 	####	0.279 	0.293 	0.285 	-7.64	-2.11	0+
100	245	145	1826.18	1827.97	####	15.12 	5.37 	7.15 	6.097 	5.930 	6.029 	5.984 	####	0.284 	0.297 	0.290 	-7.55	-2.34	7/2+
100	246	146	1834.10	1836.10	1837.12 	15.07 	5.90 	7.91 	6.110 	5.938 	6.041 	5.992 	####	0.287 	0.299 	0.292 	-7.48	-2.62	0+
100	247	147	1841.21	1842.79	####	15.03 	6.44 	7.12 	6.123 	5.946 	6.052 	6.000 	####	0.289 	0.300 	0.293 	-7.58	-2.87	7/2-
100	248	148	1848.87	1850.64	1851.55 	14.77 	6.95 	7.65 	6.137 	5.955 	6.064 	6.008 	####	0.295 	0.306 	0.299 	-7.12	-3.13	0+
100	249	149	1855.59	1857.30	1858.00 	14.37 	7.43 	6.72 	6.148 	5.960 	6.073 	6.013 	####	0.296 	0.306 	0.300 	-6.80	-3.37	5/2+
100	250	150	1862.43	1864.23	1865.52 	13.56 	7.93 	6.84 	6.160 	5.965 	6.082 	6.018 	####	0.296 	0.307 	0.300 	-6.56	-3.62	0+
100	251	151	1868.59	1870.39	1871.71 	13.01 	8.52 	6.16 	6.172 	5.972 	6.093 	6.025 	####	0.297 	0.308 	0.301 	-6.23	-3.91	9/2-
100	252	152	1874.97	1877.06	1878.92 	12.54 	8.99 	6.38 	6.184 	5.978 	6.103 	6.031 	####	0.295 	0.306 	0.299 	-6.13	-4.15	0+
100	253	153	1880.59	1882.59	1884.46 	11.99 	9.52 	5.61 	6.198 	5.986 	6.115 	6.039 	####	0.299 	0.309 	0.303 	-6.10	-4.41	3/2+
100	254	154	1886.93	1889.05	1890.98 	11.96 	9.89 	6.34 	6.207 	5.990 	6.122 	6.043 	####	0.289 	0.298 	0.293 	-5.95	-4.61	0+
100	255	155	1892.38	1894.33	1896.15 	11.79 	10.35 	5.45 	6.218 	5.996 	6.132 	6.049 	####	0.285 	0.293 	0.288 	-5.88	-4.84	3/2+
100	256	156	1898.65	1900.70	1902.54 	11.73 	10.76 	6.28 	6.230 	6.001 	6.142 	6.055 	####	0.282 	0.290 	0.285 	-5.85	-5.04	0+
100	257	157	1904.07	1905.86	1907.50 	11.69 	11.23 	5.42 	6.242 	6.008 	6.152 	6.061 	####	0.278 	0.286 	0.281 	-5.68	-5.27	1/2+
100	258	158	1910.15	1912.08	####	11.49 	11.56 	6.07 	6.254 	6.013 	6.162 	6.066 	####	0.277 	0.284 	0.280 	-5.66	-5.44	0+
100	259	159	1915.42	1917.11	####	11.34 	11.88 	5.27 	6.265 	6.017 	6.170 	6.070 	####	0.273 	0.281 	0.276 	-5.44	-5.60	7/2+
100	260	160	1921.12	1923.11	####	10.97 	12.23 	5.70 	6.274 	6.021 	6.178 	6.074 	####	0.267 	0.275 	0.270 	-5.41	-5.79	0+
100	261	161	1926.23	1927.98	####	10.82 	12.57 	5.12 	6.284 	6.025 	6.186 	6.078 	####	0.262 	0.270 	0.265 	-5.41	-5.96	11/2-
100	262	162	1931.73	1933.64	####	10.61 	12.95 	5.49 	6.294 	6.032 	6.195 	6.084 	####	0.257 	0.265 	0.260 	-5.58	-6.16	0+
100	263	163	1935.98	1937.87	####	9.75 	13.14 	4.25 	6.306 	6.037 	6.205 	6.089 	####	0.251 	0.259 	0.254 	-4.35	-6.26	5/2+
100	264	164	1940.91	1943.00	####	9.19 	13.31 	4.93 	6.313 	6.040 	6.211 	6.093 	####	0.240 	0.249 	0.244 	-4.61	-6.35	0+
100	265	165	1944.96	1946.89	####	8.98 	13.47 	4.05 	6.321 	6.043 	6.217 	6.096 	####	0.227 	0.237 	0.230 	-4.58	-6.43	5/2+
100	266	166	1950.05	1952.10	####	9.14 	13.62 	5.10 	6.329 	6.046 	6.224 	6.099 	####	0.215 	0.226 	0.219 	-4.64	-6.51	0+
100	267	167	1954.12	1956.03	####	9.16 	13.79 	4.07 	6.338 	6.049 	6.231 	6.102 	####	0.204 	0.215 	0.208 	-4.67	-6.60	3/2+
100	268	168	1959.25	1961.28	####	9.19 	13.94 	5.13 	6.345 	6.052 	6.237 	6.104 	####	0.191 	0.201 	0.195 	-4.66	-6.69	0+
100	269	169	1963.38	1965.25	####	9.26 	14.12 	4.13 	6.353 	6.054 	6.244 	6.107 	####	0.178 	0.186 	0.181 	-4.69	-6.79	3/2+
100	270	170	1968.53	1970.50	####	9.29 	14.20 	5.16 	6.361 	6.056 	6.250 	6.108 	####	0.164 	0.171 	0.167 	-4.72	-6.88	0+
100	271	171	1972.80	1974.44	####	9.42 	14.28 	4.27 	6.369 	6.058 	6.256 	6.111 	####	0.149 	0.152 	0.150 	-4.73	-7.00	3/2+
100	272	172	1978.49	1980.04	####	9.95 	14.64 	5.69 	6.381 	6.064 	6.266 	6.117 	####	-0.156 	-0.151 	-0.155 	-4.89	-6.98	0+
100	273	173	1982.96	1984.21	####	10.15 	14.91 	4.47 	6.390 	6.068 	6.274 	6.121 	####	-0.149 	-0.143 	-0.147 	-4.63	-7.12	5/2+
100	274	174	1988.00	1989.56	####	9.51 	15.05 	5.05 	6.399 	6.070 	6.281 	6.123 	####	-0.135 	-0.132 	-0.134 	-4.76	-7.21	0+
100	275	175	1992.34	1993.69	####	9.39 	15.26 	4.34 	6.409 	6.074 	6.289 	6.126 	####	-0.127 	-0.124 	-0.126 	-4.82	-7.32	1/2+
100	276	176	1997.45	1998.91	####	9.45 	15.46 	5.11 	6.419 	6.077 	6.297 	6.129 	####	-0.117 	-0.115 	-0.117 	-4.74	-7.43	0+
100	277	177	2001.91	2002.94	####	9.57 	15.70 	4.46 	6.429 	6.080 	6.305 	6.132 	####	-0.112 	-0.109 	-0.111 	-4.92	-7.56	1/2+
100	278	178	2006.86	2007.98	####	9.41 	15.89 	4.95 	6.440 	6.083 	6.314 	6.135 	####	-0.106 	-0.103 	-0.105 	-5.01	-7.66	0+
100	279	179	2010.73	2011.70	####	8.82 	16.00 	3.87 	6.450 	6.084 	6.321 	6.137 	####	-0.088 	-0.087 	-0.088 	-4.06	-7.73	3/2+
100	280	180	2015.15	2016.31	####	8.29 	16.10 	4.42 	6.459 	6.086 	6.329 	6.138 	####	-0.069 	-0.069 	-0.069 	-4.31	-7.80	0+
100	281	181	2019.28	2020.03	####	8.55 	16.26 	4.13 	6.470 	6.088 	6.337 	6.140 	####	-0.056 	-0.056 	-0.056 	-4.51	-7.89	1/2+
100	282	182	2023.87	2023.87	####	8.72 	16.42 	4.59 	6.482 	6.090 	6.345 	6.142 	####	-0.045 	-0.045 	-0.045 	-4.69	-7.98	0+
100	283	183	2027.87	2027.87	####	8.59 	16.52 	4.01 	6.493 	6.091 	6.353 	6.143 	####	-0.018 	-0.019 	-0.018 	-4.39	-8.03	1/2+
100	284	184	2032.42	2032.42	####	8.55 	16.69 	4.55 	6.505 	6.092 	6.363 	6.145 	####	0.000 	0.000 	0.000 	-4.60	-8.12	0+
100	285	185	2034.09	2034.09	####	6.22 	17.05 	1.67 	6.519 	6.106 	6.377 	6.158 	####	-0.018 	-0.026 	-0.021 	-2.00	-8.29	13/2-
100	286	186	2036.75	2036.75	####	4.33 	17.31 	2.66 	6.532 	6.115 	6.389 	6.168 	####	0.000 	0.000 	0.000 	-2.20	-8.43	0+
100	287	187	2038.45	2038.83	####	4.35 	17.79 	1.70 	6.549 	6.133 	6.407 	6.185 	####	-0.045 	-0.062 	-0.051 	-2.15	-8.65	11/2-
100	288	188	2041.11	2041.11	####	4.36 	18.02 	2.66 	6.561 	6.141 	6.418 	6.193 	####	-0.038 	-0.051 	-0.043 	-2.29	-8.78	0+
100	289	189	2043.34	2044.05	####	4.89 	18.61 	2.23 	6.584 	6.156 	6.439 	6.208 	####	0.088 	0.106 	0.094 	-2.92	-9.00	1/2-
100	290	190	2046.57	2047.56	####	5.46 	18.93 	3.24 	6.603 	6.166 	6.456 	6.218 	####	0.107 	0.124 	0.113 	-2.96	-9.12	0+
100	291	191	2049.07	2049.97	####	5.73 	19.34 	2.50 	6.617 	6.178 	6.470 	6.230 	####	0.115 	0.132 	0.121 	-2.60	-9.32	5/2-
100	292	192	2052.05	2053.43	####	5.47 	19.69 	2.98 	6.631 	6.188 	6.483 	6.240 	####	0.125 	0.141 	0.130 	-2.73	-9.49	0+
100	293	193	2054.35	2055.56	####	5.28 	20.07 	2.30 	6.647 	6.198 	6.497 	6.250 	####	0.135 	0.149 	0.140 	-2.69	-9.66	3/2-
100	294	194	2057.41	2058.88	####	5.36 	20.45 	3.06 	6.661 	6.209 	6.511 	6.261 	####	0.146 	0.160 	0.151 	-2.70	-9.84	0+
100	295	195	2059.59	2060.87	####	5.25 	20.83 	2.19 	6.677 	6.222 	6.526 	6.273 	####	0.158 	0.172 	0.163 	-2.63	-10.04	3/2-
100	296	196	2062.77	2064.21	####	5.37 	21.23 	3.18 	6.692 	6.232 	6.540 	6.283 	####	0.169 	0.181 	0.173 	-2.71	-10.20	0+
100	297	197	2065.05	2066.00	####	5.46 	21.61 	2.28 	6.708 	6.243 	6.555 	6.294 	####	0.182 	0.193 	0.186 	-2.71	-10.38	3/2+
100	298	198	2068.14	2069.54	####	5.37 	21.93 	3.09 	6.723 	6.253 	6.569 	6.304 	####	0.192 	0.201 	0.195 	-2.68	-10.54	0+
100	299	199	2070.45	2071.57	####	5.40 	22.20 	2.31 	6.740 	6.263 	6.584 	6.314 	####	0.205 	0.212 	0.207 	-2.69	-10.69	1/2-
100	300	200	2073.37	2074.81	####	5.23 	22.48 	2.92 	6.753 	6.273 	6.597 	6.324 	####	0.212 	0.218 	0.214 	-2.60	-10.85	0+
100	301	201	2075.56	2076.71	####	5.11 	22.69 	2.19 	6.771 	6.283 	6.613 	6.334 	####	0.226 	0.230 	0.227 	-2.58	-10.96	5/2+
100	302	202	2078.44	2079.93	####	5.07 	22.99 	2.88 	6.782 	6.293 	6.624 	6.343 	####	0.229 	0.233 	0.230 	-2.52	-11.12	0+
100	303	203	2080.58	2081.79	####	5.02 	23.26 	2.14 	6.797 	6.304 	6.638 	6.354 	####	0.239 	0.244 	0.240 	-2.47	-11.25	7/2-
100	304	204	2083.35	2084.78	####	4.90 	23.50 	2.76 	6.809 	6.312 	6.649 	6.362 	####	0.241 	0.246 	0.243 	-2.42	-11.38	0+
100	305	205	2085.46	2086.56	####	4.88 	23.78 	2.11 	6.822 	6.321 	6.662 	6.372 	####	0.247 	0.252 	0.249 	-2.32	-11.52	5/2-
100	306	206	2088.01	2089.41	####	4.66 	24.00 	2.55 	6.835 	6.328 	6.674 	6.379 	####	0.252 	0.258 	0.254 	-2.27	-11.64	0+
100	307	207	2089.99	2091.11	####	4.53 	24.28 	1.98 	6.848 	6.338 	6.686 	6.388 	####	0.259 	0.266 	0.261 	-2.18	-11.78	7/2+
100	308	208	2092.31	2093.77	####	4.31 	24.53 	2.33 	6.862 	6.346 	6.699 	6.397 	####	0.264 	0.271 	0.266 	-2.07	-11.90	0+
100	309	209	2094.00	2095.30	####	4.02 	24.76 	1.69 	6.878 	6.353 	6.712 	6.404 	####	0.271 	0.277 	0.273 	-2.06	-12.01	1/2-
100	310	210	2096.22	2097.74	####	3.91 	24.99 	2.22 	6.890 	6.361 	6.724 	6.411 	####	0.272 	0.278 	0.274 	-1.93	-12.14	0+
100	311	211	2097.74	2099.16	####	3.73 	25.19 	1.51 	6.904 	6.368 	6.736 	6.418 	####	0.276 	0.281 	0.278 	-1.82	-12.27	1/2-
100	312	212	2099.94	2101.50	####	3.72 	25.48 	2.20 	6.916 	6.375 	6.748 	6.425 	####	0.278 	0.282 	0.279 	-1.85	-12.40	0+
100	313	213	2101.33	2102.71	####	3.59 	25.77 	1.39 	6.930 	6.382 	6.760 	6.432 	####	0.280 	0.283 	0.281 	-1.84	-12.54	9/2-
100	314	214	2103.53	2105.12	####	3.58 	26.08 	2.20 	6.941 	6.389 	6.770 	6.439 	####	0.280 	0.283 	0.281 	-1.79	-12.70	0+
100	315	215	2104.89	2106.34	####	3.56 	26.37 	1.37 	6.953 	6.396 	6.781 	6.446 	####	0.281 	0.284 	0.282 	-1.81	-12.85	7/2-
100	316	216	2107.00	2108.54	####	3.47 	26.69 	2.11 	6.964 	6.404 	6.792 	6.454 	####	0.281 	0.284 	0.282 	-1.72	-13.01	0+
100	317	217	2108.40	2109.67	####	3.51 	27.05 	1.41 	6.976 	6.416 	6.804 	6.465 	####	0.284 	0.287 	0.285 	-1.86	-13.21	7/2-
100	318	218	2110.30	2111.59	####	3.30 	27.32 	1.90 	6.987 	6.420 	6.813 	6.469 	####	0.283 	0.286 	0.284 	-1.44	-13.33	0+
100	319	219	2111.19	2112.39	####	2.78 	27.49 	0.88 	7.002 	6.422 	6.825 	6.472 	####	0.283 	0.286 	0.284 	-0.95	-13.42	3/2-
100	320	220	2112.70	2114.24	####	2.40 	27.70 	1.51 	7.011 	6.429 	6.835 	6.479 	####	0.279 	0.283 	0.280 	-1.19	-13.54	0+
100	321	221	2113.47	2114.98	####	2.28 	27.91 	0.77 	7.025 	6.434 	6.846 	6.484 	####	0.279 	0.282 	0.280 	-1.14	-13.65	3/2-
100	322	222	2114.96	2116.64	####	2.27 	28.09 	1.49 	7.035 	6.440 	6.856 	6.489 	####	0.276 	0.279 	0.277 	-1.16	-13.75	0+
100	323	223	2115.65	2117.27	####	2.18 	28.28 	0.69 	7.051 	6.444 	6.869 	6.494 	####	0.276 	0.280 	0.277 	-1.18	-13.85	1/2-
100	324	224	2117.19	2118.92	####	2.23 	28.49 	1.55 	7.059 	6.451 	6.877 	6.500 	####	0.272 	0.275 	0.273 	-1.14	-13.96	0+
100	325	225	2117.92	2119.53	####	2.27 	28.70 	0.72 	7.072 	6.457 	6.889 	6.506 	####	0.271 	0.274 	0.272 	-1.12	-14.07	1/2-
100	326	226	2119.40	2121.09	####	2.20 	28.86 	1.48 	7.082 	6.462 	6.897 	6.511 	####	0.265 	0.269 	0.267 	-1.12	-14.15	0+
100	327	227	2120.08	2121.62	####	2.16 	29.07 	0.68 	7.090 	6.468 	6.906 	6.518 	####	0.260 	0.264 	0.261 	-1.08	-14.25	1/2-
100	328	228	2121.58	2123.16	####	2.18 	29.21 	1.50 	7.102 	6.473 	6.916 	6.522 	####	0.257 	0.261 	0.259 	-1.09	-14.33	0+
100	329	229	2122.31	2123.58	####	2.24 	29.44 	0.74 	7.114 	6.481 	6.928 	6.530 	####	0.256 	0.258 	0.256 	-1.29	-14.44	9/2-
100	330	230	2123.66	2125.03	####	2.08 	29.53 	1.35 	7.123 	6.484 	6.935 	6.533 	####	0.249 	0.253 	0.250 	-0.90	-14.49	0+
100	331	231	2124.11	2125.42	####	1.80 	29.75 	0.45 	7.131 	6.492 	6.944 	6.541 	####	0.245 	0.247 	0.246 	-0.54	-14.61	13/2+
100	332	232	2125.09	2126.67	####	1.43 	29.76 	0.98 	7.143 	6.493 	6.954 	6.542 	####	0.238 	0.243 	0.240 	-0.69	-14.62	0+
100	333	233	2125.37	2126.91	####	1.26 	29.87 	0.28 	7.155 	6.497 	6.964 	6.546 	####	0.233 	0.239 	0.235 	-0.67	-14.69	5/2-
100	334	234	2126.36	2128.05	####	1.27 	29.95 	1.00 	7.165 	6.500 	6.973 	6.549 	####	0.226 	0.233 	0.228 	-0.66	-14.73	0+
100	335	235	2126.60	2128.21	####	1.23 	30.07 	0.23 	7.176 	6.506 	6.983 	6.555 	####	0.221 	0.227 	0.223 	-0.61	-14.80	5/2-
100	336	236	2127.62	2129.34	####	1.26 	30.13 	1.02 	7.187 	6.507 	6.991 	6.556 	####	0.214 	0.221 	0.216 	-0.65	-14.83	0+
100	337	237	2127.90	2129.52	####	1.30 	30.22 	0.28 	7.201 	6.510 	7.003 	6.559 	####	0.209 	0.218 	0.212 	-0.67	-14.88	1/2-
100	338	238	2128.86	2130.56	####	1.24 	30.27 	0.96 	7.208 	6.512 	7.009 	6.561 	####	0.198 	0.206 	0.200 	-0.66	-14.92	0+
100	339	239	2129.11	2130.62	####	1.21 	30.27 	0.25 	7.214 	6.514 	7.014 	6.563 	####	0.183 	0.187 	0.184 	-0.74	-14.97	1/2-
100	340	240	2130.36	2131.74	####	1.50 	30.14 	1.25 	7.222 	6.510 	7.020 	6.559 	####	-0.169 	-0.155 	-0.165 	-0.98	-14.79	0+
100	341	241	2130.81	2132.05	####	1.70 	30.46 	0.45 	7.225 	6.520 	7.026 	6.569 	####	0.154 	0.149 	0.152 	-0.89	-15.09	1/2-
100	342	242	2132.23	2133.54	####	1.86 	30.45 	1.42 	7.240 	6.520 	7.037 	6.569 	####	-0.160 	-0.145 	-0.156 	-0.94	-14.95	0+
100	343	243	2132.55	2133.63	####	1.74 	30.64 	0.32 	7.250 	6.526 	7.047 	6.574 	####	-0.157 	-0.142 	-0.153 	-0.92	-15.05	3/2+
100	344	244	2134.01	2135.29	####	1.78 	30.74 	1.46 	7.258 	6.530 	7.054 	6.579 	####	-0.148 	-0.133 	-0.144 	-0.91	-15.11	0+
100	345	245	2134.37	2135.50	####	1.82 	30.85 	0.36 	7.269 	6.534 	7.064 	6.583 	####	-0.141 	-0.127 	-0.137 	-0.95	-15.18	5/2-
100	346	246	2135.77	2137.04	####	1.76 	30.97 	1.40 	7.277 	6.538 	7.072 	6.587 	####	-0.132 	-0.119 	-0.129 	-0.92	-15.24	0+
100	347	247	2136.23	2137.35	####	1.86 	31.08 	0.47 	7.288 	6.542 	7.081 	6.591 	####	-0.125 	-0.112 	-0.121 	-0.98	-15.30	1/2-
100	348	248	2137.60	2138.80	####	1.83 	31.17 	1.37 	7.297 	6.546 	7.089 	6.594 	####	-0.116 	-0.103 	-0.112 	-0.97	-15.36	0+
100	349	249	2138.19	2139.15	####	1.95 	31.34 	0.59 	7.307 	6.551 	7.099 	6.600 	####	-0.110 	-0.097 	-0.106 	-1.00	-15.44	1/2-
100	350	250	2139.55	2140.55	####	1.94 	31.41 	1.36 	7.318 	6.553 	7.108 	6.602 	####	-0.101 	-0.088 	-0.097 	-1.00	-15.48	0+
100	351	251	2140.07	2140.84	####	1.88 	31.54 	0.53 	7.328 	6.560 	7.117 	6.609 	####	-0.097 	-0.083 	-0.093 	-0.94	-15.58	3/2-
100	352	252	2141.51	2142.31	####	1.96 	31.62 	1.44 	7.339 	6.560 	7.126 	6.608 	####	-0.084 	-0.072 	-0.081 	-0.96	-15.60	0+
100	353	253	2142.20	2142.79	####	2.13 	31.72 	0.69 	7.351 	6.563 	7.136 	6.611 	####	-0.075 	-0.063 	-0.071 	-1.05	-15.65	3/2-
100	354	254	2143.49	2144.26	####	1.98 	31.71 	1.29 	7.362 	6.562 	7.145 	6.610 	####	-0.052 	-0.045 	-0.050 	-1.09	-15.65	0+
100	355	255	2144.34	2144.34	####	2.14 	31.80 	0.85 	7.374 	6.565 	7.155 	6.614 	####	-0.049 	-0.040 	-0.046 	-1.28	-15.72	1/2-
100	356	256	2145.76	2145.76	####	2.27 	31.80 	1.42 	7.387 	6.563 	7.165 	6.612 	####	0.000 	0.000 	0.000 	-1.22	-15.71	0+
100	357	257	2146.79	2146.79	####	2.45 	31.94 	1.03 	7.399 	6.566 	7.175 	6.614 	####	0.000 	0.000 	0.000 	-1.38	-15.77	1/2-
100	358	258	2148.17	2148.17	####	2.41 	31.99 	1.38 	7.414 	6.566 	7.187 	6.614 	####	0.000 	0.000 	0.000 	-1.41	-15.80	0+
100	359	259	2146.93	2146.93	####	0.14 	31.99 	-1.24 	7.450 	6.565 	7.214 	6.614 	####	0.000 	0.000 	0.000 	1.21	-15.80	1/2+
100	360	260	2146.00	2146.00	####	-2.17 	32.18 	-0.93 	7.444 	6.577 	7.214 	6.626 	####	0.000 	0.000 	0.000 	1.05	-15.92	0+
102	238	136	1752.97	1754.77	####	17.33 	0.11 	9.81 	5.967 	5.872 	5.926 	5.926 	####	0.200 	0.219 	0.208 	-9.20	0.28	0+
102	239	137	1761.66	1762.86	####	18.50 	0.48 	8.69 	5.980 	5.880 	5.938 	5.934 	####	0.206 	0.224 	0.214 	-8.98	0.11	3/2-
102	240	138	1771.16	1772.90	####	18.19 	0.79 	9.50 	5.999 	5.892 	5.954 	5.946 	####	0.225 	0.243 	0.233 	-8.97	-0.07	0+
102	241	139	1779.61	1781.04	####	17.95 	1.16 	8.44 	6.013 	5.899 	5.965 	5.953 	####	0.233 	0.250 	0.240 	-8.94	-0.25	3/2+
102	242	140	1788.76	1790.67	####	17.60 	1.54 	9.15 	6.029 	5.910 	5.980 	5.964 	####	0.249 	0.266 	0.256 	-8.72	-0.45	0+
102	243	141	1797.01	1798.37	####	17.40 	1.91 	8.24 	6.042 	5.916 	5.990 	5.970 	####	0.254 	0.271 	0.261 	-8.81	-0.62	5/2-
102	244	142	1805.94	1807.74	####	17.18 	2.33 	8.93 	6.058 	5.928 	6.004 	5.981 	####	0.266 	0.283 	0.273 	-8.41	-0.84	0+
102	245	143	1813.83	1815.28	####	16.82 	2.77 	7.89 	6.069 	5.934 	6.013 	5.987 	####	0.264 	0.281 	0.271 	-8.02	-1.07	7/2+
102	246	144	1822.37	1824.29	####	16.43 	3.34 	8.54 	6.086 	5.944 	6.027 	5.997 	####	0.275 	0.291 	0.282 	-8.15	-1.33	0+
102	247	145	1830.04	1831.80	####	16.21 	3.85 	7.67 	6.098 	5.951 	6.038 	6.005 	####	0.277 	0.292 	0.283 	-8.03	-1.58	1/2+
102	248	146	1838.46	1840.41	####	16.10 	4.37 	8.43 	6.113 	5.960 	6.050 	6.013 	####	0.284 	0.298 	0.290 	-7.99	-1.85	0+
102	249	147	1846.07	1847.58	####	16.03 	4.86 	7.61 	6.126 	5.968 	6.062 	6.021 	####	0.287 	0.300 	0.292 	-8.08	-2.08	7/2-
102	250	148	1854.21	1855.94	####	15.75 	5.34 	8.14 	6.139 	5.975 	6.073 	6.029 	####	0.292 	0.304 	0.297 	-7.64	-2.35	0+
102	251	149	1861.48	1863.13	####	15.41 	5.89 	7.27 	6.151 	5.981 	6.082 	6.034 	####	0.293 	0.305 	0.298 	-7.35	-2.62	5/2+
102	252	150	1868.87	1870.65	1871.30 	14.66 	6.44 	7.39 	6.162 	5.986 	6.092 	6.039 	####	0.293 	0.305 	0.298 	-7.11	-2.89	0+
102	253	151	1875.62	1877.39	1877.89 	14.14 	7.02 	6.74 	6.174 	5.993 	6.102 	6.046 	####	0.295 	0.307 	0.300 	-6.80	-3.18	9/2-
102	254	152	1882.51	1884.54	1885.59 	13.64 	7.54 	6.89 	6.186 	5.999 	6.112 	6.053 	####	0.294 	0.305 	0.298 	-6.62	-3.43	0+
102	255	153	1888.64	1890.53	1891.57 	13.02 	8.05 	6.13 	6.201 	6.007 	6.124 	6.060 	####	0.297 	0.309 	0.302 	-6.24	-3.69	3/2+
102	256	154	1895.38	1897.45	1898.63 	12.87 	8.45 	6.74 	6.209 	6.012 	6.131 	6.065 	####	0.288 	0.299 	0.292 	-6.39	-3.88	0+
102	257	155	1901.30	1903.21	1904.28 	12.66 	8.92 	5.92 	6.220 	6.018 	6.141 	6.071 	####	0.283 	0.294 	0.287 	-6.30	-4.10	3/2+
102	258	156	1907.97	1909.98	####	12.59 	9.31 	6.67 	6.233 	6.024 	6.151 	6.077 	####	0.282 	0.292 	0.286 	-6.26	-4.29	0+
102	259	157	1913.84	1915.62	1916.59 	12.55 	9.77 	5.88 	6.245 	6.031 	6.161 	6.084 	####	0.279 	0.289 	0.283 	-6.06	-4.52	1/2+
102	260	158	1920.25	1922.19	####	12.28 	10.10 	6.40 	6.257 	6.036 	6.171 	6.089 	####	0.278 	0.288 	0.282 	-6.02	-4.69	0+
102	261	159	1925.83	1927.55	####	11.99 	10.42 	5.59 	6.267 	6.040 	6.179 	6.093 	####	0.275 	0.285 	0.279 	-5.73	-4.85	7/2+
102	262	160	1931.92	1933.95	####	11.68 	10.81 	6.09 	6.277 	6.045 	6.188 	6.098 	####	0.269 	0.280 	0.274 	-5.76	-5.04	0+
102	263	161	1937.36	1939.15	####	11.53 	11.13 	5.44 	6.286 	6.049 	6.195 	6.101 	####	0.264 	0.276 	0.269 	-5.82	-5.21	11/2-
102	264	162	1943.23	1945.16	####	11.30 	11.50 	5.87 	6.296 	6.055 	6.204 	6.107 	####	0.260 	0.272 	0.265 	-5.94	-5.42	0+
102	265	163	1947.70	1949.61	####	10.34 	11.72 	4.47 	6.308 	6.060 	6.214 	6.112 	####	0.254 	0.267 	0.259 	-4.57	-5.53	5/2+
102	266	164	1952.84	1954.94	####	9.61 	11.93 	5.15 	6.317 	6.064 	6.222 	6.117 	####	0.247 	0.261 	0.252 	-4.81	-5.62	0+
102	267	165	1957.06	1959.06	####	9.36 	12.10 	4.22 	6.325 	6.067 	6.228 	6.120 	####	0.235 	0.249 	0.240 	-4.74	-5.72	5/2+
102	268	166	1962.33	1964.43	####	9.49 	12.28 	5.27 	6.333 	6.071 	6.234 	6.123 	####	0.224 	0.239 	0.230 	-4.82	-5.81	0+
102	269	167	1966.57	1968.55	####	9.51 	12.45 	4.24 	6.341 	6.073 	6.240 	6.125 	####	0.211 	0.226 	0.216 	-4.86	-5.90	3/2+
102	270	168	1971.89	1973.97	####	9.56 	12.65 	5.32 	6.347 	6.075 	6.246 	6.128 	####	0.197 	0.211 	0.202 	-4.86	-6.01	0+
102	271	169	1976.23	1978.16	####	9.66 	12.85 	4.34 	6.354 	6.076 	6.251 	6.129 	####	0.182 	0.194 	0.186 	-4.91	-6.14	3/2+
102	272	170	1981.59	1983.59	####	9.70 	13.06 	5.36 	6.362 	6.078 	6.257 	6.130 	####	0.168 	0.177 	0.171 	-4.94	-6.25	0+
102	273	171	1986.09	1987.76	####	9.86 	13.29 	4.50 	6.369 	6.079 	6.262 	6.132 	####	0.152 	0.158 	0.154 	-4.95	-6.38	3/2+
102	274	172	1991.64	1993.20	####	10.04 	13.15 	5.55 	6.381 	6.085 	6.272 	6.137 	####	-0.160 	-0.157 	-0.159 	-5.15	-6.26	0+
102	275	173	1996.37	1997.67	####	10.28 	13.41 	4.73 	6.389 	6.088 	6.279 	6.140 	####	-0.151 	-0.148 	-0.149 	-4.88	-6.40	5/2+
102	276	174	2001.63	2003.21	####	9.99 	13.62 	5.26 	6.399 	6.091 	6.287 	6.143 	####	-0.138 	-0.137 	-0.138 	-5.00	-6.51	0+
102	277	175	2006.23	2007.55	####	9.86 	13.88 	4.60 	6.408 	6.094 	6.294 	6.146 	####	-0.129 	-0.128 	-0.129 	-5.05	-6.64	3/2+
102	278	176	2011.54	2013.04	####	9.92 	14.09 	5.32 	6.418 	6.097 	6.302 	6.149 	####	-0.120 	-0.119 	-0.120 	-4.98	-6.76	0+
102	279	177	2016.27	2017.37	####	10.04 	14.35 	4.72 	6.428 	6.100 	6.310 	6.152 	####	-0.114 	-0.113 	-0.114 	-5.12	-6.89	1/2+
102	280	178	2021.42	2022.61	####	9.88 	14.56 	5.15 	6.438 	6.102 	6.318 	6.155 	####	-0.108 	-0.107 	-0.108 	-5.22	-7.00	0+
102	281	179	2025.45	2026.49	####	9.18 	14.72 	4.03 	6.448 	6.104 	6.325 	6.156 	####	-0.090 	-0.091 	-0.091 	-4.22	-7.10	3/2+
102	282	180	2030.02	2031.25	####	8.60 	14.87 	4.57 	6.457 	6.106 	6.332 	6.158 	####	-0.072 	-0.074 	-0.073 	-4.47	-7.19	0+
102	283	181	2034.32	2035.17	####	8.88 	15.05 	4.30 	6.468 	6.107 	6.340 	6.160 	####	-0.058 	-0.060 	-0.059 	-4.68	-7.29	1/2+
102	284	182	2039.09	2039.09	####	9.07 	15.22 	4.77 	6.479 	6.109 	6.349 	6.161 	####	-0.047 	-0.048 	-0.047 	-4.87	-7.38	0+
102	285	183	2043.21	2043.21	####	8.89 	15.34 	4.12 	6.489 	6.110 	6.356 	6.162 	####	-0.019 	-0.020 	-0.019 	-4.54	-7.45	1/2+
102	286	184	2047.93	2047.93	####	8.84 	15.51 	4.72 	6.501 	6.112 	6.365 	6.164 	####	0.000 	0.000 	0.000 	-4.77	-7.54	0+
102	287	185	2049.96	2049.96	####	6.74 	15.87 	2.03 	6.515 	6.125 	6.379 	6.177 	####	-0.019 	-0.027 	-0.022 	-2.36	-7.71	13/2-
102	288	186	2052.89	2052.89	####	4.96 	16.14 	2.93 	6.528 	6.135 	6.392 	6.187 	####	0.000 	0.000 	0.000 	-2.51	-7.86	0+
102	289	187	2055.02	2055.41	####	5.06 	16.57 	2.13 	6.545 	6.152 	6.409 	6.204 	####	-0.046 	-0.063 	-0.052 	-2.49	-8.05	11/2-
102	290	188	2057.94	2059.08	####	5.05 	16.83 	2.92 	6.559 	6.163 	6.422 	6.214 	####	0.051 	0.068 	0.057 	-2.80	-8.21	0+
102	291	189	2060.56	2061.24	####	5.54 	17.22 	2.62 	6.580 	6.175 	6.441 	6.227 	####	0.088 	0.109 	0.095 	-3.11	-8.33	1/2-
102	292	190	2063.97	2065.09	####	6.03 	17.40 	3.41 	6.597 	6.186 	6.456 	6.237 	####	0.103 	0.123 	0.110 	-3.20	-8.45	0+
102	293	191	2066.86	2067.73	####	6.31 	17.79 	2.89 	6.612 	6.197 	6.471 	6.249 	####	0.116 	0.135 	0.123 	-3.01	-8.59	5/2-
102	294	192	2070.19	2071.53	####	6.22 	18.14 	3.32 	6.627 	6.208 	6.485 	6.259 	####	0.126 	0.145 	0.132 	-3.08	-8.76	0+
102	295	193	2072.83	2074.02	####	5.97 	18.49 	2.65 	6.642 	6.218 	6.498 	6.269 	####	0.136 	0.154 	0.142 	-3.06	-8.90	3/2-
102	296	194	2076.24	2077.70	####	6.05 	18.83 	3.40 	6.657 	6.229 	6.513 	6.281 	####	0.148 	0.166 	0.154 	-3.04	-9.07	0+
102	297	195	2078.77	2080.04	####	5.94 	19.18 	2.54 	6.672 	6.241 	6.527 	6.292 	####	0.159 	0.177 	0.166 	-2.96	-9.23	3/2-
102	298	196	2082.27	2083.72	####	6.03 	19.49 	3.49 	6.687 	6.251 	6.541 	6.302 	####	0.170 	0.186 	0.176 	-3.04	-9.38	0+
102	299	197	2084.85	2085.81	####	6.08 	19.80 	2.58 	6.703 	6.262 	6.555 	6.312 	####	0.183 	0.198 	0.188 	-3.01	-9.51	3/2+
102	300	198	2088.27	2089.69	####	6.00 	20.13 	3.42 	6.717 	6.272 	6.569 	6.323 	####	0.192 	0.205 	0.196 	-2.99	-9.68	0+
102	301	199	2090.84	2092.01	####	5.99 	20.38 	2.57 	6.735 	6.282 	6.585 	6.332 	####	0.204 	0.215 	0.208 	-3.02	-9.81	1/2-
102	302	200	2094.11	2095.58	####	5.84 	20.73 	3.27 	6.747 	6.292 	6.597 	6.342 	####	0.210 	0.219 	0.213 	-2.90	-9.99	0+
102	303	201	2096.52	2097.91	####	5.68 	20.96 	2.41 	6.761 	6.302 	6.610 	6.353 	####	0.217 	0.226 	0.220 	-2.78	-10.16	1/2-
102	304	202	2099.77	2101.28	####	5.67 	21.33 	3.25 	6.776 	6.311 	6.623 	6.361 	####	0.225 	0.232 	0.227 	-2.82	-10.31	0+
102	305	203	2102.19	2103.39	####	5.67 	21.61 	2.42 	6.791 	6.322 	6.638 	6.372 	####	0.235 	0.241 	0.237 	-2.74	-10.46	7/2-
102	306	204	2105.26	2106.69	####	5.49 	21.92 	3.07 	6.802 	6.329 	6.649 	6.380 	####	0.237 	0.243 	0.239 	-2.70	-10.63	0+
102	307	205	2107.65	2108.73	####	5.45 	22.19 	2.38 	6.816 	6.338 	6.661 	6.389 	####	0.243 	0.248 	0.244 	-2.62	-10.78	5/2-
102	308	206	2110.46	2111.86	####	5.19 	22.45 	2.81 	6.828 	6.346 	6.672 	6.396 	####	0.248 	0.253 	0.249 	-2.53	-10.93	0+
102	309	207	2112.71	2113.81	####	5.06 	22.72 	2.25 	6.842 	6.355 	6.685 	6.405 	####	0.255 	0.261 	0.257 	-2.48	-11.07	7/2+
102	310	208	2115.31	2116.73	####	4.85 	22.99 	2.60 	6.855 	6.364 	6.697 	6.414 	####	0.260 	0.267 	0.262 	-2.32	-11.21	0+
102	311	209	2117.19	2118.34	####	4.48 	23.19 	1.89 	6.871 	6.371 	6.711 	6.421 	####	0.268 	0.274 	0.270 	-1.98	-11.32	1/2-
102	312	210	2119.69	2121.23	####	4.38 	23.47 	2.50 	6.882 	6.379 	6.721 	6.429 	####	0.267 	0.274 	0.269 	-2.17	-11.46	0+
102	313	211	2121.45	2122.91	####	4.26 	23.72 	1.77 	6.896 	6.386 	6.734 	6.436 	####	0.271 	0.278 	0.274 	-2.11	-11.58	1/2-
102	314	212	2123.93	2125.55	####	4.24 	23.99 	2.48 	6.908 	6.393 	6.745 	6.443 	####	0.273 	0.280 	0.275 	-2.13	-11.72	0+
102	315	213	2125.60	2127.05	####	4.14 	24.27 	1.67 	6.922 	6.401 	6.757 	6.451 	####	0.277 	0.283 	0.279 	-2.12	-11.85	9/2-
102	316	214	2128.12	2129.76	####	4.19 	24.60 	2.52 	6.933 	6.408 	6.768 	6.458 	####	0.278 	0.284 	0.280 	-2.10	-12.00	0+
102	317	215	2129.79	2131.30	####	4.19 	24.90 	1.67 	6.945 	6.415 	6.779 	6.465 	####	0.279 	0.285 	0.281 	-2.15	-12.14	7/2-
102	318	216	2132.25	2133.81	####	4.12 	25.25 	2.45 	6.956 	6.424 	6.790 	6.473 	####	0.281 	0.287 	0.283 	-2.04	-12.31	0+
102	319	217	2134.03	2135.31	####	4.23 	25.62 	1.78 	6.969 	6.433 	6.802 	6.483 	####	0.284 	0.290 	0.286 	-2.15	-12.49	7/2-
102	320	218	2136.22	2137.51	####	3.97 	25.92 	2.19 	6.979 	6.438 	6.811 	6.487 	####	0.282 	0.289 	0.285 	-2.26	-12.63	0+
102	321	219	2137.29	2138.52	####	3.27 	26.11 	1.08 	6.994 	6.441 	6.823 	6.490 	####	0.282 	0.289 	0.284 	-1.14	-12.72	3/2-
102	322	220	2139.08	2140.68	####	2.86 	26.38 	1.78 	7.003 	6.449 	6.833 	6.498 	####	0.280 	0.287 	0.282 	-1.42	-12.87	0+
102	323	221	2140.09	2141.66	####	2.79 	26.62 	1.01 	7.017 	6.454 	6.844 	6.504 	####	0.279 	0.287 	0.282 	-1.38	-12.99	3/2-
102	324	222	2141.80	2143.52	####	2.72 	26.83 	1.71 	7.027 	6.460 	6.854 	6.510 	####	0.277 	0.285 	0.279 	-1.37	-13.10	0+
102	325	223	2142.72	2144.39	####	2.64 	27.08 	0.93 	7.040 	6.467 	6.865 	6.516 	####	0.276 	0.284 	0.278 	-1.31	-13.23	3/2-
102	326	224	2144.45	2146.20	####	2.65 	27.25 	1.72 	7.051 	6.471 	6.875 	6.521 	####	0.273 	0.281 	0.276 	-1.33	-13.32	0+
102	327	225	2145.39	2147.02	####	2.67 	27.47 	0.94 	7.065 	6.477 	6.887 	6.526 	####	0.273 	0.281 	0.276 	-1.32	-13.44	1/2-
102	328	226	2147.03	2148.74	####	2.58 	27.63 	1.64 	7.074 	6.482 	6.895 	6.531 	####	0.268 	0.276 	0.270 	-1.30	-13.52	0+
102	329	227	2147.91	2149.47	####	2.52 	27.83 	0.88 	7.083 	6.488 	6.904 	6.538 	####	0.262 	0.271 	0.265 	-1.25	-13.61	1/2-
102	330	228	2149.55	2151.16	####	2.52 	27.97 	1.64 	7.094 	6.493 	6.914 	6.542 	####	0.259 	0.268 	0.262 	-1.26	-13.69	0+
102	331	229	2150.49	2151.82	####	2.58 	28.18 	0.94 	7.106 	6.500 	6.925 	6.549 	####	0.257 	0.265 	0.259 	-1.41	-13.80	9/2-
102	332	230	2151.95	2153.37	####	2.40 	28.29 	1.46 	7.114 	6.503 	6.932 	6.552 	####	0.251 	0.259 	0.253 	-1.07	-13.86	0+
102	333	231	2152.64	2154.00	####	2.15 	28.53 	0.69 	7.123 	6.511 	6.941 	6.560 	####	0.247 	0.254 	0.249 	-0.77	-13.99	13/2+
102	334	232	2153.69	2155.31	####	1.74 	28.60 	1.05 	7.134 	6.514 	6.951 	6.563 	####	0.241 	0.250 	0.244 	-0.82	-14.03	0+
102	335	233	2154.11	2155.69	####	1.47 	28.75 	0.42 	7.146 	6.518 	6.961 	6.567 	####	0.236 	0.245 	0.239 	-0.82	-14.11	5/2-
102	336	234	2155.21	2156.92	####	1.52 	28.85 	1.10 	7.156 	6.521 	6.969 	6.570 	####	0.229 	0.240 	0.232 	-0.77	-14.16	0+
102	337	235	2155.57	2157.21	####	1.46 	28.98 	0.36 	7.167 	6.526 	6.979 	6.575 	####	0.224 	0.234 	0.227 	-0.71	-14.23	5/2-
102	338	236	2156.67	2158.41	####	1.46 	29.05 	1.10 	7.178 	6.527 	6.988 	6.576 	####	0.217 	0.228 	0.220 	-0.75	-14.27	0+
102	339	237	2157.04	2158.70	####	1.47 	29.15 	0.37 	7.192 	6.530 	7.000 	6.579 	####	0.211 	0.225 	0.215 	-0.77	-14.32	1/2-
102	340	238	2158.10	2159.82	####	1.43 	29.23 	1.05 	7.198 	6.532 	7.004 	6.580 	####	0.200 	0.211 	0.203 	-0.76	-14.37	0+
102	341	239	2158.47	2159.95	####	1.42 	29.36 	0.37 	7.199 	6.533 	7.007 	6.582 	####	0.178 	0.182 	0.179 	-0.94	-14.45	1/2-
102	342	240	2159.83	2161.28	####	1.74 	29.47 	1.37 	7.203 	6.537 	7.011 	6.586 	####	0.163 	0.164 	0.164 	-0.97	-14.51	0+
102	343	241	2160.41	2161.69	####	1.94 	29.59 	0.57 	7.215 	6.540 	7.021 	6.589 	####	0.157 	0.157 	0.157 	-1.00	-14.56	1/2-
102	344	242	2161.75	2163.13	####	1.91 	29.52 	1.34 	7.224 	6.543 	7.029 	6.592 	####	0.148 	0.148 	0.148 	-0.99	-14.61	0+
102	345	243	2162.35	2163.60	####	1.95 	29.80 	0.60 	7.234 	6.548 	7.038 	6.597 	####	0.141 	0.140 	0.141 	-0.98	-14.68	1/2-
102	346	244	2163.69	2165.03	####	1.95 	29.68 	1.34 	7.244 	6.551 	7.047 	6.599 	####	0.134 	0.132 	0.134 	-1.00	-14.73	0+
102	347	245	2164.33	2165.29	####	1.97 	29.95 	0.63 	7.259 	6.553 	7.059 	6.601 	####	0.132 	0.131 	0.132 	-1.20	-14.79	15/2+
102	348	246	2165.66	2166.89	####	1.97 	29.89 	1.34 	7.265 	6.559 	7.066 	6.608 	####	0.121 	0.116 	0.119 	-0.92	-14.86	0+
102	349	247	2166.27	2167.30	####	1.94 	30.03 	0.61 	7.274 	6.565 	7.074 	6.613 	####	-0.131 	-0.118 	-0.127 	-1.07	-14.79	5/2-
102	350	248	2167.73	2168.94	####	2.07 	30.13 	1.46 	7.284 	6.566 	7.083 	6.614 	####	-0.119 	-0.108 	-0.116 	-1.09	-14.83	0+
102	351	249	2168.47	2169.43	####	2.20 	30.28 	0.74 	7.295 	6.570 	7.092 	6.619 	####	-0.112 	-0.101 	-0.109 	-1.15	-14.91	1/2-
102	352	250	2169.92	2170.95	####	2.19 	30.38 	1.45 	7.305 	6.572 	7.101 	6.621 	####	-0.103 	-0.092 	-0.100 	-1.13	-14.96	0+
102	353	251	2170.77	2171.43	####	2.30 	30.70 	0.85 	7.315 	6.578 	7.110 	6.627 	####	-0.100 	-0.087 	-0.096 	-1.34	-15.07	1/2-
102	354	252	2172.14	2172.86	####	2.22 	30.63 	1.36 	7.327 	6.579 	7.120 	6.627 	####	-0.090 	-0.079 	-0.087 	-1.03	-15.10	0+
102	355	253	2172.92	2173.46	####	2.15 	30.72 	0.78 	7.339 	6.581 	7.129 	6.629 	####	-0.078 	-0.068 	-0.075 	-0.92	-15.14	3/2-
102	356	254	2174.21	2174.99	####	2.08 	30.72 	1.30 	7.350 	6.580 	7.138 	6.628 	####	-0.056 	-0.050 	-0.055 	-1.16	-15.16	0+
102	357	255	2175.17	2175.17	####	2.25 	30.83 	0.96 	7.362 	6.582 	7.148 	6.631 	####	-0.049 	-0.043 	-0.047 	-1.34	-15.22	1/2-
102	358	256	2176.59	2176.59	####	2.38 	30.83 	1.42 	7.375 	6.583 	7.158 	6.631 	####	-0.037 	-0.032 	-0.036 	-1.11	-15.25	0+
102	359	257	2177.73	2177.73	####	2.56 	30.94 	1.14 	7.387 	6.583 	7.167 	6.631 	####	0.000 	0.000 	0.000 	-1.43	-15.28	1/2-
102	360	258	2179.16	2179.16	####	2.57 	30.99 	1.43 	7.402 	6.583 	7.179 	6.631 	####	0.000 	0.000 	0.000 	-1.46	-15.31	0+
102	361	259	2177.93	2177.93	####	0.20 	31.00 	-1.23 	7.437 	6.582 	7.206 	6.631 	####	0.000 	0.000 	0.000 	1.21	-15.31	1/2+
102	362	260	2177.25	2177.25	####	-1.92 	31.25 	-0.68 	7.427 	6.597 	7.203 	6.645 	####	0.000 	0.000 	0.000 	0.92	-15.45	0+
104	244	140	1788.84	1790.72	####	####	0.08 	9.57 	6.034 	5.932 	5.991 	5.986 	####	0.242 	0.258 	0.249 	-9.10	0.31	0+
104	245	141	1797.42	1798.94	####	18.15 	0.41 	8.58 	6.047 	5.939 	6.001 	5.992 	####	0.249 	0.264 	0.255 	-8.83	0.14	5/2-
104	246	142	1806.77	1808.60	####	17.93 	0.83 	9.35 	6.063 	5.950 	6.016 	6.004 	####	0.261 	0.277 	0.268 	-8.83	-0.07	0+
104	247	143	1815.11	1816.57	####	17.69 	1.28 	8.34 	6.074 	5.956 	6.025 	6.009 	####	0.260 	0.276 	0.266 	-8.74	-0.28	7/2+
104	248	144	1824.12	1826.04	####	17.35 	1.75 	9.01 	6.092 	5.968 	6.040 	6.021 	####	0.274 	0.291 	0.281 	-8.62	-0.48	0+
104	249	145	1832.25	1834.00	####	17.14 	2.21 	8.13 	6.103 	5.974 	6.050 	6.028 	####	0.276 	0.292 	0.283 	-8.52	-0.68	1/2+
104	250	146	1841.21	1843.14	####	17.09 	2.75 	8.96 	6.120 	5.984 	6.064 	6.038 	####	0.287 	0.302 	0.293 	-8.49	-0.89	0+
104	251	147	1849.28	1850.74	####	17.03 	3.21 	8.07 	6.131 	5.991 	6.073 	6.044 	####	0.287 	0.303 	0.294 	-8.58	-1.09	7/2-
104	252	148	1857.95	1859.71	####	16.74 	3.74 	8.67 	6.144 	5.998 	6.084 	6.051 	####	0.292 	0.307 	0.299 	-8.17	-1.32	0+
104	253	149	1865.84	1867.43	####	16.56 	4.35 	7.88 	6.156 	6.003 	6.093 	6.056 	####	0.294 	0.309 	0.300 	-7.96	-1.56	5/2+
104	254	150	1873.85	1875.53	####	15.90 	4.98 	8.02 	6.167 	6.008 	6.102 	6.061 	####	0.294 	0.309 	0.300 	-7.69	-1.82	0+
104	255	151	1881.18	1882.89	####	15.35 	5.57 	7.33 	6.179 	6.015 	6.112 	6.068 	####	0.295 	0.309 	0.301 	-7.38	-2.85	9/2-
104	256	152	1888.61	1890.51	1890.67 	14.76 	6.10 	7.43 	6.191 	6.021 	6.123 	6.074 	####	0.295 	0.309 	0.301 	-7.10	-3.11	0+
104	257	153	1895.26	1897.08	1897.10 	14.08 	6.63 	6.65 	6.205 	6.029 	6.134 	6.081 	####	0.297 	0.310 	0.302 	-6.72	-3.42	3/2+
104	258	154	1902.34	1904.29	1904.69 	13.73 	6.96 	7.08 	6.215 	6.035 	6.143 	6.087 	####	0.291 	0.305 	0.297 	-6.80	-2.84	0+
104	259	155	1908.65	1910.55	####	13.39 	7.36 	6.31 	6.229 	6.041 	6.154 	6.094 	####	0.292 	0.305 	0.297 	-6.79	-3.78	1/2+
104	260	156	1915.73	1917.66	####	13.39 	7.77 	7.08 	6.238 	6.047 	6.163 	6.100 	####	0.286 	0.300 	0.291 	-6.66	-3.28	0+
104	261	157	1922.04	1923.77	1923.93 	13.39 	8.20 	6.31 	6.249 	6.054 	6.172 	6.107 	####	0.282 	0.296 	0.288 	-6.71	-3.51	1/2+
104	262	158	1928.80	1930.69	####	13.06 	8.55 	6.75 	6.262 	6.059 	6.182 	6.112 	####	0.282 	0.295 	0.287 	-6.40	-3.71	0+
104	263	159	1934.75	1936.61	####	12.70 	8.91 	5.95 	6.273 	6.066 	6.192 	6.118 	####	0.280 	0.292 	0.285 	-6.06	-3.99	11/2-
104	264	160	1941.20	1943.22	####	12.40 	9.27 	6.45 	6.281 	6.069 	6.198 	6.121 	####	0.273 	0.287 	0.279 	-6.12	-4.14	0+
104	265	161	1947.00	1948.99	####	12.25 	9.64 	5.80 	6.291 	6.075 	6.207 	6.127 	####	0.270 	0.283 	0.275 	-6.22	-4.42	7/2+
104	266	162	1953.26	1955.25	####	12.06 	10.03 	6.26 	6.300 	6.078 	6.214 	6.130 	####	0.264 	0.279 	0.269 	-6.35	-4.58	0+
104	267	163	1957.96	1959.95	####	10.96 	10.27 	4.70 	6.312 	6.083 	6.223 	6.135 	####	0.258 	0.273 	0.264 	-4.80	-4.71	5/2+
104	268	164	1963.31	1965.46	####	10.05 	10.47 	5.35 	6.322 	6.089 	6.233 	6.141 	####	0.254 	0.270 	0.260 	-5.03	-4.82	0+
104	269	165	1967.54	1969.27	####	9.58 	10.48 	4.23 	6.357 	6.118 	6.266 	6.170 	####	0.301 	0.307 	0.303 	-5.11	-4.94	3/2-
104	270	166	1973.19	1975.40	####	9.88 	10.86 	5.65 	6.339 	6.096 	6.246 	6.148 	####	0.233 	0.251 	0.240 	-5.01	-5.05	0+
104	271	167	1977.62	1979.71	####	10.08 	11.04 	4.43 	6.344 	6.096 	6.250 	6.148 	####	0.216 	0.233 	0.222 	-5.08	-5.17	3/2+
104	272	168	1983.17	1985.30	####	9.98 	11.27 	5.55 	6.349 	6.097 	6.254 	6.149 	####	0.199 	0.215 	0.205 	-5.11	-5.31	0+
104	273	169	1987.78	1989.75	####	10.16 	11.55 	4.61 	6.355 	6.098 	6.258 	6.150 	####	0.183 	0.196 	0.188 	-5.17	-5.47	3/2+
104	274	170	1993.38	1995.39	####	10.21 	11.79 	5.60 	6.362 	6.099 	6.263 	6.151 	####	0.169 	0.180 	0.173 	-5.19	-5.60	0+
104	275	171	1998.13	1999.84	####	10.35 	12.04 	4.75 	6.369 	6.100 	6.269 	6.152 	####	0.154 	0.163 	0.157 	-5.18	-5.74	3/2+
104	276	172	2003.70	2005.57	####	10.32 	12.06 	5.57 	6.380 	6.103 	6.277 	6.155 	####	0.148 	0.157 	0.151 	-5.16	-5.85	0+
104	277	173	2008.61	2010.25	####	10.48 	12.24 	4.91 	6.390 	6.106 	6.285 	6.158 	####	0.140 	0.148 	0.143 	-5.24	-5.98	1/2+
104	278	174	2013.91	2015.73	####	10.21 	12.28 	5.29 	6.402 	6.109 	6.294 	6.161 	####	0.136 	0.142 	0.138 	-5.40	-6.10	0+
104	279	175	2018.73	2020.06	####	10.12 	12.51 	4.83 	6.407 	6.113 	6.299 	6.165 	####	-0.129 	-0.129 	-0.129 	-5.30	-5.97	3/2+
104	280	176	2024.29	2025.81	####	10.38 	12.74 	5.56 	6.416 	6.116 	6.306 	6.168 	####	-0.120 	-0.120 	-0.120 	-5.23	-6.09	0+
104	281	177	2029.28	2030.43	####	10.55 	13.02 	4.99 	6.426 	6.119 	6.314 	6.171 	####	-0.114 	-0.114 	-0.114 	-5.35	-6.23	1/2+
104	282	178	2034.66	2035.90	####	10.37 	13.24 	5.38 	6.437 	6.121 	6.322 	6.173 	####	-0.108 	-0.108 	-0.108 	-5.44	-6.35	0+
104	283	179	2038.89	2039.99	####	9.61 	13.45 	4.23 	6.446 	6.123 	6.329 	6.175 	####	-0.091 	-0.093 	-0.091 	-4.43	-6.46	3/2+
104	284	180	2043.66	2044.93	####	9.00 	13.64 	4.77 	6.455 	6.125 	6.336 	6.177 	####	-0.073 	-0.076 	-0.074 	-4.67	-6.57	0+
104	285	181	2048.17	2049.09	####	9.28 	13.85 	4.51 	6.466 	6.126 	6.344 	6.179 	####	-0.059 	-0.062 	-0.060 	-4.88	-6.68	1/2+
104	286	182	2053.13	2053.13	####	9.48 	14.04 	4.96 	6.476 	6.128 	6.352 	6.180 	####	-0.048 	-0.050 	-0.048 	-5.07	-6.79	0+
104	287	183	2057.39	2057.39	####	9.22 	14.18 	4.26 	6.486 	6.129 	6.359 	6.181 	####	-0.019 	-0.021 	-0.020 	-4.72	-6.87	1/2+
104	288	184	2062.29	2062.29	####	9.15 	14.36 	4.89 	6.498 	6.131 	6.368 	6.183 	####	0.000 	0.000 	0.000 	-4.93	-6.96	0+
104	289	185	2064.65	2064.65	####	7.26 	14.70 	2.36 	6.512 	6.144 	6.382 	6.196 	####	-0.019 	-0.027 	-0.022 	-2.71	-7.13	13/2-
104	290	186	2067.89	2067.89	####	5.61 	15.01 	3.24 	6.525 	6.154 	6.394 	6.206 	####	0.000 	0.000 	0.000 	-2.83	-7.29	0+
104	291	187	2070.39	2070.78	####	5.74 	15.37 	2.50 	6.541 	6.170 	6.411 	6.222 	####	-0.046 	-0.062 	-0.052 	-2.82	-7.45	11/2-
104	292	188	2073.66	2074.76	####	5.76 	15.72 	3.26 	6.556 	6.182 	6.425 	6.233 	####	0.053 	0.071 	0.059 	-3.14	-7.61	0+
104	293	189	2076.56	2077.03	####	6.16 	16.00 	2.90 	6.573 	6.198 	6.442 	6.250 	####	0.074 	0.099 	0.083 	-3.15	-7.77	5/2-
104	294	190	2080.14	2081.40	####	6.49 	16.18 	3.59 	6.589 	6.206 	6.456 	6.257 	####	0.094 	0.117 	0.102 	-3.36	-7.85	0+
104	295	191	2083.28	2084.09	####	6.72 	16.41 	3.13 	6.608 	6.215 	6.472 	6.266 	####	0.114 	0.134 	0.121 	-3.37	-7.91	5/2-
104	296	192	2086.93	2088.24	####	6.78 	16.74 	3.65 	6.622 	6.227 	6.486 	6.278 	####	0.124 	0.145 	0.131 	-3.38	-8.07	0+
104	297	193	2089.84	2091.01	####	6.57 	17.01 	2.91 	6.637 	6.236 	6.499 	6.287 	####	0.135 	0.155 	0.142 	-3.39	-8.19	3/2-
104	298	194	2093.56	2095.03	####	6.63 	17.33 	3.72 	6.652 	6.248 	6.514 	6.299 	####	0.147 	0.167 	0.154 	-3.33	-8.34	0+
104	299	195	2096.39	2097.67	####	6.54 	17.61 	2.82 	6.667 	6.259 	6.528 	6.310 	####	0.158 	0.178 	0.165 	-3.26	-8.47	3/2-
104	300	196	2100.18	2101.67	####	6.61 	17.91 	3.79 	6.682 	6.269 	6.542 	6.320 	####	0.170 	0.189 	0.177 	-3.33	-8.61	0+
104	301	197	2103.01	2104.03	####	6.63 	18.16 	2.84 	6.698 	6.280 	6.556 	6.330 	####	0.182 	0.200 	0.188 	-3.30	-8.73	3/2+
104	302	198	2106.78	2108.26	####	6.61 	18.51 	3.77 	6.713 	6.291 	6.571 	6.342 	####	0.192 	0.208 	0.198 	-3.30	-8.91	0+
104	303	199	2109.59	2110.85	####	6.58 	18.75 	2.81 	6.730 	6.301 	6.586 	6.351 	####	0.205 	0.219 	0.210 	-3.35	-9.03	1/2-
104	304	200	2113.25	2114.78	####	6.46 	19.14 	3.66 	6.743 	6.312 	6.598 	6.362 	####	0.210 	0.224 	0.215 	-3.22	-9.22	0+
104	305	201	2116.01	2117.41	####	6.42 	19.48 	2.76 	6.757 	6.322 	6.612 	6.372 	####	0.218 	0.231 	0.222 	-3.14	-9.39	1/2-
104	306	202	2119.57	2121.11	####	6.33 	19.80 	3.57 	6.771 	6.331 	6.625 	6.381 	####	0.226 	0.237 	0.229 	-3.15	-9.55	0+
104	307	203	2122.30	2123.51	####	6.29 	20.11 	2.73 	6.788 	6.342 	6.640 	6.392 	####	0.236 	0.247 	0.240 	-3.05	-9.70	7/2-
104	308	204	2125.73	2127.16	####	6.16 	20.46 	3.43 	6.798 	6.349 	6.650 	6.399 	####	0.237 	0.246 	0.240 	-3.02	-9.89	0+
104	309	205	2128.42	2129.52	####	6.12 	20.77 	2.69 	6.812 	6.357 	6.662 	6.407 	####	0.242 	0.250 	0.245 	-2.96	-10.04	5/2-
104	310	206	2131.56	2132.99	####	5.83 	21.10 	3.14 	6.824 	6.365 	6.673 	6.415 	####	0.247 	0.254 	0.249 	-2.84	-10.21	0+
104	311	207	2134.12	2135.22	####	5.70 	21.41 	2.57 	6.837 	6.373 	6.685 	6.423 	####	0.252 	0.260 	0.255 	-2.82	-10.36	7/2+
104	312	208	2137.02	2138.40	####	5.47 	21.72 	2.90 	6.849 	6.382 	6.697 	6.432 	####	0.257 	0.266 	0.260 	-2.59	-10.52	0+
104	313	209	2139.10	2140.34	####	4.98 	21.91 	2.08 	6.865 	6.389 	6.711 	6.438 	####	0.265 	0.271 	0.267 	-2.62	-10.62	1/2-
104	314	210	2141.89	2143.44	####	4.87 	22.20 	2.79 	6.875 	6.397 	6.720 	6.447 	####	0.263 	0.270 	0.265 	-2.42	-10.78	0+
104	315	211	2143.90	2145.37	####	4.79 	22.44 	2.00 	6.889 	6.404 	6.733 	6.454 	####	0.267 	0.274 	0.269 	-2.39	-10.89	1/2-
104	316	212	2146.64	2148.28	####	4.75 	22.71 	2.74 	6.901 	6.411 	6.743 	6.461 	####	0.269 	0.276 	0.271 	-2.39	-11.03	0+
104	317	213	2148.60	2150.16	####	4.70 	23.00 	1.96 	6.913 	6.420 	6.755 	6.470 	####	0.271 	0.278 	0.273 	-2.35	-11.17	1/2-
104	318	214	2151.38	2153.04	####	4.74 	23.26 	2.78 	6.926 	6.427 	6.767 	6.476 	####	0.275 	0.282 	0.277 	-2.38	-11.28	0+
104	319	215	2153.32	2154.74	####	4.73 	23.53 	1.94 	6.939 	6.434 	6.778 	6.483 	####	0.277 	0.284 	0.280 	-2.36	-11.39	9/2+
104	320	216	2156.09	2157.67	####	4.71 	23.85 	2.77 	6.950 	6.442 	6.789 	6.491 	####	0.279 	0.288 	0.282 	-2.34	-11.53	0+
104	321	217	2158.21	2159.52	####	4.88 	24.18 	2.11 	6.963 	6.451 	6.801 	6.500 	####	0.282 	0.291 	0.285 	-2.42	-11.68	7/2-
104	322	218	2160.68	2162.00	####	4.58 	24.46 	2.47 	6.973 	6.455 	6.810 	6.504 	####	0.282 	0.291 	0.285 	-2.54	-11.80	0+
104	323	219	2162.16	2163.56	####	3.96 	24.87 	1.49 	6.984 	6.464 	6.820 	6.513 	####	0.282 	0.292 	0.285 	-1.55	-11.98	11/2+
104	324	220	2164.06	2165.69	####	3.38 	24.98 	1.90 	6.996 	6.468 	6.831 	6.517 	####	0.280 	0.291 	0.283 	-1.66	-12.06	0+
104	325	221	2165.33	2166.95	####	3.17 	25.25 	1.27 	7.010 	6.474 	6.843 	6.523 	####	0.280 	0.291 	0.284 	-1.65	-12.18	3/2-
104	326	222	2167.27	2169.00	####	3.21 	25.47 	1.93 	7.020 	6.480 	6.853 	6.529 	####	0.278 	0.289 	0.282 	-1.60	-12.30	0+
104	327	223	2168.47	2170.13	####	3.14 	25.74 	1.20 	7.033 	6.486 	6.864 	6.535 	####	0.278 	0.289 	0.281 	-1.53	-12.43	3/2-
104	328	224	2170.37	2172.11	####	3.10 	25.92 	1.90 	7.045 	6.491 	6.874 	6.540 	####	0.275 	0.287 	0.279 	-1.54	-12.52	0+
104	329	225	2171.55	2173.19	####	3.08 	26.16 	1.19 	7.059 	6.496 	6.886 	6.545 	####	0.276 	0.287 	0.279 	-1.52	-12.64	1/2-
104	330	226	2173.34	2175.06	####	2.98 	26.31 	1.79 	7.067 	6.501 	6.894 	6.550 	####	0.270 	0.281 	0.273 	-1.49	-12.74	0+
104	331	227	2174.42	2175.98	####	2.86 	26.51 	1.07 	7.080 	6.507 	6.905 	6.556 	####	0.268 	0.280 	0.272 	-1.46	-12.86	11/2-
104	332	228	2176.22	2177.87	####	2.88 	26.67 	1.81 	7.087 	6.512 	6.912 	6.561 	####	0.261 	0.273 	0.265 	-1.44	-12.95	0+
104	333	229	2177.37	2178.77	####	2.96 	26.88 	1.15 	7.099 	6.518 	6.923 	6.567 	####	0.258 	0.269 	0.261 	-1.54	-13.07	9/2-
104	334	230	2178.98	2180.47	####	2.75 	27.02 	1.60 	7.107 	6.522 	6.930 	6.571 	####	0.252 	0.263 	0.255 	-1.27	-13.16	0+
104	335	231	2179.94	2181.36	####	2.56 	27.30 	0.96 	7.115 	6.529 	6.939 	6.578 	####	0.247 	0.258 	0.251 	-1.05	-13.31	13/2+
104	336	232	2181.13	2182.78	####	2.15 	27.44 	1.19 	7.125 	6.534 	6.948 	6.583 	####	0.242 	0.254 	0.246 	-0.98	-13.41	0+
104	337	233	2181.72	2183.32	####	1.78 	27.60 	0.59 	7.137 	6.537 	6.958 	6.586 	####	0.237 	0.249 	0.241 	-1.00	-13.50	5/2-
104	338	234	2182.91	2184.64	####	1.78 	27.70 	1.19 	7.147 	6.541 	6.966 	6.590 	####	0.231 	0.243 	0.235 	-0.89	-13.56	0+
104	339	235	2183.41	2185.08	####	1.69 	27.83 	0.50 	7.158 	6.545 	6.976 	6.594 	####	0.225 	0.238 	0.229 	-0.81	-13.63	5/2-
104	340	236	2184.59	2186.36	####	1.68 	27.92 	1.18 	7.169 	6.546 	6.984 	6.595 	####	0.218 	0.232 	0.222 	-0.86	-13.68	0+
104	341	237	2185.06	2186.76	####	1.65 	28.01 	0.47 	7.184 	6.549 	6.996 	6.597 	####	0.213 	0.228 	0.217 	-0.88	-13.74	1/2-
104	342	238	2186.21	2187.86	####	1.63 	28.12 	1.16 	7.179 	6.550 	6.994 	6.598 	####	0.189 	0.197 	0.191 	-0.98	-13.84	0+
104	343	239	2186.76	2188.26	####	1.70 	28.30 	0.55 	7.189 	6.552 	7.002 	6.601 	####	0.178 	0.184 	0.180 	-1.08	-13.90	1/2-
104	344	240	2188.26	2189.75	####	2.05 	28.43 	1.50 	7.194 	6.556 	7.007 	6.605 	####	0.166 	0.170 	0.167 	-1.08	-13.96	0+
104	345	241	2188.93	2190.29	####	2.17 	28.53 	0.67 	7.205 	6.559 	7.017 	6.607 	####	0.159 	0.163 	0.160 	-1.12	-14.02	1/2-
104	346	242	2190.39	2191.84	####	2.13 	28.64 	1.46 	7.214 	6.562 	7.024 	6.611 	####	0.150 	0.154 	0.151 	-1.10	-14.08	0+
104	347	243	2191.14	2192.47	####	2.21 	28.79 	0.75 	7.224 	6.567 	7.033 	6.615 	####	0.143 	0.145 	0.144 	-1.12	-14.16	1/2-
104	348	244	2192.59	2194.01	####	2.20 	28.90 	1.45 	7.234 	6.570 	7.042 	6.618 	####	0.136 	0.138 	0.137 	-1.13	-14.22	0+
104	349	245	2193.41	2194.50	####	2.27 	29.08 	0.82 	7.243 	6.577 	7.051 	6.625 	####	0.129 	0.127 	0.128 	-1.42	-14.32	1/2-
104	350	246	2194.85	2196.12	####	2.26 	29.19 	1.45 	7.256 	6.578 	7.061 	6.626 	####	0.125 	0.123 	0.124 	-1.01	-14.37	0+
104	351	247	2195.50	2196.61	####	2.09 	29.23 	0.64 	7.265 	6.581 	7.069 	6.630 	####	0.114 	0.113 	0.114 	-0.76	-14.40	9/2-
104	352	248	2196.79	2197.97	####	1.94 	29.06 	1.30 	7.272 	6.584 	7.076 	6.633 	####	-0.120 	-0.109 	-0.117 	-1.22	-14.30	0+
104	353	249	2197.68	2198.66	####	2.18 	29.21 	0.89 	7.283 	6.588 	7.085 	6.636 	####	-0.113 	-0.102 	-0.110 	-1.29	-14.38	1/2-
104	354	250	2199.25	2200.28	####	2.46 	29.33 	1.57 	7.293 	6.590 	7.094 	6.638 	####	-0.103 	-0.094 	-0.101 	-1.26	-14.44	0+
104	355	251	2200.28	2200.95	####	2.60 	29.51 	1.04 	7.304 	6.594 	7.103 	6.643 	####	-0.099 	-0.088 	-0.096 	-1.43	-14.53	1/2-
104	356	252	2201.75	2202.43	####	2.50 	29.61 	1.46 	7.316 	6.595 	7.113 	6.644 	####	-0.092 	-0.082 	-0.089 	-1.11	-14.58	0+
104	357	253	2202.60	2203.16	####	2.32 	29.68 	0.85 	7.327 	6.597 	7.122 	6.645 	####	-0.077 	-0.069 	-0.075 	-1.00	-14.62	3/2-
104	358	254	2203.95	2204.72	####	2.20 	29.73 	1.35 	7.338 	6.597 	7.131 	6.645 	####	-0.058 	-0.053 	-0.056 	-1.23	-14.66	0+
104	359	255	2205.01	2205.01	####	2.41 	29.84 	1.06 	7.350 	6.599 	7.141 	6.647 	####	-0.049 	-0.044 	-0.047 	-1.42	-14.71	1/2-
104	360	256	2206.50	2206.50	####	2.55 	29.91 	1.49 	7.363 	6.599 	7.151 	6.647 	####	-0.037 	-0.033 	-0.036 	-1.61	-14.75	0+
104	361	257	2207.68	2207.68	####	2.68 	29.95 	1.18 	7.375 	6.599 	7.160 	6.647 	####	0.000 	0.000 	0.000 	-1.49	-14.79	1/2-
104	362	258	2209.17	2209.17	####	2.67 	30.01 	1.49 	7.390 	6.599 	7.171 	6.647 	####	0.000 	0.000 	0.000 	-1.52	-14.82	0+
104	363	259	2207.97	2207.97	####	0.29 	30.04 	-1.20 	7.425 	6.599 	7.198 	6.647 	####	0.000 	0.000 	0.000 	1.20	-14.82	1/2+
104	364	260	2207.55	2207.55	####	-1.62 	30.30 	-0.42 	7.413 	6.615 	7.194 	6.663 	####	0.000 	0.000 	0.000 	0.77	-14.97	0+
106	250	144	1824.21	1826.10	####	####	0.09 	9.39 	6.095 	5.988 	6.050 	6.041 	####	0.263 	0.277 	0.269 	-8.99	0.32	0+
106	251	145	1832.72	1834.41	####	17.89 	0.47 	8.50 	6.108 	5.996 	6.061 	6.049 	####	0.268 	0.281 	0.274 	-8.92	0.13	1/2+
106	252	146	1841.99	1843.96	####	17.77 	0.78 	9.27 	6.124 	6.006 	6.075 	6.059 	####	0.279 	0.293 	0.284 	-8.84	-0.02	0+
106	253	147	1850.42	1851.90	####	17.70 	1.14 	8.43 	6.137 	6.014 	6.086 	6.067 	####	0.283 	0.296 	0.288 	-8.94	-0.19	7/2-
106	254	148	1859.44	1861.24	####	17.45 	1.49 	9.02 	6.151 	6.023 	6.098 	6.076 	####	0.289 	0.304 	0.295 	-8.52	-0.36	0+
106	255	149	1867.64	1869.29	####	17.22 	1.80 	8.20 	6.161 	6.027 	6.106 	6.080 	####	0.290 	0.303 	0.295 	-8.28	-0.51	5/2+
106	256	150	1876.01	1877.88	####	16.57 	2.15 	8.37 	6.171 	6.031 	6.114 	6.084 	####	0.289 	0.302 	0.295 	-8.10	-0.68	0+
106	257	151	1883.83	1885.64	####	16.19 	2.64 	7.82 	6.182 	6.037 	6.123 	6.090 	####	0.290 	0.303 	0.296 	-7.91	-0.88	9/2-
106	258	152	1891.83	1893.88	####	15.82 	3.21 	8.00 	6.193 	6.044 	6.132 	6.096 	####	0.291 	0.304 	0.297 	-7.61	-1.11	0+
106	259	153	1898.95	1900.93	####	15.12 	3.69 	7.12 	6.207 	6.051 	6.144 	6.104 	####	0.293 	0.305 	0.298 	-7.18	-1.30	3/2+
106	260	154	1906.53	1908.71	1909.07 	14.71 	4.19 	7.58 	6.216 	6.057 	6.152 	6.109 	####	0.285 	0.298 	0.291 	-7.30	-1.56	0+
106	261	155	1913.38	1915.41	1915.68 	14.43 	4.72 	6.84 	6.226 	6.062 	6.160 	6.115 	####	0.280 	0.293 	0.285 	-7.16	-1.81	3/2+
106	262	156	1920.94	1923.09	1923.39 	14.40 	5.20 	7.56 	6.239 	6.069 	6.171 	6.122 	####	0.281 	0.293 	0.286 	-7.15	-2.03	0+
106	263	157	1927.75	1929.68	####	14.37 	5.70 	6.81 	6.251 	6.076 	6.181 	6.129 	####	0.279 	0.291 	0.284 	-7.01	-2.26	1/2+
106	264	158	1935.00	1937.16	####	14.06 	6.20 	7.25 	6.263 	6.082 	6.191 	6.135 	####	0.278 	0.291 	0.283 	-6.91	-2.50	0+
106	265	159	1941.62	1943.67	####	13.87 	6.87 	6.62 	6.275 	6.089 	6.201 	6.141 	####	0.278 	0.290 	0.283 	-6.76	-2.77	11/2-
106	266	160	1948.49	1950.76	####	13.49 	7.30 	6.87 	6.284 	6.093 	6.209 	6.145 	####	0.273 	0.286 	0.278 	-6.61	-3.04	0+
106	267	161	1954.88	1957.05	####	13.26 	7.88 	6.39 	6.294 	6.098 	6.217 	6.150 	####	0.269 	0.283 	0.275 	-6.54	-3.32	7/2+
106	268	162	1961.47	1963.63	####	12.97 	8.21 	6.59 	6.302 	6.100 	6.223 	6.152 	####	0.263 	0.278 	0.269 	-6.71	-3.57	0+
106	269	163	1966.49	1968.63	####	11.61 	8.53 	5.02 	6.314 	6.105 	6.232 	6.157 	####	0.257 	0.274 	0.264 	-5.13	-3.78	5/2+
106	270	164	1972.08	1974.38	####	10.62 	8.77 	5.60 	6.325 	6.111 	6.242 	6.163 	####	0.254 	0.270 	0.260 	-5.31	-3.92	0+
106	271	165	1976.78	1979.06	####	10.29 	9.24 	4.70 	6.334 	6.114 	6.249 	6.166 	####	0.246 	0.263 	0.253 	-5.18	-4.10	5/2+
106	272	166	1982.51	1984.86	####	10.43 	9.32 	5.73 	6.343 	6.118 	6.256 	6.170 	####	0.237 	0.255 	0.244 	-5.26	-4.26	0+
106	273	167	1987.20	1989.43	####	10.42 	9.58 	4.69 	6.347 	6.117 	6.259 	6.169 	####	0.219 	0.238 	0.226 	-5.34	-4.43	3/2+
106	274	168	1993.06	1995.20	####	10.55 	9.89 	5.86 	6.349 	6.116 	6.260 	6.168 	####	0.195 	0.209 	0.201 	-5.44	-4.62	0+
106	275	169	1998.01	1999.99	####	10.80 	10.23 	4.95 	6.356 	6.117 	6.265 	6.169 	####	0.182 	0.194 	0.187 	-5.48	-4.80	3/2+
106	276	170	2003.87	2005.90	####	10.81 	10.49 	5.87 	6.363 	6.119 	6.270 	6.171 	####	0.169 	0.181 	0.174 	-5.46	-4.94	0+
106	277	171	2008.89	2010.66	####	10.88 	10.76 	5.02 	6.370 	6.120 	6.276 	6.172 	####	0.155 	0.166 	0.159 	-5.43	-5.08	3/2+
106	278	172	2014.70	2016.64	####	10.83 	11.00 	5.81 	6.381 	6.123 	6.284 	6.175 	####	0.150 	0.160 	0.154 	-5.42	-5.21	0+
106	279	173	2019.87	2021.58	####	10.98 	11.26 	5.17 	6.390 	6.126 	6.291 	6.178 	####	0.142 	0.151 	0.145 	-5.49	-5.34	1/2+
106	280	174	2025.41	2027.28	####	10.71 	11.50 	5.54 	6.403 	6.129 	6.301 	6.181 	####	0.137 	0.146 	0.140 	-5.64	-5.48	0+
106	281	175	2030.12	2031.79	####	10.25 	11.39 	4.71 	6.407 	6.131 	6.304 	6.183 	####	0.119 	0.126 	0.122 	-4.98	-5.59	15/2-
106	282	176	2035.71	2037.24	####	10.30 	11.43 	5.59 	6.415 	6.134 	6.311 	6.186 	####	-0.118 	-0.118 	-0.118 	-5.50	-5.44	0+
106	283	177	2040.98	2042.16	####	10.86 	11.70 	5.27 	6.425 	6.137 	6.319 	6.189 	####	-0.112 	-0.112 	-0.112 	-5.59	-5.58	1/2+
106	284	178	2046.60	2047.86	####	10.89 	11.94 	5.62 	6.435 	6.140 	6.326 	6.191 	####	-0.107 	-0.107 	-0.107 	-5.67	-5.70	0+
106	285	179	2051.07	2052.19	####	10.09 	12.18 	4.47 	6.444 	6.141 	6.333 	6.193 	####	-0.090 	-0.091 	-0.090 	-4.67	-5.83	3/2+
106	286	180	2056.08	2057.38	####	9.47 	12.42 	5.00 	6.453 	6.143 	6.340 	6.195 	####	-0.072 	-0.075 	-0.073 	-4.91	-5.96	0+
106	287	181	2060.82	2061.78	####	9.75 	12.65 	4.74 	6.463 	6.145 	6.348 	6.197 	####	-0.058 	-0.061 	-0.059 	-5.10	-6.08	1/2+
106	288	182	2066.00	2066.00	####	9.93 	12.87 	5.18 	6.474 	6.147 	6.356 	6.199 	####	-0.048 	-0.050 	-0.049 	-5.29	-6.20	0+
106	289	183	2070.43	2070.43	####	9.61 	13.04 	4.43 	6.484 	6.148 	6.362 	6.199 	####	-0.018 	-0.020 	-0.019 	-4.92	-6.30	1/2+
106	290	184	2075.51	2075.51	####	9.51 	13.22 	5.08 	6.495 	6.149 	6.371 	6.201 	####	0.000 	0.000 	0.000 	-5.11	-6.39	0+
106	291	185	2078.05	2078.05	####	7.62 	13.40 	2.54 	6.509 	6.162 	6.385 	6.214 	####	0.014 	0.019 	0.016 	-2.75	-6.56	1/2-
106	292	186	2081.77	2081.77	####	6.26 	13.88 	3.72 	6.522 	6.173 	6.397 	6.224 	####	0.000 	0.000 	0.000 	-3.15	-6.72	0+
106	293	187	2084.36	2084.36	####	6.31 	13.97 	2.59 	6.537 	6.187 	6.413 	6.238 	####	0.036 	0.050 	0.041 	-3.30	-6.87	3/2-
106	294	188	2088.17	2089.29	####	6.40 	14.52 	3.81 	6.552 	6.200 	6.427 	6.251 	####	0.050 	0.068 	0.057 	-3.43	-7.02	0+
106	295	189	2091.37	2091.81	####	7.01 	14.82 	3.20 	6.569 	6.216 	6.444 	6.267 	####	0.072 	0.095 	0.080 	-3.47	-7.15	5/2-
106	296	190	2095.16	2096.41	####	6.99 	15.02 	3.79 	6.583 	6.225 	6.457 	6.276 	####	0.084 	0.107 	0.092 	-3.52	-7.27	0+
106	297	191	2098.34	2099.18	####	6.97 	15.06 	3.18 	6.603 	6.232 	6.473 	6.283 	####	0.110 	0.130 	0.117 	-3.59	-7.27	5/2-
106	298	192	2102.33	2103.61	####	7.16 	15.40 	3.99 	6.617 	6.244 	6.487 	6.295 	####	0.119 	0.141 	0.127 	-3.63	-7.43	0+
106	299	193	2105.45	2106.59	####	7.11 	15.61 	3.13 	6.633 	6.252 	6.500 	6.303 	####	0.132 	0.152 	0.139 	-3.67	-7.51	3/2-
106	300	194	2109.63	2111.61	####	7.31 	16.07 	4.18 	6.753 	6.388 	6.626 	6.438 	####	0.385 	0.384 	0.384 	-3.81	-8.40	0+
106	301	195	2112.89	2114.76	####	7.44 	16.51 	3.26 	6.766 	6.396 	6.638 	6.446 	####	0.387 	0.386 	0.387 	-3.81	-8.56	5/2-
106	302	196	2117.05	2119.01	####	7.42 	16.88 	4.16 	6.777 	6.404 	6.648 	6.454 	####	0.387 	0.386 	0.387 	-3.64	-8.71	0+
106	303	197	2120.26	2121.95	####	7.36 	17.24 	3.20 	6.789 	6.413 	6.660 	6.463 	####	0.390 	0.389 	0.389 	-3.39	-8.89	5/2-
106	304	198	2124.09	2125.94	####	7.04 	17.31 	3.83 	6.801 	6.418 	6.670 	6.468 	####	0.389 	0.388 	0.388 	-3.37	-9.00	0+
106	305	199	2126.83	2128.13	####	6.57 	17.24 	2.74 	6.723 	6.322 	6.587 	6.372 	####	0.200 	0.219 	0.207 	-3.62	-8.35	7/2-
106	306	200	2130.91	2132.50	####	6.82 	17.67 	4.08 	6.741 	6.334 	6.603 	6.385 	####	0.215 	0.232 	0.221 	-3.55	-8.51	0+
106	307	201	2134.00	2135.43	####	7.17 	18.00 	3.09 	6.756 	6.344 	6.616 	6.394 	####	0.222 	0.239 	0.228 	-3.51	-8.67	1/2-
106	308	202	2137.92	2139.48	####	7.00 	18.34 	3.91 	6.771 	6.355 	6.630 	6.405 	####	0.231 	0.247 	0.237 	-3.48	-8.85	0+
106	309	203	2140.95	2142.18	####	6.95 	18.65 	3.03 	6.787 	6.364 	6.645 	6.414 	####	0.239 	0.255 	0.245 	-3.35	-8.99	7/2-
106	310	204	2144.73	2146.19	####	6.82 	19.01 	3.78 	6.797 	6.372 	6.655 	6.422 	####	0.241 	0.255 	0.246 	-3.34	-9.16	0+
106	311	205	2147.72	2148.89	####	6.77 	19.30 	2.99 	6.810 	6.378 	6.666 	6.428 	####	0.244 	0.258 	0.249 	-3.31	-9.30	5/2-
106	312	206	2151.21	2152.68	####	6.47 	19.65 	3.49 	6.822 	6.387 	6.677 	6.437 	####	0.249 	0.262 	0.253 	-3.17	-9.47	0+
106	313	207	2154.09	2155.20	####	6.37 	19.96 	2.88 	6.834 	6.393 	6.688 	6.443 	####	0.253 	0.265 	0.257 	-3.18	-9.62	7/2+
106	314	208	2157.33	2158.67	####	6.12 	20.31 	3.24 	6.847 	6.403 	6.700 	6.453 	####	0.259 	0.270 	0.263 	-2.87	-9.79	0+
106	315	209	2159.65	2160.80	####	5.56 	20.54 	2.32 	6.856 	6.411 	6.709 	6.461 	####	0.255 	0.267 	0.259 	-2.41	-9.95	9/2-
106	316	210	2162.71	2164.25	####	5.38 	20.81 	3.06 	6.870 	6.416 	6.721 	6.466 	####	0.261 	0.270 	0.264 	-2.67	-10.04	0+
106	317	211	2164.93	2166.42	####	5.29 	21.04 	2.23 	6.884 	6.423 	6.733 	6.472 	####	0.264 	0.272 	0.267 	-2.66	-10.15	1/2-
106	318	212	2167.95	2169.60	####	5.24 	21.31 	3.02 	6.895 	6.430 	6.743 	6.480 	####	0.264 	0.272 	0.267 	-2.64	-10.29	0+
106	319	213	2170.17	2171.73	####	5.24 	21.58 	2.23 	6.907 	6.438 	6.755 	6.487 	####	0.267 	0.274 	0.269 	-2.62	-10.42	1/2-
106	320	214	2173.17	2174.83	####	5.22 	21.79 	2.99 	6.919 	6.445 	6.766 	6.494 	####	0.269 	0.276 	0.272 	-2.62	-10.53	0+
106	321	215	2175.33	2176.84	####	5.16 	22.01 	2.17 	6.930 	6.453 	6.776 	6.503 	####	0.270 	0.277 	0.272 	-2.54	-10.68	1/2-
106	322	216	2178.34	2179.91	####	5.18 	22.25 	3.01 	6.944 	6.459 	6.788 	6.508 	####	0.274 	0.280 	0.276 	-2.57	-10.76	0+
106	323	217	2180.70	2182.02	####	5.37 	22.50 	2.36 	6.957 	6.467 	6.800 	6.516 	####	0.277 	0.284 	0.279 	-2.62	-10.87	7/2-
106	324	218	2183.37	2184.69	####	5.02 	22.69 	2.66 	6.967 	6.472 	6.809 	6.521 	####	0.277 	0.283 	0.279 	-2.73	-10.96	0+
106	325	219	2185.19	2186.59	####	4.49 	23.03 	1.82 	6.977 	6.480 	6.819 	6.529 	####	0.277 	0.284 	0.279 	-1.89	-11.13	11/2+
106	326	220	2187.28	2188.95	####	3.92 	23.22 	2.09 	6.989 	6.486 	6.829 	6.535 	####	0.275 	0.283 	0.278 	-1.90	-11.23	0+
106	327	221	2188.79	2190.40	####	3.60 	23.45 	1.50 	7.001 	6.494 	6.841 	6.543 	####	0.276 	0.284 	0.279 	-1.90	-11.36	5/2-
106	328	222	2190.94	2192.72	####	3.66 	23.68 	2.16 	7.012 	6.498 	6.850 	6.547 	####	0.273 	0.281 	0.276 	-1.82	-11.46	0+
106	329	223	2192.39	2194.09	####	3.60 	23.92 	1.45 	7.025 	6.504 	6.861 	6.553 	####	0.273 	0.282 	0.276 	-1.76	-11.56	3/2-
106	330	224	2194.48	2196.29	####	3.54 	24.12 	2.09 	7.036 	6.509 	6.871 	6.558 	####	0.269 	0.278 	0.272 	-1.77	-11.67	0+
106	331	225	2195.88	2197.59	####	3.49 	24.32 	1.39 	7.050 	6.514 	6.883 	6.563 	####	0.270 	0.280 	0.273 	-1.77	-11.76	1/2-
106	332	226	2197.93	2199.71	####	3.45 	24.59 	2.05 	7.057 	6.519 	6.890 	6.568 	####	0.263 	0.273 	0.266 	-1.73	-11.91	0+
106	333	227	2199.29	2200.92	####	3.41 	24.87 	1.36 	7.067 	6.525 	6.899 	6.574 	####	0.259 	0.268 	0.262 	-1.69	-12.05	1/2-
106	334	228	2201.30	2203.00	####	3.37 	25.08 	2.01 	7.078 	6.530 	6.909 	6.578 	####	0.256 	0.266 	0.259 	-1.68	-12.16	0+
106	335	229	2202.69	2204.14	####	3.40 	25.32 	1.39 	7.090 	6.535 	6.919 	6.584 	####	0.254 	0.264 	0.257 	-1.57	-12.27	9/2-
106	336	230	2204.52	2206.12	####	3.22 	25.55 	1.83 	7.098 	6.539 	6.926 	6.588 	####	0.249 	0.259 	0.252 	-1.53	-12.41	0+
106	337	231	2205.82	2207.29	####	3.13 	25.88 	1.30 	7.107 	6.545 	6.935 	6.594 	####	0.245 	0.256 	0.248 	-1.42	-12.58	13/2+
106	338	232	2207.29	2208.94	####	2.77 	26.17 	1.47 	7.116 	6.553 	6.944 	6.601 	####	0.241 	0.251 	0.244 	-1.20	-12.75	0+
106	339	233	2208.06	2209.52	####	2.24 	26.35 	0.77 	7.128 	6.555 	6.954 	6.603 	####	0.236 	0.248 	0.240 	-0.84	-12.84	5/2-
106	340	234	2209.36	2211.11	####	2.07 	26.45 	1.29 	7.138 	6.558 	6.963 	6.607 	####	0.230 	0.242 	0.233 	-1.03	-12.91	0+
106	341	235	2210.01	2211.71	####	1.95 	26.60 	0.66 	7.150 	6.562 	6.972 	6.610 	####	0.224 	0.237 	0.228 	-0.95	-13.00	5/2-
106	342	236	2211.31	2213.10	####	1.95 	26.72 	1.29 	7.159 	6.563 	6.980 	6.612 	####	0.217 	0.230 	0.221 	-1.00	-13.07	0+
106	343	237	2211.89	2213.64	####	1.88 	26.83 	0.59 	7.174 	6.565 	6.992 	6.614 	####	0.212 	0.227 	0.217 	-1.03	-13.13	1/2-
106	344	238	2213.28	2214.91	####	1.97 	27.06 	1.39 	7.168 	6.568 	6.988 	6.616 	####	0.186 	0.193 	0.188 	-1.15	-13.26	0+
106	345	239	2213.95	2215.39	####	2.06 	27.19 	0.67 	7.174 	6.572 	6.995 	6.620 	####	0.174 	0.179 	0.175 	-1.15	-13.33	5/2-
106	346	240	2215.58	2217.12	####	2.30 	27.32 	1.63 	7.185 	6.574 	7.003 	6.622 	####	0.167 	0.174 	0.169 	-1.20	-13.39	0+
106	347	241	2216.37	2217.81	####	2.42 	27.43 	0.79 	7.197 	6.576 	7.013 	6.625 	####	0.161 	0.167 	0.163 	-1.25	-13.46	1/2-
106	348	242	2217.96	2219.49	####	2.38 	27.57 	1.59 	7.204 	6.580 	7.020 	6.629 	####	0.152 	0.158 	0.154 	-1.23	-13.53	0+
106	349	243	2218.86	2220.27	####	2.49 	27.71 	0.90 	7.214 	6.584 	7.029 	6.633 	####	0.145 	0.149 	0.146 	-1.28	-13.61	1/2-
106	350	244	2220.44	2221.93	####	2.48 	27.85 	1.58 	7.224 	6.588 	7.038 	6.636 	####	0.138 	0.141 	0.139 	-1.27	-13.69	0+
106	351	245	2221.46	2222.61	####	2.60 	28.05 	1.02 	7.233 	6.593 	7.046 	6.642 	####	0.131 	0.131 	0.131 	-1.52	-13.79	1/2-
106	352	246	2223.00	2224.35	####	2.57 	28.15 	1.54 	7.247 	6.595 	7.057 	6.643 	####	0.126 	0.127 	0.127 	-1.61	-13.84	0+
106	353	247	2223.69	2224.90	####	2.24 	28.20 	0.69 	7.256 	6.598 	7.065 	6.646 	####	0.116 	0.118 	0.116 	-0.81	-13.87	9/2-
106	354	248	2224.86	2226.16	####	1.86 	28.07 	1.17 	7.265 	6.599 	7.072 	6.647 	####	0.104 	0.109 	0.106 	-1.01	-13.89	0+
106	355	249	2225.84	2226.73	####	2.14 	28.15 	0.98 	7.271 	6.605 	7.079 	6.653 	####	-0.112 	-0.101 	-0.109 	-1.40	-13.85	3/2-
106	356	250	2227.52	2228.53	####	2.66 	28.27 	1.68 	7.282 	6.606 	7.088 	6.654 	####	-0.102 	-0.092 	-0.099 	-1.40	-13.91	0+
106	357	251	2228.72	2229.41	####	2.89 	28.44 	1.21 	7.293 	6.609 	7.097 	6.658 	####	-0.097 	-0.087 	-0.094 	-1.53	-13.99	1/2-
106	358	252	2230.29	2230.99	####	2.77 	28.54 	1.56 	7.305 	6.611 	7.107 	6.659 	####	-0.091 	-0.081 	-0.088 	-1.64	-14.05	0+
106	359	253	2231.24	2231.82	####	2.52 	28.64 	0.95 	7.316 	6.612 	7.116 	6.660 	####	-0.076 	-0.068 	-0.074 	-1.10	-14.10	3/2-
106	360	254	2232.67	2233.45	####	2.38 	28.72 	1.43 	7.327 	6.613 	7.124 	6.661 	####	-0.058 	-0.052 	-0.056 	-1.33	-14.15	0+
106	361	255	2233.84	2233.84	####	2.60 	28.83 	1.17 	7.339 	6.614 	7.134 	6.662 	####	-0.048 	-0.043 	-0.046 	-1.51	-14.21	1/2-
106	362	256	2235.42	2235.42	####	2.75 	28.92 	1.58 	7.351 	6.615 	7.144 	6.663 	####	-0.037 	-0.033 	-0.036 	-1.67	-14.25	0+
106	363	257	2236.69	2236.69	####	2.85 	29.00 	1.27 	7.363 	6.615 	7.153 	6.663 	####	0.000 	0.000 	0.000 	-1.55	-14.30	1/2-
106	364	258	2238.23	2238.23	####	2.81 	29.06 	1.55 	7.378 	6.615 	7.164 	6.663 	####	0.000 	0.000 	0.000 	-1.58	-14.33	0+
106	365	259	2237.01	2237.01	####	0.32 	29.04 	-1.22 	7.414 	6.614 	7.191 	6.663 	####	0.000 	0.000 	0.000 	1.19	-14.33	1/2+
106	366	260	2236.94	2236.94	####	-1.30 	29.39 	-0.07 	7.401 	6.632 	7.187 	6.680 	####	0.000 	0.000 	0.000 	0.61	-14.50	0+
108	257	149	1867.87	1869.52	####	17.86 	0.24 	####	6.169 	6.052 	6.120 	6.105 	####	0.288 	0.302 	0.294 	-8.55	0.20	5/2+
108	258	150	1876.56	1878.47	####	####	0.55 	8.68 	6.177 	6.055 	6.126 	6.107 	####	0.286 	0.298 	0.291 	-8.45	0.04	0+
108	259	151	1884.73	1886.51	####	16.86 	0.90 	8.17 	6.188 	6.059 	6.134 	6.112 	####	0.287 	0.298 	0.291 	-8.29	-0.12	9/2-
108	260	152	1893.09	1895.15	####	16.54 	1.27 	8.36 	6.198 	6.065 	6.143 	6.118 	####	0.286 	0.297 	0.290 	-7.99	-0.29	0+
108	261	153	1900.68	1902.52	####	15.95 	1.73 	7.59 	6.204 	6.066 	6.147 	6.119 	####	0.273 	0.282 	0.277 	-7.73	-0.56	9/2+
108	262	154	1908.69	1910.75	####	15.59 	2.16 	8.01 	6.215 	6.072 	6.157 	6.124 	####	0.270 	0.279 	0.274 	-7.74	-0.75	0+
108	263	155	1916.08	1917.85	####	15.40 	2.70 	7.39 	6.225 	6.077 	6.165 	6.130 	####	0.265 	0.273 	0.268 	-7.62	-1.01	3/2+
108	264	156	1923.94	1926.03	1926.77 	15.25 	3.00 	7.86 	6.239 	6.085 	6.176 	6.137 	####	0.268 	0.277 	0.272 	-7.56	-1.13	0+
108	265	157	1931.15	1933.05	1933.51 	15.07 	3.40 	7.21 	6.252 	6.092 	6.187 	6.144 	####	0.270 	0.279 	0.274 	-7.49	-1.28	1/2+
108	266	158	1938.82	1941.02	1941.34 	14.88 	3.82 	7.67 	6.263 	6.097 	6.196 	6.149 	####	0.269 	0.279 	0.273 	-7.36	-1.48	0+
108	267	159	1945.84	1947.90	####	14.69 	4.22 	7.02 	6.276 	6.104 	6.207 	6.157 	####	0.271 	0.280 	0.275 	-7.25	-1.64	11/2-
108	268	160	1953.32	1955.63	####	14.50 	4.83 	7.48 	6.284 	6.108 	6.214 	6.160 	####	0.265 	0.276 	0.270 	-7.17	-1.91	0+
108	269	161	1960.27	1962.50	####	14.43 	5.39 	6.95 	6.295 	6.113 	6.222 	6.166 	####	0.264 	0.275 	0.268 	-7.21	-2.13	7/2+
108	270	162	1967.54	1969.76	####	14.22 	6.08 	7.27 	6.303 	6.117 	6.230 	6.169 	####	0.259 	0.272 	0.264 	-7.35	-2.41	0+
108	271	163	1973.07	1975.25	####	12.80 	6.58 	5.53 	6.315 	6.123 	6.239 	6.175 	####	0.254 	0.269 	0.260 	-5.61	-2.66	5/2+
108	272	164	1979.00	1981.33	####	11.46 	6.92 	5.93 	6.325 	6.127 	6.248 	6.179 	####	0.249 	0.265 	0.255 	-5.71	-2.87	0+
108	273	165	1983.79	1985.57	####	10.72 	7.01 	4.78 	6.322 	6.124 	6.245 	6.176 	####	0.214 	0.225 	0.218 	-5.70	-3.33	5/2+
108	274	166	1990.20	1992.60	####	11.20 	7.69 	6.41 	6.345 	6.136 	6.263 	6.188 	####	0.235 	0.253 	0.242 	-5.62	-3.33	0+
108	275	167	1995.33	1997.28	####	11.54 	8.13 	5.13 	6.339 	6.129 	6.257 	6.181 	####	0.196 	0.208 	0.201 	-5.74	-3.76	5/2+
108	276	168	2001.58	2003.65	####	11.38 	8.52 	6.25 	6.349 	6.133 	6.265 	6.185 	####	0.190 	0.202 	0.194 	-5.79	-3.93	0+
108	277	169	2006.91	2008.88	####	11.58 	8.90 	5.33 	6.358 	6.136 	6.272 	6.188 	####	0.181 	0.192 	0.185 	-5.81	-4.12	3/2+
108	278	170	2013.05	2015.09	####	11.46 	9.17 	6.14 	6.365 	6.138 	6.278 	6.190 	####	0.170 	0.181 	0.174 	-5.75	-4.26	0+
108	279	171	2018.34	2020.20	####	11.43 	9.45 	5.29 	6.372 	6.140 	6.283 	6.191 	####	0.157 	0.168 	0.161 	-5.69	-4.40	3/2+
108	280	172	2024.43	2026.44	####	11.38 	9.73 	6.09 	6.383 	6.143 	6.291 	6.195 	####	0.152 	0.162 	0.156 	-5.69	-4.54	0+
108	281	173	2029.86	2031.65	####	11.52 	9.99 	5.43 	6.391 	6.145 	6.298 	6.197 	####	0.143 	0.153 	0.147 	-5.77	-4.68	1/2+
108	282	174	2035.67	2037.61	####	11.24 	10.26 	5.81 	6.403 	6.149 	6.307 	6.201 	####	0.138 	0.148 	0.142 	-5.91	-4.82	0+
108	283	175	2040.61	2042.39	####	10.75 	10.49 	4.94 	6.408 	6.150 	6.311 	6.202 	####	0.121 	0.129 	0.124 	-5.20	-4.94	15/2-
108	284	176	2046.11	2047.92	####	10.44 	10.40 	5.50 	6.414 	6.153 	6.316 	6.205 	####	0.105 	0.113 	0.108 	-5.33	-5.03	0+
108	285	177	2051.41	2052.59	####	10.80 	10.43 	5.30 	6.424 	6.154 	6.323 	6.206 	####	-0.109 	-0.108 	-0.108 	-5.84	-4.95	1/2+
108	286	178	2057.27	2058.53	####	11.16 	10.67 	5.86 	6.434 	6.157 	6.331 	6.209 	####	-0.105 	-0.104 	-0.104 	-5.91	-5.07	0+
108	287	179	2062.01	2063.12	####	10.60 	10.94 	4.74 	6.443 	6.159 	6.337 	6.211 	####	-0.087 	-0.088 	-0.088 	-4.93	-5.21	3/2+
108	288	180	2067.27	2068.58	####	10.00 	11.20 	5.27 	6.452 	6.161 	6.344 	6.213 	####	-0.070 	-0.072 	-0.071 	-5.16	-5.35	0+
108	289	181	2072.27	2073.24	####	10.26 	11.45 	4.99 	6.462 	6.163 	6.352 	6.214 	####	-0.057 	-0.059 	-0.057 	-5.35	-5.48	1/2+
108	290	182	2077.69	2077.69	####	10.41 	11.69 	5.42 	6.472 	6.165 	6.359 	6.217 	####	-0.047 	-0.049 	-0.048 	-5.51	-5.60	0+
108	291	183	2082.33	2082.33	####	10.06 	11.90 	4.64 	6.481 	6.166 	6.366 	6.217 	####	-0.016 	-0.018 	-0.017 	-5.15	-5.72	1/2+
108	292	184	2087.60	2087.60	####	9.91 	12.09 	5.27 	6.492 	6.167 	6.374 	6.219 	####	0.000 	0.000 	0.000 	-5.28	-5.82	0+
108	293	185	2090.63	2090.63	####	8.31 	12.58 	3.04 	6.507 	6.180 	6.388 	6.232 	####	-0.018 	-0.025 	-0.020 	-3.35	-5.98	13/2-
108	294	186	2094.52	2094.52	####	6.92 	12.75 	3.89 	6.519 	6.191 	6.400 	6.242 	####	0.000 	0.000 	0.000 	-3.48	-6.15	0+
108	295	187	2097.41	2097.41	####	6.77 	13.04 	2.89 	6.533 	6.203 	6.415 	6.255 	####	0.026 	0.035 	0.030 	-3.50	-6.30	1/2-
108	296	188	2101.51	2101.51	####	6.99 	13.34 	4.10 	6.548 	6.217 	6.429 	6.268 	####	0.044 	0.059 	0.050 	-3.68	-6.43	0+
108	297	189	2104.95	2105.34	####	7.55 	13.58 	3.44 	6.565 	6.232 	6.446 	6.283 	####	0.068 	0.089 	0.076 	-3.76	-6.53	5/2-
108	298	190	2109.20	2111.64	####	7.69 	14.04 	4.25 	6.758 	6.433 	6.642 	6.482 	####	0.452 	0.449 	0.451 	-4.22	-7.16	0+
108	299	191	2112.85	2115.18	####	7.90 	14.51 	3.65 	6.776 	6.446 	6.659 	6.496 	####	0.459 	0.456 	0.458 	-4.18	-7.27	5/2-
108	300	192	2117.48	2119.76	####	8.28 	15.16 	4.63 	6.755 	6.422 	6.637 	6.471 	####	0.419 	0.418 	0.418 	-4.19	-7.42	0+
108	301	193	2121.05	2123.24	####	8.20 	15.60 	3.57 	6.771 	6.432 	6.651 	6.482 	####	0.424 	0.422 	0.423 	-4.17	-7.58	5/2-
108	302	194	2125.70	2127.85	####	8.22 	16.07 	4.65 	6.767 	6.426 	6.647 	6.475 	####	0.404 	0.406 	0.405 	-4.09	-7.66	0+
108	303	195	2129.27	2131.27	####	8.22 	16.38 	3.57 	6.778 	6.432 	6.657 	6.482 	####	0.404 	0.405 	0.404 	-4.07	-7.81	5/2-
108	304	196	2133.69	2135.72	####	7.99 	16.64 	4.42 	6.785 	6.434 	6.662 	6.484 	####	0.398 	0.400 	0.398 	-3.93	-7.92	0+
108	305	197	2137.22	2138.92	####	7.95 	16.97 	3.53 	6.791 	6.438 	6.668 	6.487 	####	0.392 	0.396 	0.394 	-3.65	-8.06	5/2-
108	306	198	2141.29	2143.16	####	7.60 	17.20 	4.06 	6.804 	6.445 	6.680 	6.494 	####	0.394 	0.397 	0.395 	-3.61	-8.18	0+
108	307	199	2144.28	2146.14	####	7.06 	17.45 	3.00 	6.817 	6.455 	6.692 	6.505 	####	0.398 	0.401 	0.399 	-3.58	-8.39	9/2+
108	308	200	2148.07	2150.11	####	6.78 	17.16 	3.78 	6.825 	6.455 	6.697 	6.504 	####	0.389 	0.393 	0.390 	-3.33	-8.43	0+
108	309	201	2150.82	2152.85	####	6.54 	16.82 	2.76 	6.839 	6.464 	6.711 	6.513 	####	0.392 	0.395 	0.393 	-3.26	-8.58	3/2-
108	310	202	2154.91	2156.50	####	6.85 	17.00 	4.09 	6.775 	6.386 	6.642 	6.436 	####	0.249 	0.266 	0.255 	-3.78	-8.20	0+
108	311	203	2158.17	2159.63	####	7.34 	17.22 	3.25 	6.790 	6.396 	6.656 	6.446 	####	0.257 	0.273 	0.263 	-3.67	-8.38	1/2+
108	312	204	2162.31	2163.83	####	7.40 	17.58 	4.15 	6.799 	6.398 	6.663 	6.448 	####	0.250 	0.268 	0.256 	-3.63	-8.45	0+
108	313	205	2165.54	2166.85	####	7.38 	17.82 	3.23 	6.810 	6.402 	6.672 	6.452 	####	0.250 	0.268 	0.256 	-3.62	-8.55	5/2-
108	314	206	2169.39	2170.91	####	7.08 	18.18 	3.84 	6.823 	6.412 	6.684 	6.461 	####	0.255 	0.273 	0.261 	-3.47	-8.73	0+
108	315	207	2172.53	2173.68	####	6.98 	18.44 	3.14 	6.834 	6.416 	6.694 	6.466 	####	0.256 	0.274 	0.262 	-3.56	-8.83	7/2+
108	316	208	2176.15	2177.46	####	6.76 	18.82 	3.62 	6.847 	6.426 	6.706 	6.476 	####	0.262 	0.280 	0.268 	-3.15	-9.02	0+
108	317	209	2178.75	2179.94	####	6.22 	19.10 	2.60 	6.855 	6.434 	6.715 	6.483 	####	0.258 	0.275 	0.264 	-2.71	-9.18	9/2-
108	318	210	2182.02	2183.58	####	5.87 	19.31 	3.27 	6.869 	6.440 	6.727 	6.490 	####	0.263 	0.278 	0.268 	-2.92	-9.29	0+
108	319	211	2184.49	2185.99	####	5.74 	19.55 	2.47 	6.882 	6.447 	6.738 	6.497 	####	0.265 	0.278 	0.269 	-2.91	-9.42	3/2-
108	320	212	2187.76	2189.43	####	5.74 	19.81 	3.27 	6.892 	6.454 	6.748 	6.503 	####	0.265 	0.277 	0.269 	-2.89	-9.56	0+
108	321	213	2190.24	2191.81	####	5.75 	20.06 	2.48 	6.905 	6.461 	6.759 	6.510 	####	0.267 	0.278 	0.271 	-2.89	-9.68	1/2-
108	322	214	2193.46	2195.13	####	5.70 	20.30 	3.22 	6.916 	6.468 	6.769 	6.517 	####	0.269 	0.278 	0.272 	-2.86	-9.80	0+
108	323	215	2195.93	2197.42	####	5.69 	20.60 	2.47 	6.928 	6.475 	6.780 	6.524 	####	0.270 	0.279 	0.273 	-2.79	-9.95	1/2-
108	324	216	2199.10	2200.66	####	5.63 	20.75 	3.16 	6.940 	6.480 	6.790 	6.530 	####	0.273 	0.280 	0.275 	-2.79	-10.03	0+
108	325	217	2201.67	2202.99	####	5.74 	20.97 	2.58 	6.953 	6.487 	6.802 	6.536 	####	0.275 	0.282 	0.278 	-2.81	-10.14	7/2-
108	326	218	2204.52	2205.87	####	5.43 	21.16 	2.85 	6.963 	6.491 	6.810 	6.540 	####	0.274 	0.280 	0.276 	-2.51	-10.24	0+
108	327	219	2206.68	2208.08	####	5.01 	21.49 	2.16 	6.972 	6.498 	6.819 	6.547 	####	0.273 	0.279 	0.275 	-2.23	-10.40	11/2+
108	328	220	2209.03	2210.67	####	4.51 	21.74 	2.35 	6.982 	6.504 	6.829 	6.553 	####	0.271 	0.277 	0.273 	-2.15	-10.53	0+
108	329	221	2210.79	2212.34	####	4.11 	22.00 	1.76 	6.994 	6.512 	6.840 	6.561 	####	0.272 	0.278 	0.274 	-2.14	-10.65	5/2-
108	330	222	2213.12	2214.86	####	4.09 	22.18 	2.33 	7.004 	6.515 	6.848 	6.564 	####	0.266 	0.271 	0.267 	-2.04	-10.75	0+
108	331	223	2214.77	2216.44	####	3.98 	22.38 	1.65 	7.016 	6.520 	6.858 	6.569 	####	0.264 	0.269 	0.266 	-2.01	-10.85	3/2-
108	332	224	2217.10	2218.87	####	3.98 	22.62 	2.33 	7.025 	6.524 	6.866 	6.573 	####	0.259 	0.263 	0.260 	-2.00	-10.98	0+
108	333	225	2218.69	2220.33	####	3.92 	22.81 	1.59 	7.035 	6.530 	6.875 	6.579 	####	0.255 	0.259 	0.256 	-1.95	-11.12	3/2-
108	334	226	2221.03	2222.77	####	3.93 	23.10 	2.34 	7.046 	6.534 	6.885 	6.583 	####	0.253 	0.257 	0.254 	-1.97	-11.22	0+
108	335	227	2222.65	2224.24	####	3.96 	23.36 	1.62 	7.058 	6.539 	6.895 	6.588 	####	0.251 	0.255 	0.253 	-1.96	-11.33	1/2-
108	336	228	2224.88	2226.58	####	3.85 	23.58 	2.23 	7.067 	6.544 	6.903 	6.592 	####	0.248 	0.253 	0.249 	-1.92	-11.46	0+
108	337	229	2226.47	2227.99	####	3.82 	23.78 	1.59 	7.080 	6.549 	6.914 	6.597 	####	0.247 	0.252 	0.249 	-1.85	-11.55	9/2-
108	338	230	2228.61	2230.27	####	3.73 	24.09 	2.14 	7.088 	6.553 	6.922 	6.602 	####	0.242 	0.248 	0.244 	-1.82	-11.71	0+
108	339	231	2230.23	2231.70	####	3.76 	24.41 	1.62 	7.098 	6.559 	6.931 	6.607 	####	0.240 	0.246 	0.242 	-1.80	-11.86	13/2+
108	340	232	2232.10	2233.71	####	3.48 	24.80 	1.87 	7.107 	6.566 	6.940 	6.615 	####	0.236 	0.243 	0.238 	-1.92	-12.05	0+
108	341	233	2233.05	2234.57	####	2.82 	24.98 	0.95 	7.118 	6.571 	6.949 	6.619 	####	0.231 	0.238 	0.233 	-1.03	-12.16	7/2-
108	342	234	2234.49	2236.24	####	2.40 	25.13 	1.45 	7.129 	6.572 	6.958 	6.621 	####	0.225 	0.234 	0.228 	-1.21	-12.24	0+
108	343	235	2235.33	2237.04	####	2.29 	25.32 	0.84 	7.140 	6.576 	6.967 	6.624 	####	0.220 	0.230 	0.223 	-1.12	-12.34	5/2-
108	344	236	2236.80	2238.59	####	2.30 	25.49 	1.46 	7.149 	6.578 	6.975 	6.626 	####	0.212 	0.222 	0.215 	-1.18	-12.44	0+
108	345	237	2237.51	2239.12	####	2.17 	25.62 	0.71 	7.152 	6.581 	6.978 	6.630 	####	0.196 	0.203 	0.198 	-1.22	-12.56	5/2-
108	346	238	2239.16	2240.82	####	2.37 	25.88 	1.65 	7.160 	6.584 	6.985 	6.632 	####	0.186 	0.194 	0.189 	-1.29	-12.64	0+
108	347	239	2239.97	2241.48	####	2.46 	26.02 	0.81 	7.166 	6.588 	6.992 	6.637 	####	0.175 	0.182 	0.177 	-1.28	-12.71	5/2-
108	348	240	2241.74	2243.35	####	2.57 	26.16 	1.77 	7.177 	6.590 	7.000 	6.639 	####	0.169 	0.176 	0.171 	-1.34	-12.80	0+
108	349	241	2242.66	2244.21	####	2.69 	26.29 	0.92 	7.188 	6.593 	7.009 	6.641 	####	0.162 	0.170 	0.164 	-1.40	-12.87	1/2-
108	350	242	2244.41	2246.03	####	2.68 	26.46 	1.75 	7.195 	6.597 	7.016 	6.646 	####	0.153 	0.159 	0.155 	-1.39	-12.96	0+
108	351	243	2245.48	2246.99	####	2.82 	26.62 	1.06 	7.205 	6.601 	7.025 	6.649 	####	0.146 	0.151 	0.147 	-1.45	-13.05	1/2-
108	352	244	2247.21	2248.79	####	2.80 	26.77 	1.73 	7.215 	6.605 	7.033 	6.653 	####	0.139 	0.143 	0.140 	-1.43	-13.13	0+
108	353	245	2248.43	2249.69	####	2.95 	26.97 	1.22 	7.225 	6.609 	7.042 	6.657 	####	0.132 	0.134 	0.132 	-1.63	-13.24	1/2-
108	354	246	2250.09	2251.50	####	2.87 	27.08 	1.66 	7.238 	6.611 	7.053 	6.659 	####	0.127 	0.131 	0.128 	-1.72	-13.30	0+
108	355	247	2250.83	2252.15	####	2.41 	27.14 	0.75 	7.247 	6.614 	7.060 	6.662 	####	0.117 	0.121 	0.118 	-0.87	-13.33	9/2-
108	356	248	2252.05	2253.45	####	1.97 	27.19 	1.22 	7.256 	6.615 	7.067 	6.663 	####	0.106 	0.112 	0.108 	-1.07	-13.35	0+
108	357	249	2252.92	2253.77	####	2.08 	27.08 	0.87 	7.261 	6.620 	7.073 	6.668 	####	-0.109 	-0.097 	-0.106 	-1.54	-13.32	3/2-
108	358	250	2254.72	2255.71	####	2.67 	27.20 	1.80 	7.271 	6.621 	7.082 	6.669 	####	-0.100 	-0.089 	-0.097 	-1.54	-13.38	0+
108	359	251	2256.09	2256.78	####	3.17 	27.36 	1.37 	7.283 	6.624 	7.091 	6.672 	####	-0.095 	-0.084 	-0.092 	-1.64	-13.46	1/2-
108	360	252	2257.76	2258.47	####	3.04 	27.47 	1.68 	7.295 	6.625 	7.100 	6.673 	####	-0.090 	-0.079 	-0.086 	-1.75	-13.52	0+
108	361	253	2258.83	2259.42	####	2.75 	27.59 	1.07 	7.306 	6.627 	7.109 	6.675 	####	-0.075 	-0.066 	-0.072 	-1.22	-13.58	3/2-
108	362	254	2260.37	2261.14	####	2.60 	27.70 	1.53 	7.316 	6.628 	7.118 	6.676 	####	-0.056 	-0.050 	-0.054 	-1.44	-13.64	0+
108	363	255	2261.65	2261.65	####	2.82 	27.82 	1.29 	7.328 	6.629 	7.127 	6.677 	####	-0.046 	-0.041 	-0.045 	-1.61	-13.70	1/2-
108	364	256	2263.32	2263.32	####	2.96 	27.91 	1.67 	7.340 	6.629 	7.137 	6.678 	####	-0.036 	-0.032 	-0.035 	-1.76	-13.75	0+
108	365	257	2264.68	2264.68	####	3.02 	27.99 	1.35 	7.352 	6.630 	7.146 	6.678 	####	0.000 	0.000 	0.000 	-1.61	-13.80	1/2-
108	366	258	2266.29	2266.29	####	2.96 	28.06 	1.61 	7.367 	6.630 	7.157 	6.678 	####	0.000 	0.000 	0.000 	-1.64	-13.83	0+
108	367	259	2265.07	2265.07	####	0.39 	28.06 	-1.22 	7.402 	6.630 	7.183 	6.678 	####	0.000 	0.000 	0.000 	1.19	-13.83	1/2+
108	368	260	2265.34	2265.34	####	-0.95 	28.40 	0.27 	7.389 	6.648 	7.179 	6.696 	####	0.000 	0.000 	0.000 	0.44	-14.01	0+
108	369	261	2264.19	2264.19	####	-0.88 	28.47 	-1.15 	7.400 	6.661 	7.192 	6.709 	####	0.016 	0.025 	0.019 	0.41	-14.11	1/2+
108	370	262	2264.41	2264.41	####	-0.92 	28.78 	0.22 	7.411 	6.667 	7.202 	6.715 	####	0.000 	0.000 	0.000 	0.42	-14.19	0+
108	371	263	2263.59	2263.59	####	-0.60 	28.94 	-0.83 	7.426 	6.681 	7.217 	6.729 	####	-0.043 	-0.063 	-0.049 	0.31	-14.27	13/2+
108	372	264	2263.93	2264.79	####	-0.48 	28.95 	0.35 	7.445 	6.689 	7.234 	6.736 	####	0.073 	0.088 	0.077 	-0.10	-14.27	0+
108	373	265	2263.80	2264.29	####	0.22 	29.01 	-0.13 	7.463 	6.695 	7.249 	6.743 	####	0.092 	0.105 	0.096 	-0.07	-14.28	3/2+
108	374	266	2264.27	2265.19	####	0.34 	29.19 	0.47 	7.474 	6.707 	7.261 	6.755 	####	0.099 	0.114 	0.103 	-0.21	-14.38	0+
108	375	267	2264.16	2264.89	####	0.35 	29.27 	-0.12 	7.488 	6.719 	7.275 	6.767 	####	0.109 	0.126 	0.114 	-0.13	-14.45	3/2+
108	376	268	2264.70	2265.62	####	0.42 	29.44 	0.54 	7.502 	6.726 	7.287 	6.773 	####	0.119 	0.134 	0.123 	-0.22	-14.50	0+
108	377	269	2264.62	2265.37	####	0.46 	29.51 	-0.08 	7.520 	6.732 	7.303 	6.779 	####	0.133 	0.143 	0.136 	-0.26	-14.53	1/2+
108	378	270	2265.07	2266.11	####	0.37 	29.68 	0.45 	7.531 	6.742 	7.314 	6.789 	####	0.138 	0.151 	0.142 	-0.19	-14.62	0+
108	379	271	2264.89	2265.90	####	0.27 	29.80 	-0.18 	7.544 	6.751 	7.327 	6.798 	####	0.145 	0.158 	0.149 	-0.13	-14.69	1/2+
108	380	272	2265.42	2266.58	####	0.36 	29.98 	0.54 	7.558 	6.760 	7.340 	6.807 	####	0.155 	0.167 	0.159 	-0.21	-14.76	0+
108	381	273	2265.22	2266.21	####	0.33 	30.15 	-0.21 	7.573 	6.770 	7.354 	6.817 	####	0.164 	0.176 	0.168 	-0.20	-14.83	5/2+
108	382	274	2265.85	2267.06	####	0.42 	30.35 	0.63 	7.585 	6.783 	7.367 	6.830 	####	0.173 	0.188 	0.177 	-0.25	-14.93	0+
108	383	275	2265.69	2266.74	####	0.47 	30.60 	-0.16 	7.600 	6.799 	7.383 	6.846 	####	0.185 	0.204 	0.190 	-0.29	-15.05	5/2+
108	384	276	2266.42	2267.63	####	0.58 	30.80 	0.74 	7.613 	6.810 	7.396 	6.857 	####	0.193 	0.213 	0.199 	-0.34	-15.15	0+
108	385	277	2266.33	2267.37	####	0.64 	31.06 	-0.10 	7.627 	6.827 	7.411 	6.874 	####	0.203 	0.227 	0.210 	-0.31	-15.29	5/2+
108	386	278	2267.12	2268.30	####	0.69 	31.27 	0.79 	7.639 	6.835 	7.423 	6.881 	####	0.210 	0.233 	0.216 	-0.35	-15.37	0+
108	387	279	2267.10	2267.96	####	0.77 	31.49 	-0.02 	7.652 	6.847 	7.436 	6.894 	####	0.217 	0.242 	0.224 	-0.34	-15.49	5/2-
108	388	280	2267.76	2268.94	####	0.64 	31.69 	0.66 	7.666 	6.855 	7.449 	6.902 	####	0.224 	0.247 	0.230 	-0.30	-15.58	0+
108	389	281	2267.74	2268.78	####	0.64 	31.89 	-0.01 	7.681 	6.863 	7.463 	6.910 	####	0.231 	0.253 	0.237 	-0.29	-15.66	1/2+
108	390	282	2268.27	2269.46	####	0.51 	32.06 	0.53 	7.693 	6.871 	7.474 	6.917 	####	0.236 	0.257 	0.242 	-0.24	-15.75	0+
108	391	283	2268.16	2269.20	####	0.42 	32.21 	-0.11 	7.708 	6.878 	7.488 	6.924 	####	0.242 	0.261 	0.247 	-0.19	-15.82	3/2+
108	392	284	2268.67	2269.88	####	0.40 	32.40 	0.50 	7.719 	6.886 	7.499 	6.932 	####	0.246 	0.264 	0.251 	-0.19	-15.92	0+
108	393	285	2268.43	2269.54	####	0.27 	32.55 	-0.24 	7.732 	6.891 	7.510 	6.937 	####	0.250 	0.266 	0.254 	-0.21	-15.99	7/2+
108	394	286	2268.96	2270.19	####	0.29 	32.80 	0.53 	7.743 	6.901 	7.521 	6.948 	####	0.254 	0.270 	0.258 	-0.13	-16.12	0+
108	395	287	2268.75	2269.82	####	0.32 	33.02 	-0.21 	7.755 	6.910 	7.533 	6.956 	####	0.258 	0.274 	0.262 	-0.10	-16.22	7/2+
108	396	288	2269.15	2270.33	####	0.19 	33.21 	0.40 	7.764 	6.917 	7.543 	6.963 	####	0.259 	0.274 	0.263 	-0.07	-16.32	0+
108	397	289	2268.88	2269.79	####	0.13 	33.44 	-0.27 	7.776 	6.924 	7.554 	6.970 	####	0.263 	0.278 	0.267 	0.08	-16.42	9/2+
108	398	290	2269.19	2270.28	####	0.04 	33.60 	0.31 	7.786 	6.933 	7.564 	6.979 	####	0.263 	0.277 	0.267 	0.05	-16.51	0+
110	262	152	1892.91	1894.94	####	####	-0.18 	8.71 	6.205 	6.088 	6.156 	6.140 	####	0.282 	0.293 	0.286 	-8.38	0.39	0+
110	263	153	1900.99	1902.75	####	16.78 	0.31 	8.07 	6.209 	6.087 	6.158 	6.139 	####	0.269 	0.276 	0.272 	-8.26	0.20	9/2+
110	264	154	1909.45	1911.31	####	16.54 	0.76 	8.46 	6.216 	6.088 	6.163 	6.140 	####	0.257 	0.262 	0.259 	-8.17	0.00	0+
110	265	155	1917.28	1918.91	####	16.30 	1.20 	7.83 	6.227 	6.093 	6.172 	6.146 	####	0.255 	0.259 	0.257 	-7.94	-0.19	3/2+
110	266	156	1925.43	1927.39	####	15.98 	1.49 	8.14 	6.238 	6.099 	6.181 	6.151 	####	0.255 	0.258 	0.256 	-7.89	-0.36	0+
110	267	157	1932.87	1934.74	####	15.59 	1.73 	7.44 	6.252 	6.106 	6.192 	6.159 	####	0.258 	0.261 	0.259 	-7.87	-0.48	1/2+
110	268	158	1940.94	1943.10	####	15.51 	2.12 	8.07 	6.261 	6.110 	6.200 	6.162 	####	0.253 	0.257 	0.255 	-7.70	-0.70	0+
110	269	159	1948.19	1950.35	1950.29 	15.31 	2.35 	7.25 	6.271 	6.115 	6.207 	6.167 	####	0.250 	0.254 	0.252 	-7.56	-0.92	1/2+
110	270	160	1956.16	1958.44	1958.52 	15.22 	2.84 	7.97 	6.283 	6.121 	6.218 	6.173 	####	0.251 	0.256 	0.253 	-7.57	-1.07	0+
110	271	161	1963.49	1965.66	####	15.30 	3.22 	7.33 	6.295 	6.128 	6.228 	6.180 	####	0.252 	0.257 	0.254 	-7.65	-1.25	7/2+
110	272	162	1971.20	1973.42	####	15.04 	3.66 	7.71 	6.304 	6.132 	6.235 	6.184 	####	0.248 	0.255 	0.250 	-7.81	-1.48	0+
110	273	163	1977.03	1978.93	####	13.54 	3.95 	5.82 	6.306 	6.131 	6.236 	6.183 	####	0.227 	0.233 	0.230 	-6.24	-1.88	11/2+
110	274	164	1983.65	1985.89	####	12.45 	4.65 	6.63 	6.319 	6.138 	6.247 	6.190 	####	0.227 	0.235 	0.230 	-6.28	-2.07	0+
110	275	165	1989.60	1991.39	####	12.58 	5.82 	5.95 	6.323 	6.139 	6.250 	6.191 	####	0.208 	0.215 	0.211 	-6.47	-2.41	5/2+
110	276	166	1996.29	1998.24	####	12.64 	6.09 	6.69 	6.331 	6.142 	6.256 	6.194 	####	0.200 	0.208 	0.203 	-6.28	-2.66	0+
110	277	167	2002.06	2003.95	####	12.46 	6.73 	5.77 	6.339 	6.145 	6.263 	6.197 	####	0.191 	0.200 	0.194 	-6.14	-2.93	5/2+
110	278	168	2008.67	2010.68	####	12.37 	7.09 	6.60 	6.349 	6.150 	6.271 	6.202 	####	0.185 	0.195 	0.189 	-6.17	-3.13	0+
110	279	169	2014.41	2016.38	####	12.35 	7.50 	5.74 	6.359 	6.155 	6.279 	6.206 	####	0.179 	0.188 	0.182 	-6.17	-3.37	3/2+
110	280	170	2020.82	2022.89	####	12.15 	7.77 	6.41 	6.368 	6.157 	6.286 	6.209 	####	0.170 	0.181 	0.174 	-6.06	-3.51	0+
110	281	171	2026.43	2028.55	####	12.02 	8.09 	5.61 	6.379 	6.161 	6.295 	6.213 	####	0.165 	0.175 	0.169 	-6.09	-3.70	1/2+
110	282	172	2032.78	2034.89	####	11.96 	8.35 	6.35 	6.385 	6.162 	6.299 	6.214 	####	0.153 	0.164 	0.157 	-5.97	-3.83	0+
110	283	173	2038.50	2040.40	####	12.07 	8.64 	5.71 	6.393 	6.164 	6.305 	6.216 	####	0.154 	0.147 	0.147 	-6.07	-3.98	1/2+
110	284	174	2044.60	2046.66	####	11.82 	8.94 	6.11 	6.405 	6.169 	6.314 	6.220 	####	0.139 	0.149 	0.143 	-6.19	-4.13	0+
110	285	175	2049.79	2051.71	####	11.29 	9.18 	5.19 	6.409 	6.170 	6.317 	6.221 	####	0.122 	0.131 	0.125 	-5.42	-4.25	15/2-
110	286	176	2055.48	2057.39	####	10.87 	9.37 	5.69 	6.415 	6.172 	6.323 	6.223 	####	0.107 	0.115 	0.110 	-5.52	-4.34	0+
110	287	177	2060.79	2062.43	####	11.01 	9.38 	5.32 	6.423 	6.175 	6.329 	6.226 	####	0.093 	0.100 	0.096 	-5.53	-4.45	7/2+
110	288	178	2066.70	2067.94	####	11.22 	9.43 	5.91 	6.433 	6.174 	6.335 	6.226 	####	-0.101 	-0.100 	-0.101 	-6.14	-4.44	0+
110	289	179	2071.72	2072.80	####	10.93 	9.72 	5.02 	6.441 	6.176 	6.342 	6.227 	####	-0.084 	-0.084 	-0.084 	-5.22	-4.59	3/2+
110	290	180	2077.27	2078.56	####	10.57 	10.00 	5.55 	6.450 	6.178 	6.348 	6.230 	####	-0.067 	-0.067 	-0.067 	-5.44	-4.74	0+
110	291	181	2082.53	2083.48	####	10.81 	10.26 	5.26 	6.460 	6.180 	6.356 	6.232 	####	-0.054 	-0.055 	-0.054 	-5.60	-4.87	1/2+
110	292	182	2088.19	2088.19	####	10.92 	10.50 	5.66 	6.470 	6.182 	6.363 	6.234 	####	-0.045 	-0.046 	-0.046 	-5.74	-5.00	0+
110	293	183	2093.09	2093.09	####	10.56 	10.76 	4.90 	6.479 	6.183 	6.370 	6.235 	####	0.000 	0.000 	0.000 	-5.51	-5.15	1/2+
110	294	184	2098.56	2098.56	####	10.36 	10.96 	5.46 	6.490 	6.185 	6.378 	6.237 	####	0.000 	0.000 	0.000 	-5.46	-5.23	0+
110	295	185	2101.76	2101.76	####	8.67 	11.13 	3.21 	6.504 	6.197 	6.391 	6.249 	####	0.012 	0.016 	0.014 	-3.40	-5.40	1/2-
110	296	186	2106.14	2106.14	####	7.58 	11.62 	4.37 	6.517 	6.208 	6.404 	6.260 	####	0.000 	0.000 	0.000 	-3.80	-5.57	0+
110	297	187	2109.32	2109.32	####	7.56 	11.92 	3.19 	6.531 	6.221 	6.418 	6.272 	####	0.023 	0.030 	0.025 	-3.80	-5.71	1/2-
110	298	188	2113.71	2113.71	####	7.58 	12.20 	4.39 	6.545 	6.232 	6.431 	6.283 	####	-0.033 	-0.042 	-0.037 	-3.85	-5.86	0+
110	299	189	2117.58	2119.93	####	8.25 	12.62 	3.86 	6.752 	6.449 	6.642 	6.499 	####	0.458 	0.453 	0.456 	-4.56	-6.07	1/2+
110	300	190	2122.63	2125.04	####	8.92 	13.43 	5.06 	6.755 	6.448 	6.644 	6.498 	####	0.447 	0.443 	0.446 	-4.51	-6.20	0+
110	301	191	2126.54	2128.84	####	8.96 	13.68 	3.90 	6.770 	6.458 	6.657 	6.507 	####	0.451 	0.447 	0.449 	-4.48	-6.36	5/2-
110	302	192	2131.49	2133.78	####	8.86 	14.00 	4.95 	6.764 	6.450 	6.651 	6.500 	####	0.429 	0.427 	0.429 	-4.44	-6.47	0+
110	303	193	2135.35	2137.51	####	8.82 	14.30 	3.87 	6.775 	6.456 	6.661 	6.506 	####	0.428 	0.427 	0.428 	-4.42	-6.62	5/2-
110	304	194	2140.21	2142.37	####	8.72 	14.51 	4.86 	6.775 	6.454 	6.660 	6.503 	####	0.414 	0.414 	0.414 	-4.34	-6.73	0+
110	305	195	2144.06	2146.02	####	8.71 	14.79 	3.86 	6.783 	6.458 	6.668 	6.507 	####	0.410 	0.411 	0.410 	-4.29	-6.88	5/2-
110	306	196	2148.69	2150.72	####	8.48 	15.00 	4.62 	6.789 	6.460 	6.673 	6.510 	####	0.403 	0.406 	0.404 	-4.18	-6.99	0+
110	307	197	2152.42	2154.12	####	8.36 	15.20 	3.74 	6.790 	6.458 	6.673 	6.507 	####	0.391 	0.396 	0.393 	-3.91	-7.10	5/2-
110	308	198	2156.78	2158.68	####	8.09 	15.49 	4.35 	6.806 	6.468 	6.687 	6.517 	####	0.396 	0.400 	0.397 	-3.88	-7.25	0+
110	309	199	2160.18	2161.94	####	7.75 	15.89 	3.40 	6.817 	6.476 	6.697 	6.525 	####	0.397 	0.401 	0.398 	-3.49	-7.42	9/2+
110	310	200	2164.13	2166.21	####	7.35 	16.06 	3.96 	6.829 	6.482 	6.708 	6.531 	####	0.395 	0.399 	0.396 	-3.60	-7.54	0+
110	311	201	2167.22	2169.25	####	7.04 	16.39 	3.08 	6.843 	6.491 	6.721 	6.540 	####	0.399 	0.402 	0.400 	-3.52	-7.70	3/2-
110	312	202	2171.11	2173.27	####	6.98 	16.19 	3.89 	6.852 	6.495 	6.729 	6.544 	####	0.394 	0.398 	0.395 	-3.46	-7.82	0+
110	313	203	2174.12	2175.58	####	6.90 	15.95 	3.01 	6.795 	6.427 	6.668 	6.476 	####	0.275 	0.290 	0.280 	-3.94	-7.71	7/2+
110	314	204	2178.47	2180.15	####	7.36 	16.16 	4.36 	6.803 	6.428 	6.674 	6.478 	####	0.267 	0.284 	0.273 	-3.87	-7.79	0+
110	315	205	2181.89	2183.40	####	7.77 	16.35 	3.42 	6.813 	6.431 	6.682 	6.480 	####	0.263 	0.282 	0.269 	-3.86	-7.88	5/2-
110	316	206	2186.07	2187.67	####	7.59 	16.68 	4.17 	6.824 	6.437 	6.692 	6.487 	####	0.263 	0.283 	0.270 	-3.74	-8.01	0+
110	317	207	2189.46	2190.73	####	7.57 	16.93 	3.39 	6.834 	6.442 	6.701 	6.491 	####	0.260 	0.283 	0.268 	-3.88	-8.12	5/2-
110	318	208	2193.36	2194.74	####	7.30 	17.22 	3.90 	6.846 	6.448 	6.711 	6.498 	####	0.263 	0.284 	0.271 	-3.44	-8.25	0+
110	319	209	2196.32	2197.53	####	6.86 	17.57 	2.95 	6.854 	6.455 	6.719 	6.504 	####	0.259 	0.279 	0.266 	-3.06	-8.42	9/2-
110	320	210	2199.84	2201.45	####	6.48 	17.83 	3.53 	6.868 	6.463 	6.731 	6.512 	####	0.264 	0.282 	0.270 	-3.22	-8.57	0+
110	321	211	2202.59	2204.03	####	6.27 	18.10 	2.75 	6.878 	6.471 	6.741 	6.520 	####	0.264 	0.282 	0.270 	-3.18	-8.74	9/2+
110	322	212	2206.16	2207.84	####	6.31 	18.40 	3.57 	6.891 	6.478 	6.753 	6.527 	####	0.266 	0.282 	0.272 	-3.16	-8.87	0+
110	323	213	2208.90	2210.44	####	6.31 	18.66 	2.74 	6.902 	6.485 	6.763 	6.534 	####	0.267 	0.283 	0.272 	-3.11	-9.02	3/2-
110	324	214	2212.37	2214.03	####	6.22 	18.91 	3.47 	6.915 	6.492 	6.774 	6.541 	####	0.270 	0.284 	0.275 	-3.10	-9.13	0+
110	325	215	2215.13	2216.59	####	6.23 	19.19 	2.75 	6.927 	6.499 	6.785 	6.548 	####	0.272 	0.286 	0.277 	-3.04	-9.26	1/2-
110	326	216	2218.46	2220.02	####	6.08 	19.36 	3.33 	6.939 	6.504 	6.795 	6.553 	####	0.274 	0.286 	0.278 	-3.00	-9.35	0+
110	327	217	2221.24	2222.57	####	6.11 	19.56 	2.78 	6.952 	6.510 	6.806 	6.559 	####	0.277 	0.287 	0.280 	-2.99	-9.45	7/2-
110	328	218	2224.27	2225.71	####	5.82 	19.75 	3.04 	6.961 	6.513 	6.814 	6.562 	####	0.274 	0.284 	0.277 	-2.75	-9.56	0+
110	329	219	2226.75	2228.16	####	5.51 	20.07 	2.48 	6.971 	6.520 	6.823 	6.569 	####	0.274 	0.283 	0.277 	-2.54	-9.70	11/2+
110	330	220	2229.36	2230.98	####	5.09 	20.34 	2.61 	6.980 	6.526 	6.832 	6.575 	####	0.271 	0.280 	0.274 	-2.38	-9.83	0+
110	331	221	2231.34	2232.84	####	4.59 	20.55 	1.97 	6.992 	6.532 	6.843 	6.581 	####	0.272 	0.280 	0.274 	-2.05	-9.94	5/2-
110	332	222	2233.87	2235.58	####	4.50 	20.75 	2.53 	6.999 	6.535 	6.849 	6.583 	####	0.263 	0.269 	0.265 	-2.25	-10.04	0+
110	333	223	2235.71	2237.30	####	4.37 	20.94 	1.84 	7.008 	6.539 	6.857 	6.588 	####	0.258 	0.263 	0.260 	-2.21	-10.16	5/2-
110	334	224	2238.29	2240.02	####	4.43 	21.19 	2.58 	7.018 	6.543 	6.865 	6.591 	####	0.254 	0.259 	0.256 	-2.23	-10.26	0+
110	335	225	2240.14	2241.73	####	4.43 	21.45 	1.85 	7.028 	6.547 	6.874 	6.596 	####	0.251 	0.254 	0.252 	-2.20	-10.37	3/2-
110	336	226	2242.69	2244.40	####	4.40 	21.66 	2.54 	7.038 	6.550 	6.882 	6.599 	####	0.247 	0.250 	0.248 	-2.21	-10.48	0+
110	337	227	2244.52	2246.12	####	4.37 	21.87 	1.83 	7.050 	6.554 	6.892 	6.603 	####	0.246 	0.249 	0.247 	-2.22	-10.57	1/2-
110	338	228	2247.02	2248.74	####	4.33 	22.14 	2.50 	7.059 	6.558 	6.900 	6.606 	####	0.241 	0.244 	0.242 	-2.17	-10.71	0+
110	339	229	2248.84	2250.44	####	4.32 	22.37 	1.81 	7.068 	6.562 	6.908 	6.610 	####	0.238 	0.240 	0.238 	-2.12	-10.85	1/2-
110	340	230	2251.29	2252.99	####	4.27 	22.67 	2.45 	7.079 	6.567 	6.918 	6.615 	####	0.236 	0.239 	0.237 	-2.12	-10.97	0+
110	341	231	2253.18	2254.64	####	4.35 	22.95 	1.89 	7.090 	6.571 	6.927 	6.620 	####	0.234 	0.237 	0.235 	-2.19	-11.10	13/2+
110	342	232	2255.43	2257.02	####	4.14 	23.33 	2.25 	7.099 	6.579 	6.936 	6.627 	####	0.231 	0.233 	0.232 	-2.30	-11.29	0+
110	343	233	2256.60	2258.15	####	3.42 	23.56 	1.18 	7.110 	6.583 	6.945 	6.632 	####	0.226 	0.230 	0.227 	-1.25	-11.41	7/2-
110	344	234	2258.24	2259.98	####	2.81 	23.75 	1.64 	7.120 	6.585 	6.953 	6.634 	####	0.220 	0.225 	0.221 	-1.42	-11.51	0+
110	345	235	2259.30	2261.00	####	2.69 	23.96 	1.06 	7.131 	6.589 	6.963 	6.637 	####	0.214 	0.221 	0.217 	-1.35	-11.63	5/2-
110	346	236	2260.97	2262.76	####	2.73 	24.17 	1.68 	7.139 	6.592 	6.969 	6.640 	####	0.206 	0.213 	0.208 	-1.40	-11.74	0+
110	347	237	2261.92	2263.58	####	2.62 	24.41 	0.95 	7.145 	6.596 	6.975 	6.644 	####	0.194 	0.201 	0.196 	-1.40	-11.85	5/2-
110	348	238	2263.75	2265.48	####	2.78 	24.59 	1.83 	7.153 	6.599 	6.982 	6.647 	####	0.186 	0.193 	0.188 	-1.47	-11.95	0+
110	349	239	2264.73	2266.40	####	2.81 	24.76 	0.98 	7.164 	6.602 	6.992 	6.651 	####	0.179 	0.187 	0.182 	-1.53	-12.06	3/2-
110	350	240	2266.67	2268.39	####	2.93 	24.94 	1.95 	7.169 	6.606 	6.997 	6.655 	####	0.169 	0.176 	0.171 	-1.52	-12.16	0+
110	351	241	2267.78	2269.41	####	3.06 	25.12 	1.11 	7.179 	6.610 	7.006 	6.658 	####	0.161 	0.168 	0.163 	-1.58	-12.27	3/2-
110	352	242	2269.72	2271.44	####	3.05 	25.31 	1.94 	7.187 	6.614 	7.013 	6.662 	####	0.153 	0.159 	0.155 	-1.57	-12.37	0+
110	353	243	2270.97	2272.61	####	3.19 	25.50 	1.25 	7.197 	6.618 	7.022 	6.666 	####	0.146 	0.151 	0.148 	-1.65	-12.47	1/2-
110	354	244	2272.87	2274.55	####	3.15 	25.66 	1.90 	7.207 	6.621 	7.030 	6.669 	####	0.139 	0.144 	0.141 	-1.60	-12.55	0+
110	355	245	2274.28	2275.66	####	3.31 	25.85 	1.41 	7.217 	6.625 	7.039 	6.673 	####	0.132 	0.137 	0.134 	-1.76	-12.65	1/2-
110	356	246	2276.07	2277.59	####	3.20 	25.98 	1.79 	7.230 	6.627 	7.049 	6.675 	####	0.128 	0.133 	0.130 	-1.84	-12.72	0+
110	357	247	2276.88	2278.31	####	2.59 	26.04 	0.81 	7.238 	6.629 	7.056 	6.678 	####	0.118 	0.124 	0.120 	-0.93	-12.75	9/2-
110	358	248	2278.15	2279.66	####	2.09 	26.10 	1.28 	7.247 	6.631 	7.063 	6.679 	####	0.107 	0.114 	0.109 	-1.14	-12.79	0+
110	359	249	2279.00	2280.35	####	2.12 	26.08 	0.84 	7.256 	6.632 	7.071 	6.681 	####	0.096 	0.104 	0.099 	-1.25	-12.83	7/2-
110	360	250	2280.86	2281.83	####	2.71 	26.14 	1.87 	7.261 	6.635 	7.076 	6.683 	####	-0.096 	-0.085 	-0.093 	-1.68	-12.85	0+
110	361	251	2282.38	2283.07	####	3.39 	26.30 	1.52 	7.272 	6.638 	7.085 	6.686 	####	-0.092 	-0.080 	-0.089 	-1.77	-12.92	1/2-
110	362	252	2284.18	2284.87	####	3.31 	26.41 	1.79 	7.284 	6.639 	7.095 	6.687 	####	-0.087 	-0.076 	-0.084 	-1.86	-12.98	0+
110	363	253	2285.38	2285.96	####	3.00 	26.55 	1.21 	7.295 	6.641 	7.103 	6.689 	####	-0.072 	-0.063 	-0.069 	-1.35	-13.05	3/2-
110	364	254	2287.04	2287.81	####	2.87 	26.68 	1.66 	7.305 	6.642 	7.111 	6.690 	####	-0.053 	-0.047 	-0.051 	-1.57	-13.12	0+
110	365	255	2288.46	2288.46	####	3.08 	26.80 	1.41 	7.317 	6.643 	7.121 	6.691 	####	-0.043 	-0.038 	-0.042 	-1.72	-13.19	1/2-
110	366	256	2290.22	2290.22	####	3.18 	26.90 	1.77 	7.330 	6.644 	7.131 	6.692 	####	-0.035 	-0.030 	-0.034 	-1.84	-13.24	0+
110	367	257	2291.68	2291.68	####	3.22 	27.00 	1.46 	7.342 	6.644 	7.140 	6.692 	####	0.000 	0.000 	0.000 	-1.68	-13.29	1/2-
110	368	258	2293.35	2293.35	####	3.13 	27.07 	1.68 	7.356 	6.644 	7.151 	6.692 	####	0.000 	0.000 	0.000 	-1.71	-13.33	0+
110	369	259	2292.53	2292.53	####	0.85 	27.45 	-0.83 	7.367 	6.657 	7.163 	6.705 	####	-0.014 	-0.022 	-0.016 	0.56	-13.43	15/2+
110	370	260	2292.77	2292.77	####	-0.58 	27.43 	0.24 	7.378 	6.664 	7.173 	6.711 	####	0.000 	0.000 	0.000 	0.26	-13.51	0+
110	371	261	2291.93	2291.93	####	-0.60 	27.74 	-0.84 	7.389 	6.676 	7.185 	6.723 	####	-0.017 	-0.026 	-0.020 	0.26	-13.61	15/2+
110	372	262	2292.21	2292.21	####	-0.56 	27.80 	0.28 	7.399 	6.683 	7.195 	6.731 	####	0.000 	0.000 	0.000 	0.24	-13.70	0+
110	373	263	2291.54	2291.54	####	-0.39 	27.95 	-0.68 	7.414 	6.696 	7.210 	6.744 	####	-0.041 	-0.060 	-0.047 	0.13	-13.77	13/2+
110	374	264	2291.92	2292.95	####	-0.29 	27.99 	0.38 	7.428 	6.706 	7.224 	6.754 	####	0.059 	0.075 	0.064 	-0.11	-13.82	0+
110	375	265	2291.80	2292.38	####	0.26 	28.00 	-0.12 	7.448 	6.716 	7.241 	6.764 	####	0.085 	0.099 	0.089 	-0.39	-13.82	5/2+
110	376	266	2292.44	2293.35	####	0.52 	28.17 	0.64 	7.460 	6.723 	7.252 	6.770 	####	0.093 	0.107 	0.097 	-0.33	-13.88	0+
110	377	267	2292.47	2293.15	####	0.67 	28.31 	0.03 	7.475 	6.734 	7.267 	6.782 	####	0.105 	0.120 	0.109 	-0.27	-13.94	3/2+
110	378	268	2293.11	2294.03	####	0.67 	28.41 	0.64 	7.488 	6.741 	7.279 	6.789 	####	0.113 	0.128 	0.117 	-0.34	-13.99	0+
110	379	269	2293.08	2293.85	####	0.61 	28.46 	-0.03 	7.507 	6.747 	7.295 	6.794 	####	0.128 	0.137 	0.131 	-0.41	-14.01	1/2+
110	380	270	2293.71	2294.78	####	0.61 	28.65 	0.64 	7.516 	6.759 	7.305 	6.806 	####	0.132 	0.145 	0.136 	-0.32	-14.11	0+
110	381	271	2293.68	2294.66	####	0.60 	28.79 	-0.04 	7.531 	6.767 	7.318 	6.814 	####	0.141 	0.154 	0.145 	-0.30	-14.17	1/2+
110	382	272	2294.35	2295.54	####	0.63 	28.92 	0.67 	7.544 	6.778 	7.331 	6.825 	####	0.151 	0.164 	0.155 	-0.36	-14.24	0+
110	383	273	2294.28	2295.29	####	0.61 	29.06 	-0.07 	7.559 	6.788 	7.346 	6.835 	####	0.161 	0.175 	0.165 	-0.38	-14.30	5/2+
110	384	274	2295.11	2296.35	####	0.77 	29.27 	0.83 	7.572 	6.803 	7.360 	6.850 	####	0.172 	0.190 	0.177 	-0.45	-14.41	0+
110	385	275	2295.18	2296.23	####	0.90 	29.49 	0.07 	7.588 	6.818 	7.376 	6.865 	####	0.184 	0.206 	0.190 	-0.52	-14.50	5/2+
110	386	276	2296.13	2297.35	####	1.01 	29.70 	0.95 	7.601 	6.832 	7.390 	6.878 	####	0.194 	0.218 	0.201 	-0.56	-14.60	0+
110	387	277	2296.29	2297.31	####	1.10 	29.96 	0.16 	7.616 	6.846 	7.405 	6.893 	####	0.203 	0.230 	0.210 	-0.54	-14.71	5/2+
110	388	278	2297.25	2298.44	####	1.12 	30.13 	0.96 	7.628 	6.856 	7.417 	6.902 	####	0.211 	0.238 	0.218 	-0.56	-14.80	0+
110	389	279	2297.45	2298.32	####	1.16 	30.35 	0.20 	7.641 	6.865 	7.430 	6.911 	####	0.215 	0.244 	0.223 	-0.48	-14.89	5/2-
110	390	280	2298.29	2299.46	####	1.04 	30.53 	0.85 	7.655 	6.876 	7.443 	6.923 	####	0.224 	0.252 	0.232 	-0.48	-14.99	0+
110	391	281	2298.42	2299.45	####	0.97 	30.68 	0.13 	7.670 	6.883 	7.457 	6.929 	####	0.230 	0.257 	0.238 	-0.49	-15.05	1/2+
110	392	282	2299.14	2300.37	####	0.85 	30.87 	0.72 	7.681 	6.892 	7.468 	6.939 	####	0.235 	0.262 	0.243 	-0.40	-15.15	0+
110	393	283	2299.20	2300.36	####	0.78 	31.03 	0.06 	7.695 	6.900 	7.481 	6.947 	####	0.240 	0.266 	0.248 	-0.36	-15.23	1/2+
110	394	284	2299.88	2301.16	####	0.74 	31.21 	0.68 	7.707 	6.908 	7.493 	6.954 	####	0.246 	0.270 	0.253 	-0.37	-15.32	0+
110	395	285	2299.83	2301.05	####	0.63 	31.40 	-0.05 	7.718 	6.918 	7.504 	6.964 	####	0.249 	0.274 	0.256 	-0.30	-15.44	1/2+
110	396	286	2300.56	2301.83	####	0.68 	31.60 	0.73 	7.731 	6.924 	7.516 	6.970 	####	0.254 	0.277 	0.260 	-0.33	-15.50	0+
110	397	287	2300.53	2301.65	####	0.70 	31.78 	-0.03 	7.744 	6.931 	7.527 	6.977 	####	0.258 	0.280 	0.264 	-0.34	-15.58	7/2+
110	398	288	2301.15	2302.35	####	0.59 	32.00 	0.62 	7.753 	6.940 	7.537 	6.986 	####	0.259 	0.281 	0.265 	-0.28	-15.70	0+
110	399	289	2301.08	2302.05	####	0.55 	32.20 	-0.07 	7.764 	6.950 	7.548 	6.996 	####	0.261 	0.282 	0.267 	-0.13	-15.82	7/2+
110	400	290	2301.59	2302.70	####	0.44 	32.40 	0.51 	7.775 	6.955 	7.558 	7.001 	####	0.263 	0.284 	0.269 	-0.14	-15.89	0+
110	401	291	2301.46	2302.39	####	0.37 	32.67 	-0.13 	7.784 	6.966 	7.569 	7.012 	####	0.266 	0.287 	0.272 	0.02	-16.03	9/2-
110	402	292	2301.67	2302.88	####	0.08 	32.74 	0.21 	7.797 	6.970 	7.580 	7.016 	####	0.268 	0.288 	0.273 	0.01	-16.08	0+
112	269	157	1932.96	1934.90	####	####	0.08 	####	6.255 	6.127 	6.202 	6.179 	####	0.250 	0.254 	0.251 	-8.22	0.25	11/2-
112	270	158	1941.46	1943.68	####	####	0.52 	8.50 	6.264 	6.130 	6.209 	6.182 	####	0.246 	0.249 	0.247 	-8.08	0.08	0+
112	271	159	1949.15	1951.31	####	16.19 	0.96 	7.69 	6.274 	6.134 	6.217 	6.186 	####	0.243 	0.245 	0.244 	-8.04	-0.13	1/2+
112	272	160	1957.50	1959.80	####	16.04 	1.34 	8.35 	6.284 	6.138 	6.224 	6.190 	####	0.240 	0.242 	0.241 	-8.00	-0.35	0+
112	273	161	1965.20	1967.34	####	16.05 	1.71 	7.70 	6.297 	6.145 	6.235 	6.197 	####	0.243 	0.244 	0.244 	-8.14	-0.52	7/2+
112	274	162	1973.42	1975.61	####	15.92 	2.22 	8.22 	6.305 	6.149 	6.242 	6.200 	####	0.238 	0.240 	0.239 	-8.32	-0.79	0+
112	275	163	1979.82	1981.76	####	14.62 	2.79 	6.40 	6.308 	6.149 	6.244 	6.200 	####	0.220 	0.222 	0.221 	-6.71	-1.01	11/2+
112	276	164	1986.99	1989.22	####	13.57 	3.34 	7.17 	6.319 	6.153 	6.252 	6.205 	####	0.215 	0.218 	0.216 	-6.85	-1.30	0+
112	277	165	1993.46	1995.24	####	13.64 	3.85 	6.47 	6.320 	6.154 	6.253 	6.206 	####	0.196 	0.199 	0.197 	-6.74	-1.53	13/2-
112	278	166	2000.65	2002.77	####	13.67 	4.36 	7.20 	6.332 	6.160 	6.263 	6.211 	####	0.193 	0.198 	0.195 	-6.82	-1.80	0+
112	279	167	2007.08	2009.04	####	13.62 	5.02 	6.43 	6.339 	6.163 	6.269 	6.215 	####	0.183 	0.188 	0.185 	-6.64	-2.11	5/2+
112	280	168	2014.10	2016.23	####	13.44 	5.43 	7.02 	6.351 	6.169 	6.279 	6.220 	####	0.179 	0.186 	0.182 	-6.64	-2.33	0+
112	281	169	2020.38	2022.41	####	13.30 	5.97 	6.29 	6.361 	6.174 	6.287 	6.225 	####	0.175 	0.181 	0.177 	-6.45	-2.59	3/2+
112	282	170	2027.07	2029.31	####	12.97 	6.25 	6.68 	6.370 	6.176 	6.294 	6.228 	####	0.168 	0.176 	0.171 	-6.42	-2.75	0+
112	283	171	2033.09	2035.39	####	12.71 	6.66 	6.02 	6.383 	6.181 	6.304 	6.233 	####	0.165 	0.173 	0.168 	-6.40	-2.96	1/2+
112	284	172	2039.70	2041.98	####	12.63 	6.92 	6.61 	6.388 	6.182 	6.308 	6.234 	####	0.153 	0.163 	0.157 	-6.29	-3.09	0+
112	285	173	2045.71	2047.75	####	12.62 	7.22 	6.01 	6.395 	6.184 	6.313 	6.235 	####	0.143 	0.154 	0.147 	-6.40	-3.25	1/2+
112	286	174	2052.14	2054.34	####	12.44 	7.54 	6.43 	6.407 	6.188 	6.322 	6.240 	####	0.139 	0.150 	0.143 	-6.51	-3.42	0+
112	287	175	2057.54	2059.58	####	11.82 	7.75 	5.39 	6.411 	6.189 	6.325 	6.240 	####	0.123 	0.133 	0.127 	-5.61	-3.51	15/2-
112	288	176	2063.40	2065.40	####	11.25 	7.92 	5.86 	6.417 	6.191 	6.330 	6.242 	####	0.109 	0.118 	0.113 	-5.71	-3.59	0+
112	289	177	2068.91	2070.65	####	11.38 	8.12 	5.52 	6.424 	6.192 	6.335 	6.244 	####	0.094 	0.102 	0.097 	-5.75	-3.70	7/2+
112	290	178	2074.81	2076.32	####	11.42 	8.11 	5.90 	6.432 	6.195 	6.341 	6.246 	####	0.078 	0.084 	0.080 	-6.16	-3.84	0+
112	291	179	2080.17	2081.41	####	11.26 	8.45 	5.36 	6.440 	6.195 	6.346 	6.246 	####	0.063 	0.068 	0.065 	-5.55	-3.98	5/2+
112	292	180	2085.91	2085.91	####	11.09 	8.63 	5.73 	6.448 	6.195 	6.352 	6.247 	####	0.045 	0.048 	0.046 	-5.66	-4.14	0+
112	293	181	2091.28	2091.28	####	11.11 	8.75 	5.37 	6.457 	6.196 	6.359 	6.248 	####	0.031 	0.033 	0.032 	-5.77	-4.29	3/2+
112	294	182	2097.23	2097.23	####	11.32 	9.04 	5.95 	6.467 	6.199 	6.366 	6.250 	####	0.000 	0.000 	0.000 	-5.72	-4.43	0+
112	295	183	2102.71	2102.71	####	11.43 	9.62 	5.48 	6.478 	6.201 	6.374 	6.252 	####	0.000 	0.000 	0.000 	-5.69	-4.54	1/2+
112	296	184	2108.35	2108.35	####	11.12 	9.80 	5.64 	6.489 	6.203 	6.382 	6.254 	####	0.000 	0.000 	0.000 	-5.64	-4.63	0+
112	297	185	2111.85	2111.85	####	9.14 	10.09 	3.49 	6.502 	6.214 	6.395 	6.266 	####	-0.009 	-0.011 	-0.010 	-3.63	-4.79	11/2-
112	298	186	2116.59	2116.59	####	8.24 	10.46 	4.74 	6.515 	6.225 	6.408 	6.277 	####	0.000 	0.000 	0.000 	-4.13	-4.96	0+
112	299	187	2120.07	2120.07	####	8.23 	10.75 	3.48 	6.529 	6.237 	6.421 	6.288 	####	0.019 	0.024 	0.020 	-4.11	-5.11	1/2-
112	300	188	2124.73	2124.73	####	8.14 	11.02 	4.66 	6.541 	6.248 	6.433 	6.299 	####	0.007 	0.009 	0.008 	-4.10	-5.28	0+
112	301	189	2128.83	2131.29	####	8.76 	11.26 	4.10 	6.767 	6.488 	6.665 	6.537 	####	0.474 	0.473 	0.474 	-4.80	-5.29	5/2-
112	302	190	2134.10	2136.61	####	9.36 	11.46 	5.26 	6.766 	6.481 	6.662 	6.530 	####	0.458 	0.458 	0.458 	-4.76	-5.37	0+
112	303	191	2138.30	2140.67	####	9.47 	11.77 	4.21 	6.777 	6.486 	6.671 	6.535 	####	0.456 	0.456 	0.456 	-4.74	-5.51	5/2-
112	304	192	2143.46	2145.89	####	9.37 	11.97 	5.16 	6.778 	6.483 	6.670 	6.532 	####	0.443 	0.443 	0.443 	-4.68	-5.62	0+
112	305	193	2147.63	2149.85	####	9.33 	12.27 	4.17 	6.784 	6.484 	6.676 	6.533 	####	0.437 	0.437 	0.437 	-4.63	-5.76	5/2-
112	306	194	2152.66	2154.93	####	9.20 	12.45 	5.03 	6.782 	6.480 	6.673 	6.529 	####	0.420 	0.421 	0.420 	-4.60	-5.84	0+
112	307	195	2156.80	2158.80	####	9.18 	12.74 	4.14 	6.786 	6.480 	6.676 	6.529 	####	0.411 	0.412 	0.411 	-4.54	-5.98	5/2-
112	308	196	2161.67	2163.78	####	9.01 	12.98 	4.86 	6.793 	6.483 	6.682 	6.532 	####	0.406 	0.408 	0.407 	-4.44	-6.10	0+
112	309	197	2165.71	2167.49	####	8.91 	13.29 	4.05 	6.803 	6.487 	6.690 	6.536 	####	0.405 	0.406 	0.405 	-4.24	-6.25	9/2+
112	310	198	2170.27	2172.25	####	8.60 	13.49 	4.55 	6.806 	6.487 	6.692 	6.536 	####	0.394 	0.398 	0.396 	-4.15	-6.36	0+
112	311	199	2173.99	2175.80	####	8.27 	13.81 	3.72 	6.816 	6.494 	6.702 	6.543 	####	0.394 	0.398 	0.396 	-3.83	-6.51	9/2+
112	312	200	2178.20	2180.38	####	7.93 	14.07 	4.21 	6.830 	6.502 	6.714 	6.551 	####	0.395 	0.399 	0.396 	-3.88	-6.64	0+
112	313	201	2181.61	2183.73	####	7.62 	14.39 	3.41 	6.845 	6.512 	6.728 	6.561 	####	0.399 	0.402 	0.400 	-3.81	-6.80	3/2-
112	314	202	2185.76	2188.03	####	7.56 	14.65 	4.16 	6.856 	6.519 	6.738 	6.568 	####	0.397 	0.400 	0.398 	-3.75	-6.94	0+
112	315	203	2189.04	2190.64	####	7.43 	14.92 	3.28 	6.805 	6.461 	6.685 	6.510 	####	0.299 	0.310 	0.303 	-4.07	-7.09	5/2-
112	316	204	2193.50	2195.21	####	7.73 	15.02 	4.46 	6.813 	6.463 	6.691 	6.512 	####	0.291 	0.305 	0.296 	-4.02	-7.18	0+
112	317	205	2197.04	2198.56	####	8.00 	15.14 	3.54 	6.818 	6.460 	6.693 	6.509 	####	0.277 	0.295 	0.284 	-3.99	-7.23	5/2-
112	318	206	2201.41	2203.03	####	7.91 	15.34 	4.37 	6.827 	6.464 	6.701 	6.513 	####	0.275 	0.293 	0.281 	-3.94	-7.34	0+
112	319	207	2204.92	2206.21	####	7.89 	15.46 	3.52 	6.832 	6.460 	6.704 	6.510 	####	0.259 	0.283 	0.268 	-4.12	-7.38	5/2-
112	320	208	2209.09	2210.58	####	7.69 	15.73 	4.17 	6.844 	6.469 	6.715 	6.518 	####	0.264 	0.286 	0.272 	-3.72	-7.54	0+
112	321	209	2212.40	2213.62	####	7.47 	16.08 	3.30 	6.853 	6.474 	6.723 	6.523 	####	0.259 	0.281 	0.266 	-3.43	-7.68	9/2-
112	322	210	2216.25	2217.87	####	7.15 	16.40 	3.85 	6.866 	6.484 	6.736 	6.533 	####	0.264 	0.285 	0.271 	-3.53	-7.85	0+
112	323	211	2219.34	2220.73	####	6.94 	16.75 	3.09 	6.876 	6.491 	6.745 	6.540 	####	0.262 	0.283 	0.269 	-3.46	-8.01	9/2+
112	324	212	2223.17	2224.83	####	6.92 	17.01 	3.83 	6.889 	6.499 	6.757 	6.549 	####	0.267 	0.286 	0.273 	-3.43	-8.15	0+
112	325	213	2226.21	2227.70	####	6.87 	17.32 	3.05 	6.901 	6.507 	6.768 	6.556 	####	0.268 	0.287 	0.274 	-3.38	-8.29	3/2-
112	326	214	2229.90	2231.54	####	6.74 	17.53 	3.69 	6.914 	6.514 	6.779 	6.563 	####	0.271 	0.289 	0.277 	-3.34	-8.40	0+
112	327	215	2232.92	2234.36	####	6.70 	17.79 	3.01 	6.927 	6.521 	6.791 	6.570 	####	0.274 	0.291 	0.280 	-3.28	-8.52	1/2-
112	328	216	2236.43	2238.00	####	6.53 	17.98 	3.52 	6.938 	6.526 	6.800 	6.575 	####	0.275 	0.291 	0.280 	-3.22	-8.63	0+
112	329	217	2239.41	2240.76	####	6.49 	18.17 	2.98 	6.951 	6.531 	6.811 	6.580 	####	0.278 	0.292 	0.283 	-3.20	-8.73	7/2-
112	330	218	2242.67	2244.17	####	6.24 	18.39 	3.26 	6.960 	6.535 	6.819 	6.584 	####	0.275 	0.289 	0.280 	-3.00	-8.86	0+
112	331	219	2245.43	2246.85	####	6.02 	18.68 	2.76 	6.970 	6.541 	6.828 	6.590 	####	0.275 	0.288 	0.279 	-2.85	-9.00	11/2+
112	332	220	2248.33	2249.92	####	5.67 	18.97 	2.91 	6.980 	6.548 	6.837 	6.597 	####	0.274 	0.286 	0.278 	-2.62	-9.15	0+
112	333	221	2250.49	2251.93	####	5.06 	19.16 	2.16 	6.985 	6.553 	6.843 	6.602 	####	0.265 	0.275 	0.268 	-2.30	-9.30	11/2-
112	334	222	2253.24	2254.93	####	4.91 	19.37 	2.75 	6.997 	6.556 	6.852 	6.605 	####	0.263 	0.273 	0.266 	-2.46	-9.38	0+
112	335	223	2255.33	2256.86	####	4.83 	19.62 	2.09 	7.005 	6.561 	6.860 	6.609 	####	0.257 	0.265 	0.260 	-2.43	-9.50	5/2-
112	336	224	2258.09	2259.80	####	4.85 	19.80 	2.77 	7.015 	6.564 	6.868 	6.612 	####	0.253 	0.261 	0.256 	-2.44	-9.59	0+
112	337	225	2260.16	2261.74	####	4.84 	20.02 	2.07 	7.025 	6.568 	6.877 	6.616 	####	0.250 	0.256 	0.252 	-2.43	-9.70	3/2-
112	338	226	2262.90	2264.64	####	4.81 	20.21 	2.74 	7.034 	6.570 	6.884 	6.619 	####	0.246 	0.251 	0.248 	-2.42	-9.80	0+
112	339	227	2264.91	2266.57	####	4.75 	20.39 	2.01 	7.046 	6.574 	6.894 	6.622 	####	0.245 	0.249 	0.246 	-2.45	-9.88	1/2-
112	340	228	2267.67	2269.46	####	4.78 	20.65 	2.77 	7.054 	6.577 	6.900 	6.625 	####	0.239 	0.242 	0.240 	-2.40	-10.01	0+
112	341	229	2269.75	2271.42	####	4.84 	20.91 	2.07 	7.064 	6.580 	6.909 	6.628 	####	0.236 	0.238 	0.236 	-2.41	-10.13	1/2-
112	342	230	2272.45	2274.23	####	4.77 	21.16 	2.70 	7.073 	6.584 	6.917 	6.633 	####	0.232 	0.234 	0.233 	-2.39	-10.25	0+
112	343	231	2274.56	2276.04	####	4.82 	21.38 	2.12 	7.085 	6.587 	6.927 	6.636 	####	0.231 	0.233 	0.232 	-2.57	-10.35	13/2+
112	344	232	2277.20	2278.83	####	4.75 	21.77 	2.64 	7.094 	6.594 	6.935 	6.643 	####	0.228 	0.229 	0.228 	-2.69	-10.53	0+
112	345	233	2278.64	2280.24	####	4.07 	22.03 	1.44 	7.104 	6.599 	6.944 	6.647 	####	0.222 	0.224 	0.223 	-1.52	-10.67	7/2-
112	346	234	2280.48	2282.27	####	3.28 	22.24 	1.84 	7.113 	6.601 	6.952 	6.649 	####	0.216 	0.218 	0.217 	-1.65	-10.77	0+
112	347	235	2281.78	2283.55	####	3.15 	22.49 	1.31 	7.124 	6.604 	6.961 	6.653 	####	0.211 	0.214 	0.212 	-1.60	-10.90	5/2-
112	348	236	2283.69	2285.58	####	3.21 	22.72 	1.90 	7.132 	6.608 	6.967 	6.656 	####	0.202 	0.207 	0.204 	-1.64	-11.02	0+
112	349	237	2284.89	2286.69	####	3.10 	22.97 	1.20 	7.138 	6.612 	6.974 	6.660 	####	0.193 	0.196 	0.194 	-1.62	-11.16	5/2-
112	350	238	2286.94	2288.81	####	3.25 	23.19 	2.05 	7.146 	6.615 	6.981 	6.663 	####	0.184 	0.189 	0.186 	-1.70	-11.27	0+
112	351	239	2288.17	2289.91	####	3.28 	23.44 	1.23 	7.152 	6.620 	6.987 	6.669 	####	0.173 	0.177 	0.174 	-1.69	-11.41	5/2-
112	352	240	2290.33	2292.18	####	3.40 	23.66 	2.17 	7.162 	6.623 	6.995 	6.671 	####	0.168 	0.172 	0.169 	-1.75	-11.52	0+
112	353	241	2291.70	2293.46	####	3.53 	23.91 	1.36 	7.172 	6.627 	7.004 	6.675 	####	0.161 	0.165 	0.162 	-1.80	-11.65	3/2-
112	354	242	2293.82	2295.66	####	3.49 	24.10 	2.12 	7.180 	6.630 	7.011 	6.678 	####	0.153 	0.157 	0.154 	-1.78	-11.74	0+
112	355	243	2295.28	2297.05	####	3.59 	24.31 	1.46 	7.191 	6.634 	7.020 	6.682 	####	0.146 	0.151 	0.148 	-1.84	-11.84	1/2-
112	356	244	2297.36	2299.15	####	3.53 	24.49 	2.07 	7.200 	6.636 	7.027 	6.684 	####	0.139 	0.145 	0.141 	-1.78	-11.93	0+
112	357	245	2298.95	2300.46	####	3.67 	24.67 	1.60 	7.209 	6.640 	7.036 	6.688 	####	0.133 	0.138 	0.134 	-1.91	-12.02	1/2-
112	358	246	2300.88	2302.53	####	3.53 	24.81 	1.93 	7.222 	6.642 	7.046 	6.690 	####	0.129 	0.135 	0.131 	-1.99	-12.09	0+
112	359	247	2301.75	2303.30	####	2.80 	24.87 	0.87 	7.231 	6.644 	7.053 	6.692 	####	0.119 	0.126 	0.121 	-0.99	-12.12	9/2-
112	360	248	2303.09	2304.70	####	2.21 	24.94 	1.35 	7.239 	6.646 	7.060 	6.694 	####	0.108 	0.117 	0.111 	-1.21	-12.16	0+
112	361	249	2304.01	2305.47	####	2.26 	25.02 	0.92 	7.247 	6.647 	7.067 	6.695 	####	0.097 	0.106 	0.100 	-1.36	-12.20	7/2-
112	362	250	2305.78	2307.02	####	2.68 	24.92 	1.77 	7.251 	6.651 	7.071 	6.699 	####	0.079 	0.080 	0.079 	-1.61	-12.30	0+
112	363	251	2307.61	2308.28	####	3.60 	25.23 	1.84 	7.263 	6.651 	7.080 	6.699 	####	-0.089 	-0.076 	-0.085 	-1.90	-12.37	1/2-
112	364	252	2309.09	2309.93	####	3.32 	24.92 	1.48 	7.270 	6.654 	7.086 	6.702 	####	0.052 	0.048 	0.051 	-1.72	-12.48	0+
112	365	253	2310.88	2311.44	####	3.27 	25.50 	1.79 	7.285 	6.654 	7.097 	6.702 	####	-0.069 	-0.059 	-0.066 	-1.50	-12.52	3/2-
112	366	254	2312.56	2312.56	####	3.46 	25.52 	1.67 	7.292 	6.655 	7.103 	6.703 	####	0.005 	0.005 	0.005 	-1.80	-12.63	0+
112	367	255	2314.23	2314.23	####	3.35 	25.77 	1.67 	7.307 	6.656 	7.115 	6.704 	####	-0.039 	-0.033 	-0.037 	-1.84	-12.66	1/2-
112	368	256	2316.07	2316.07	####	3.51 	25.84 	1.83 	7.318 	6.657 	7.123 	6.705 	####	0.000 	0.000 	0.000 	-1.73	-12.72	0+
112	369	257	2317.66	2317.66	####	3.43 	25.98 	1.59 	7.331 	6.657 	7.134 	6.705 	####	0.000 	0.000 	0.000 	-1.75	-12.76	1/2-
112	370	258	2319.41	2319.41	####	3.34 	26.05 	1.75 	7.345 	6.658 	7.144 	6.706 	####	0.000 	0.000 	0.000 	-1.78	-12.80	0+
112	371	259	2318.79	2318.79	####	1.13 	26.26 	-0.62 	7.357 	6.671 	7.157 	6.719 	####	-0.013 	-0.020 	-0.015 	0.36	-12.91	15/2+
112	372	260	2319.21	2319.21	####	-0.20 	26.44 	0.42 	7.367 	6.678 	7.167 	6.726 	####	0.000 	0.000 	0.000 	0.07	-13.00	0+
112	373	261	2318.56	2318.56	####	-0.23 	26.63 	-0.65 	7.378 	6.690 	7.179 	6.738 	####	-0.015 	-0.023 	-0.018 	0.08	-13.10	15/2+
112	374	262	2319.03	2319.03	####	-0.18 	26.82 	0.47 	7.388 	6.698 	7.189 	6.746 	####	0.000 	0.000 	0.000 	0.05	-13.19	0+
112	375	263	2318.49	2318.49	####	-0.07 	26.95 	-0.54 	7.403 	6.711 	7.203 	6.758 	####	-0.039 	-0.055 	-0.044 	-0.04	-13.26	13/2+
112	376	264	2318.99	2318.99	####	-0.04 	27.07 	0.50 	7.414 	6.721 	7.215 	6.769 	####	0.045 	0.059 	0.049 	-0.16	-13.34	0+
112	377	265	2318.82	2319.61	####	0.33 	27.01 	-0.17 	7.431 	6.733 	7.231 	6.780 	####	0.069 	0.084 	0.073 	-0.29	-13.36	1/2+
112	378	266	2319.62	2320.54	####	0.63 	27.18 	0.80 	7.446 	6.738 	7.244 	6.786 	####	0.085 	0.097 	0.088 	-0.43	-13.38	0+
112	379	267	2319.75	2320.39	####	0.94 	27.28 	0.14 	7.462 	6.749 	7.259 	6.796 	####	0.099 	0.111 	0.103 	-0.42	-13.42	3/2+
112	380	268	2320.50	2321.43	####	0.88 	27.39 	0.75 	7.474 	6.756 	7.270 	6.804 	####	0.107 	0.119 	0.110 	-0.45	-13.49	0+
112	381	269	2320.64	2322.51	####	0.89 	27.57 	0.14 	7.642 	6.968 	7.450 	7.014 	####	0.443 	0.435 	0.441 	-0.68	-13.85	1/2-
112	382	270	2321.83	2323.73	####	1.33 	28.11 	1.18 	7.650 	6.969 	7.456 	7.014 	####	0.437 	0.431 	0.435 	-0.69	-13.92	0+
112	383	271	2322.07	2323.84	####	1.42 	28.39 	0.24 	7.665 	6.978 	7.471 	7.024 	####	0.440 	0.434 	0.438 	-0.68	-14.02	7/2+
112	384	272	2323.12	2325.02	####	1.30 	28.78 	1.06 	7.673 	6.985 	7.479 	7.030 	####	0.437 	0.432 	0.436 	-0.62	-14.12	0+
112	385	273	2323.30	2325.01	####	1.23 	29.01 	0.17 	7.688 	6.994 	7.492 	7.040 	####	0.440 	0.435 	0.439 	-0.55	-14.21	9/2-
112	386	274	2324.25	2326.11	####	1.12 	29.13 	0.95 	7.693 	6.999 	7.498 	7.045 	####	0.436 	0.431 	0.435 	-0.52	-14.32	0+
112	387	275	2324.30	2325.95	####	1.00 	29.12 	0.05 	7.707 	7.012 	7.513 	7.057 	####	0.440 	0.435 	0.438 	-0.45	-14.45	15/2+
112	388	276	2325.11	2326.95	####	0.87 	28.99 	0.82 	7.702 	7.003 	7.507 	7.048 	####	0.423 	0.419 	0.422 	-0.43	-14.50	0+
112	389	277	2325.09	2326.12	####	0.79 	28.81 	-0.02 	7.604 	6.863 	7.398 	6.909 	####	0.201 	0.229 	0.209 	-0.74	-14.15	5/2+
112	390	278	2325.94	2327.62	####	0.82 	28.69 	0.85 	7.689 	6.985 	7.494 	7.031 	####	0.384 	0.379 	0.383 	-0.50	-14.65	0+
112	391	279	2326.59	2327.48	####	1.50 	29.14 	0.65 	7.629 	6.881 	7.423 	6.927 	####	0.213 	0.242 	0.221 	-0.62	-14.30	5/2-
112	392	280	2327.64	2328.80	####	1.70 	29.35 	1.05 	7.643 	6.894 	7.437 	6.941 	####	0.223 	0.253 	0.231 	-0.65	-14.41	0+
112	393	281	2327.87	2328.92	####	1.28 	29.45 	0.22 	7.658 	6.900 	7.450 	6.946 	####	0.229 	0.256 	0.237 	-0.67	-14.45	1/2+
112	394	282	2328.81	2330.08	####	1.17 	29.68 	0.95 	7.669 	6.912 	7.461 	6.958 	####	0.234 	0.263 	0.242 	-0.57	-14.56	0+
112	395	283	2329.02	2330.22	####	1.16 	29.83 	0.21 	7.683 	6.919 	7.474 	6.965 	####	0.239 	0.266 	0.247 	-0.55	-14.63	1/2+
112	396	284	2329.89	2331.22	####	1.08 	30.01 	0.86 	7.694 	6.928 	7.486 	6.974 	####	0.244 	0.271 	0.252 	-0.54	-14.72	0+
112	397	285	2330.06	2331.28	####	1.03 	30.22 	0.17 	7.706 	6.937 	7.497 	6.983 	####	0.247 	0.274 	0.255 	-0.50	-14.82	1/2+
112	398	286	2330.92	2332.22	####	1.03 	30.36 	0.87 	7.718 	6.944 	7.509 	6.990 	####	0.252 	0.277 	0.259 	-0.51	-14.89	0+
112	399	287	2331.04	2332.20	####	0.99 	30.51 	0.12 	7.730 	6.950 	7.520 	6.996 	####	0.255 	0.279 	0.262 	-0.54	-14.96	7/2+
112	400	288	2331.89	2333.11	####	0.97 	30.74 	0.84 	7.741 	6.959 	7.531 	7.005 	####	0.258 	0.282 	0.264 	-0.46	-15.06	0+
112	401	289	2332.03	2333.01	####	0.99 	30.95 	0.14 	7.753 	6.967 	7.542 	7.013 	####	0.260 	0.283 	0.266 	-0.36	-15.15	7/2+
112	402	290	2332.71	2333.85	####	0.82 	31.12 	0.68 	7.763 	6.974 	7.552 	7.020 	####	0.262 	0.285 	0.268 	-0.34	-15.24	0+
112	403	291	2332.83	2333.76	####	0.80 	31.37 	0.12 	7.774 	6.983 	7.562 	7.029 	####	0.264 	0.288 	0.271 	-0.26	-15.35	9/2-
112	404	292	2333.21	2334.38	####	0.50 	31.54 	0.38 	7.785 	6.991 	7.573 	7.037 	####	0.267 	0.290 	0.273 	-0.16	-15.45	0+
112	405	293	2333.05	2334.13	####	0.22 	31.69 	-0.16 	7.799 	6.997 	7.586 	7.042 	####	0.270 	0.292 	0.276 	-0.15	-15.51	3/2+
112	406	294	2333.36	2334.60	####	0.15 	31.81 	0.31 	7.810 	7.002 	7.595 	7.047 	####	0.271 	0.292 	0.277 	-0.06	-15.59	0+
112	407	295	2333.10	2334.27	####	0.04 	31.94 	-0.26 	7.822 	7.007 	7.607 	7.053 	####	0.272 	0.293 	0.278 	0.01	-15.66	3/2+
112	408	296	2333.39	2334.67	####	0.03 	32.07 	0.30 	7.834 	7.012 	7.617 	7.057 	####	0.273 	0.292 	0.278 	-0.02	-15.72	0+
112	409	297	2333.10	2334.29	####	0.00 	32.19 	-0.30 	7.847 	7.016 	7.629 	7.062 	####	0.275 	0.293 	0.280 	0.01	-15.78	1/2+
112	410	298	2333.36	2334.66	####	-0.04 	32.33 	0.26 	7.856 	7.023 	7.638 	7.068 	####	0.274 	0.292 	0.279 	0.02	-15.87	0+
114	274	160	1957.44	1959.76	####	####	-0.06 	8.81 	6.287 	6.157 	6.233 	6.209 	####	0.232 	0.232 	0.232 	-8.44	0.38	0+
114	275	161	1965.65	1967.75	####	17.02 	0.46 	8.21 	6.295 	6.160 	6.239 	6.211 	####	0.227 	0.226 	0.226 	-8.55	0.16	1/2+
114	276	162	1974.23	1976.42	####	16.79 	0.81 	8.58 	6.308 	6.167 	6.250 	6.219 	####	0.231 	0.230 	0.231 	-8.67	-0.04	0+
114	277	163	1981.23	1983.44	####	15.58 	1.41 	7.00 	6.319 	6.172 	6.259 	6.224 	####	0.226 	0.226 	0.226 	-7.08	-0.29	5/2+
114	278	164	1988.86	1991.27	####	14.63 	1.87 	7.63 	6.323 	6.173 	6.262 	6.224 	####	0.212 	0.212 	0.212 	-7.32	-0.54	0+
114	279	165	1995.77	1998.06	####	14.54 	2.32 	6.91 	6.330 	6.176 	6.267 	6.227 	####	0.202 	0.202 	0.202 	-7.33	-0.76	5/2+
114	280	166	2003.48	2005.77	####	14.62 	2.83 	7.71 	6.336 	6.179 	6.273 	6.230 	####	0.190 	0.192 	0.190 	-7.33	-0.95	0+
114	281	167	2010.49	2012.49	####	14.72 	3.41 	7.01 	6.343 	6.182 	6.278 	6.233 	####	0.179 	0.181 	0.180 	-7.45	-1.15	5/2+
114	282	168	2018.00	2020.20	####	14.51 	3.90 	7.51 	6.354 	6.188 	6.288 	6.240 	####	0.175 	0.179 	0.177 	-7.12	-1.41	0+
114	283	169	2024.75	2026.95	####	14.26 	4.37 	6.76 	6.365 	6.193 	6.296 	6.244 	####	0.172 	0.176 	0.173 	-6.85	-1.67	3/2+
114	284	170	2031.78	2034.21	####	13.78 	4.71 	7.03 	6.375 	6.196 	6.304 	6.248 	####	0.167 	0.172 	0.169 	-6.79	-1.86	0+
114	285	171	2038.26	2040.74	####	13.50 	5.17 	6.48 	6.388 	6.202 	6.314 	6.253 	####	0.166 	0.172 	0.168 	-6.68	-2.12	1/2+
114	286	172	2045.12	2047.60	####	13.34 	5.42 	6.86 	6.393 	6.203 	6.318 	6.254 	####	0.154 	0.163 	0.158 	-6.62	-2.22	0+
114	287	173	2051.48	2053.92	####	13.22 	5.76 	6.36 	6.405 	6.208 	6.327 	6.259 	####	0.151 	0.160 	0.155 	-6.64	-2.43	9/2+
114	288	174	2058.21	2060.54	####	13.09 	6.07 	6.73 	6.410 	6.208 	6.331 	6.259 	####	0.140 	0.151 	0.144 	-6.85	-2.54	0+
114	289	175	2063.74	2065.90	####	12.27 	6.21 	5.53 	6.415 	6.208 	6.334 	6.260 	####	0.126 	0.137 	0.130 	-5.74	-2.59	15/2-
114	290	176	2069.74	2071.83	####	11.53 	6.34 	5.99 	6.420 	6.209 	6.338 	6.260 	####	0.111 	0.122 	0.115 	-5.89	-2.71	0+
114	291	177	2075.29	2076.36	####	11.55 	6.38 	5.56 	6.421 	6.204 	6.337 	6.255 	####	-0.093 	-0.089 	-0.091 	-6.57	-3.07	1/2+
114	292	178	2081.74	2083.20	####	12.01 	6.93 	6.45 	6.432 	6.210 	6.346 	6.262 	####	0.074 	0.077 	0.075 	-6.56	-3.15	0+
114	293	179	2087.41	2088.54	####	12.12 	7.24 	5.67 	6.439 	6.210 	6.351 	6.262 	####	0.058 	0.060 	0.059 	-5.86	-3.32	5/2+
114	294	180	2093.49	2093.49	####	11.74 	7.58 	6.07 	6.447 	6.211 	6.357 	6.262 	####	0.039 	0.039 	0.039 	-5.98	-3.49	0+
114	295	181	2099.17	2099.17	####	11.76 	7.89 	5.69 	6.456 	6.213 	6.363 	6.264 	####	0.027 	0.027 	0.027 	-6.02	-3.63	3/2+
114	296	182	2105.41	2105.41	####	11.93 	8.18 	6.24 	6.466 	6.215 	6.371 	6.267 	####	0.000 	0.000 	0.000 	-5.94	-3.76	0+
114	297	183	2111.11	2111.11	####	11.94 	8.40 	5.70 	6.477 	6.218 	6.379 	6.269 	####	0.000 	0.000 	0.000 	-5.88	-3.87	1/2+
114	298	184	2116.93	2116.93	####	11.52 	8.58 	5.83 	6.488 	6.220 	6.386 	6.271 	####	0.000 	0.000 	0.000 	-5.82	-3.96	0+
114	299	185	2120.90	2120.90	####	9.80 	9.06 	3.97 	6.501 	6.231 	6.400 	6.282 	####	-0.015 	-0.019 	-0.017 	-4.26	-4.12	13/2-
114	300	186	2125.82	2125.82	####	8.88 	9.22 	4.91 	6.514 	6.242 	6.412 	6.293 	####	0.000 	0.000 	0.000 	-4.45	-4.29	0+
114	301	187	2129.63	2129.63	####	8.73 	9.56 	3.82 	6.529 	6.255 	6.426 	6.306 	####	-0.036 	-0.044 	-0.039 	-4.58	-4.42	11/2-
114	302	188	2134.59	2134.59	####	8.77 	9.85 	4.96 	6.540 	6.264 	6.437 	6.315 	####	0.000 	0.000 	0.000 	-4.41	-4.61	0+
114	303	189	2138.73	2141.24	####	9.10 	9.90 	4.14 	6.776 	6.519 	6.681 	6.568 	####	0.483 	0.488 	0.485 	-4.98	-4.66	5/2-
114	304	190	2144.16	2146.74	####	9.57 	10.06 	5.43 	6.777 	6.514 	6.680 	6.563 	####	0.469 	0.475 	0.471 	-4.98	-4.74	0+
114	305	191	2148.62	2151.04	####	9.89 	10.32 	4.46 	6.784 	6.515 	6.685 	6.564 	####	0.463 	0.468 	0.465 	-4.97	-4.86	5/2-
114	306	192	2154.01	2156.51	####	9.85 	10.55 	5.39 	6.789 	6.514 	6.688 	6.563 	####	0.454 	0.458 	0.456 	-4.93	-4.97	0+
114	307	193	2158.46	2160.72	####	9.84 	10.83 	4.45 	6.794 	6.514 	6.692 	6.563 	####	0.446 	0.450 	0.448 	-4.83	-5.10	5/2-
114	308	194	2163.70	2166.12	####	9.69 	11.04 	5.25 	6.802 	6.518 	6.698 	6.567 	####	0.442 	0.445 	0.443 	-4.79	-5.21	0+
114	309	195	2168.02	2170.25	####	9.56 	11.21 	4.31 	6.824 	6.534 	6.718 	6.583 	####	0.453 	0.456 	0.454 	-4.70	-5.43	9/2+
114	310	196	2173.14	2175.35	####	9.44 	11.47 	5.12 	6.801 	6.510 	6.696 	6.559 	####	0.413 	0.416 	0.414 	-4.68	-5.41	0+
114	311	197	2177.45	2179.29	####	9.44 	11.74 	4.31 	6.807 	6.511 	6.700 	6.560 	####	0.407 	0.410 	0.408 	-4.59	-5.55	9/2+
114	312	198	2182.22	2184.31	####	9.08 	11.95 	4.76 	6.810 	6.510 	6.702 	6.559 	####	0.396 	0.400 	0.398 	-4.42	-5.65	0+
114	313	199	2186.23	2188.08	####	8.77 	12.24 	4.01 	6.817 	6.513 	6.708 	6.562 	####	0.393 	0.397 	0.394 	-4.15	-5.79	9/2+
114	314	200	2190.73	2192.99	####	8.51 	12.53 	4.50 	6.833 	6.524 	6.722 	6.573 	####	0.395 	0.399 	0.397 	-4.17	-5.93	0+
114	315	201	2194.44	2196.62	####	8.21 	12.83 	3.71 	6.847 	6.534 	6.735 	6.582 	####	0.399 	0.402 	0.400 	-4.11	-6.07	3/2-
114	316	202	2198.89	2201.23	####	8.16 	13.13 	4.45 	6.859 	6.541 	6.746 	6.590 	####	0.397 	0.401 	0.399 	-4.04	-6.21	0+
114	317	203	2202.46	2204.72	####	8.02 	13.42 	3.57 	6.875 	6.552 	6.760 	6.601 	####	0.403 	0.405 	0.404 	-4.05	-6.35	1/2-
114	318	204	2207.01	2208.75	####	8.12 	13.52 	4.55 	6.813 	6.482 	6.696 	6.531 	####	0.296 	0.306 	0.300 	-4.22	-6.36	0+
114	319	205	2210.70	2212.26	####	8.24 	13.67 	3.69 	6.819 	6.481 	6.701 	6.530 	####	0.286 	0.299 	0.290 	-4.19	-6.45	3/2+
114	320	206	2215.29	2216.95	####	8.28 	13.89 	4.59 	6.827 	6.484 	6.707 	6.533 	####	0.279 	0.294 	0.284 	-4.12	-6.57	0+
114	321	207	2218.97	2220.45	####	8.27 	14.04 	3.68 	6.835 	6.485 	6.713 	6.534 	####	0.272 	0.289 	0.278 	-4.03	-6.66	1/2+
114	322	208	2223.37	2224.96	####	8.08 	14.28 	4.41 	6.843 	6.488 	6.720 	6.537 	####	0.266 	0.285 	0.272 	-3.99	-6.79	0+
114	323	209	2226.95	2228.16	####	7.99 	14.56 	3.58 	6.849 	6.489 	6.724 	6.538 	####	0.256 	0.277 	0.263 	-3.80	-6.90	9/2-
114	324	210	2231.15	2232.77	####	7.77 	14.90 	4.20 	6.863 	6.501 	6.738 	6.550 	####	0.263 	0.282 	0.269 	-3.84	-7.08	0+
114	325	211	2234.57	2235.91	####	7.61 	15.23 	3.42 	6.872 	6.507 	6.746 	6.556 	####	0.258 	0.279 	0.265 	-3.73	-7.24	9/2+
114	326	212	2238.65	2240.28	####	7.50 	15.48 	4.08 	6.886 	6.516 	6.759 	6.565 	####	0.264 	0.284 	0.271 	-3.70	-7.37	0+
114	327	213	2241.99	2243.41	####	7.42 	15.77 	3.33 	6.898 	6.523 	6.769 	6.572 	####	0.265 	0.285 	0.272 	-3.64	-7.50	3/2-
114	328	214	2245.89	2247.50	####	7.24 	15.99 	3.91 	6.911 	6.530 	6.781 	6.579 	####	0.269 	0.287 	0.275 	-3.58	-7.62	0+
114	329	215	2249.13	2250.58	####	7.14 	16.21 	3.24 	6.924 	6.537 	6.793 	6.586 	####	0.272 	0.289 	0.278 	-3.54	-7.72	1/2-
114	330	216	2252.88	2254.48	####	6.99 	16.45 	3.75 	6.935 	6.543 	6.802 	6.591 	####	0.273 	0.289 	0.279 	-3.45	-7.85	0+
114	331	217	2256.05	2257.40	####	6.92 	16.64 	3.17 	6.949 	6.548 	6.813 	6.597 	####	0.277 	0.292 	0.282 	-3.45	-7.94	7/2-
114	332	218	2259.61	2261.18	####	6.72 	16.94 	3.56 	6.958 	6.554 	6.822 	6.602 	####	0.274 	0.289 	0.279 	-3.28	-8.11	0+
114	333	219	2262.66	2264.09	####	6.61 	17.23 	3.05 	6.968 	6.560 	6.831 	6.608 	####	0.275 	0.289 	0.280 	-3.18	-8.26	11/2+
114	334	220	2265.90	2267.47	####	6.30 	17.57 	3.24 	6.978 	6.568 	6.841 	6.616 	####	0.274 	0.289 	0.279 	-2.89	-8.43	0+
114	335	221	2268.37	2269.83	####	5.71 	17.88 	2.47 	6.984 	6.572 	6.847 	6.621 	####	0.265 	0.278 	0.269 	-2.62	-8.61	11/2-
114	336	222	2271.30	2272.96	####	5.40 	18.06 	2.93 	6.995 	6.577 	6.856 	6.625 	####	0.262 	0.274 	0.266 	-2.71	-8.72	0+
114	337	223	2273.67	2275.14	####	5.29 	18.34 	2.37 	7.003 	6.582 	6.863 	6.630 	####	0.256 	0.266 	0.259 	-2.68	-8.87	5/2-
114	338	224	2276.61	2278.30	####	5.31 	18.52 	2.94 	7.013 	6.585 	6.871 	6.633 	####	0.253 	0.262 	0.256 	-2.66	-8.96	0+
114	339	225	2278.88	2280.48	####	5.21 	18.72 	2.27 	7.024 	6.588 	6.880 	6.637 	####	0.250 	0.259 	0.253 	-2.65	-9.07	3/2-
114	340	226	2281.82	2283.60	####	5.21 	18.92 	2.94 	7.032 	6.591 	6.887 	6.639 	####	0.245 	0.253 	0.248 	-2.63	-9.18	0+
114	341	227	2284.05	2285.76	####	5.17 	19.14 	2.23 	7.041 	6.594 	6.895 	6.642 	####	0.241 	0.247 	0.243 	-2.60	-9.30	3/2-
114	342	228	2287.03	2288.88	####	5.21 	19.36 	2.98 	7.050 	6.597 	6.902 	6.645 	####	0.237 	0.242 	0.239 	-2.63	-9.41	0+
114	343	229	2289.33	2291.09	####	5.28 	19.58 	2.30 	7.061 	6.600 	6.911 	6.648 	####	0.234 	0.238 	0.236 	-2.69	-9.51	1/2-
114	344	230	2292.28	2294.13	####	5.26 	19.84 	2.96 	7.069 	6.604 	6.919 	6.652 	####	0.230 	0.233 	0.231 	-2.64	-9.64	0+
114	345	231	2294.72	2296.37	####	5.39 	20.16 	2.43 	7.078 	6.608 	6.926 	6.657 	####	0.226 	0.228 	0.227 	-2.80	-9.79	1/2-
114	346	232	2297.55	2299.23	####	5.27 	20.36 	2.83 	7.090 	6.613 	6.936 	6.661 	####	0.226 	0.227 	0.226 	-2.89	-9.86	0+
114	347	233	2299.24	2300.91	####	4.52 	20.61 	1.69 	7.100 	6.616 	6.945 	6.664 	####	0.220 	0.221 	0.221 	-1.77	-9.98	7/2-
114	348	234	2301.30	2303.17	####	3.75 	20.83 	2.06 	7.108 	6.619 	6.952 	6.667 	####	0.213 	0.215 	0.214 	-1.89	-10.08	0+
114	349	235	2302.86	2304.70	####	3.62 	21.07 	1.56 	7.119 	6.621 	6.960 	6.669 	####	0.208 	0.210 	0.209 	-1.87	-10.19	5/2-
114	350	236	2305.03	2307.02	####	3.73 	21.34 	2.17 	7.126 	6.625 	6.967 	6.673 	####	0.200 	0.202 	0.200 	-1.89	-10.31	0+
114	351	237	2306.51	2308.47	####	3.66 	21.63 	1.49 	7.134 	6.629 	6.974 	6.677 	####	0.192 	0.193 	0.192 	-1.86	-10.44	5/2-
114	352	238	2308.79	2310.82	####	3.76 	21.85 	2.28 	7.141 	6.632 	6.980 	6.680 	####	0.184 	0.186 	0.184 	-1.93	-10.54	0+
114	353	239	2310.29	2312.14	####	3.77 	22.12 	1.50 	7.146 	6.637 	6.986 	6.685 	####	0.172 	0.173 	0.173 	-1.93	-10.65	5/2-
114	354	240	2312.67	2314.64	####	3.88 	22.33 	2.38 	7.157 	6.640 	6.994 	6.688 	####	0.167 	0.169 	0.168 	-1.98	-10.74	0+
114	355	241	2314.29	2316.17	####	4.00 	22.60 	1.62 	7.166 	6.644 	7.003 	6.692 	####	0.161 	0.164 	0.162 	-2.01	-10.85	3/2-
114	356	242	2316.58	2318.53	####	3.91 	22.76 	2.29 	7.175 	6.646 	7.010 	6.694 	####	0.153 	0.157 	0.155 	-1.97	-10.93	0+
114	357	243	2318.25	2320.15	####	3.95 	22.96 	1.67 	7.186 	6.649 	7.019 	6.697 	####	0.148 	0.153 	0.150 	-2.01	-11.03	1/2-
114	358	244	2320.47	2322.38	####	3.89 	23.12 	2.23 	7.194 	6.651 	7.026 	6.699 	####	0.141 	0.147 	0.143 	-1.95	-11.10	0+
114	359	245	2322.24	2323.86	####	4.00 	23.29 	1.77 	7.203 	6.654 	7.033 	6.702 	####	0.134 	0.140 	0.136 	-2.07	-11.18	1/2-
114	360	246	2324.33	2326.09	####	3.86 	23.45 	2.09 	7.216 	6.656 	7.043 	6.704 	####	0.130 	0.138 	0.133 	-2.14	-11.28	0+
114	361	247	2325.25	2326.91	####	3.01 	23.50 	0.92 	7.224 	6.658 	7.050 	6.706 	####	0.120 	0.129 	0.123 	-1.05	-11.32	9/2-
114	362	248	2326.68	2328.37	####	2.35 	23.58 	1.43 	7.231 	6.660 	7.056 	6.708 	####	0.109 	0.118 	0.112 	-1.32	-11.40	0+
114	363	249	2327.70	2328.45	####	2.45 	23.69 	1.02 	7.231 	6.659 	7.057 	6.707 	####	-0.097 	-0.082 	-0.092 	-2.00	-11.66	3/2-
114	364	250	2329.74	2330.89	####	3.06 	23.96 	2.04 	7.241 	6.664 	7.065 	6.712 	####	0.073 	0.069 	0.071 	-1.86	-11.72	0+
114	365	251	2331.74	2332.39	####	4.04 	24.13 	2.00 	7.253 	6.663 	7.074 	6.711 	####	-0.085 	-0.071 	-0.081 	-2.03	-11.80	1/2-
114	366	252	2333.44	2333.44	####	3.70 	24.35 	1.70 	7.260 	6.666 	7.080 	6.714 	####	0.045 	0.040 	0.043 	-1.88	-11.92	0+
114	367	253	2335.31	2335.84	####	3.57 	24.43 	1.87 	7.275 	6.666 	7.092 	6.714 	####	-0.065 	-0.054 	-0.062 	-1.66	-11.95	3/2-
114	368	254	2337.22	2337.22	####	3.78 	24.67 	1.91 	7.282 	6.668 	7.098 	6.716 	####	0.000 	0.000 	0.000 	-1.91	-12.07	0+
114	369	255	2338.86	2338.86	####	3.55 	24.63 	1.64 	7.295 	6.669 	7.108 	6.717 	####	-0.002 	-0.001 	-0.002 	-1.89	-12.12	1/2-
114	370	256	2340.92	2340.92	####	3.69 	24.85 	2.05 	7.308 	6.669 	7.117 	6.717 	####	0.000 	0.000 	0.000 	-1.82	-12.17	0+
114	371	257	2342.59	2342.59	####	3.73 	24.93 	1.68 	7.322 	6.670 	7.128 	6.718 	####	0.000 	0.000 	0.000 	-1.83	-12.21	1/2-
114	372	258	2344.42	2344.42	####	3.50 	25.01 	1.83 	7.335 	6.671 	7.138 	6.719 	####	0.000 	0.000 	0.000 	-1.86	-12.25	0+
114	373	259	2343.99	2343.99	####	1.39 	25.20 	-0.43 	7.347 	6.683 	7.150 	6.731 	####	-0.012 	-0.019 	-0.014 	0.16	-12.35	15/2+
114	374	260	2344.59	2344.59	####	0.18 	25.39 	0.61 	7.357 	6.691 	7.160 	6.739 	####	0.000 	0.000 	0.000 	-0.13	-12.45	0+
114	375	261	2344.06	2344.06	####	0.07 	25.50 	-0.53 	7.368 	6.704 	7.172 	6.751 	####	0.012 	0.017 	0.013 	-0.14	-12.55	1/2+
114	376	262	2344.81	2344.81	####	0.21 	25.78 	0.75 	7.378 	6.712 	7.183 	6.759 	####	0.000 	0.000 	0.000 	-0.15	-12.65	0+
114	377	263	2344.30	2344.30	####	0.24 	25.82 	-0.51 	7.390 	6.724 	7.195 	6.771 	####	0.021 	0.028 	0.023 	-0.16	-12.74	1/2+
114	378	264	2345.05	2345.05	####	0.24 	26.06 	0.75 	7.399 	6.732 	7.205 	6.780 	####	0.000 	0.000 	0.000 	-0.16	-12.85	0+
114	379	265	2344.95	2345.68	####	0.64 	26.13 	-0.10 	7.419 	6.746 	7.223 	6.793 	####	0.062 	0.074 	0.066 	-0.43	-12.84	1/2+
114	380	266	2345.81	2346.82	####	0.76 	26.19 	0.87 	7.431 	6.754 	7.235 	6.801 	####	0.072 	0.084 	0.076 	-0.49	-12.89	0+
114	381	267	2346.01	2346.61	####	1.06 	26.26 	0.20 	7.450 	6.762 	7.251 	6.809 	####	0.093 	0.102 	0.096 	-0.57	-12.90	3/2+
114	382	268	2347.22	2349.19	####	1.40 	26.72 	1.21 	7.618 	6.976 	7.432 	7.021 	####	0.435 	0.431 	0.434 	-0.93	-13.10	0+
114	383	269	2347.66	2349.58	####	1.65 	27.02 	0.44 	7.633 	6.988 	7.447 	7.033 	####	0.441 	0.435 	0.439 	-0.88	-13.20	1/2-
114	384	270	2349.00	2350.96	####	1.78 	27.17 	1.34 	7.641 	6.989 	7.453 	7.035 	####	0.435 	0.431 	0.434 	-0.88	-13.28	0+
114	385	271	2349.42	2351.25	####	1.76 	27.36 	0.43 	7.655 	6.998 	7.467 	7.043 	####	0.438 	0.433 	0.436 	-0.88	-13.36	7/2+
114	386	272	2350.68	2352.62	####	1.69 	27.56 	1.26 	7.663 	7.003 	7.474 	7.049 	####	0.435 	0.431 	0.434 	-0.82	-13.47	0+
114	387	273	2351.05	2352.84	####	1.62 	27.75 	0.36 	7.676 	7.013 	7.487 	7.058 	####	0.437 	0.433 	0.436 	-0.73	-13.57	7/2+
114	388	274	2352.21	2354.09	####	1.53 	27.96 	1.16 	7.683 	7.017 	7.493 	7.062 	####	0.433 	0.429 	0.432 	-0.72	-13.66	0+
114	389	275	2352.53	2354.13	####	1.48 	28.23 	0.32 	7.699 	7.029 	7.509 	7.075 	####	0.439 	0.435 	0.438 	-0.61	-13.78	15/2+
114	390	276	2353.48	2355.31	####	1.27 	28.36 	0.95 	7.696 	7.024 	7.506 	7.069 	####	0.425 	0.421 	0.424 	-0.59	-13.87	0+
114	391	277	2353.59	2355.28	####	1.06 	28.50 	0.11 	7.701 	7.026 	7.511 	7.072 	####	0.419 	0.416 	0.418 	-0.56	-13.97	11/2-
114	392	278	2354.62	2356.27	####	1.14 	28.69 	1.03 	7.675 	6.998 	7.485 	7.044 	####	0.377 	0.369 	0.374 	-0.69	-14.07	0+
114	393	279	2354.84	2356.25	####	1.24 	28.25 	0.21 	7.683 	7.001 	7.492 	7.047 	####	0.374 	0.365 	0.371 	-0.58	-14.17	9/2-
114	394	280	2355.85	2357.42	####	1.23 	28.21 	1.02 	7.693 	7.008 	7.501 	7.053 	####	0.372 	0.364 	0.370 	-0.56	-14.25	0+
114	395	281	2356.12	2357.22	####	1.28 	28.25 	0.27 	7.646 	6.915 	7.443 	6.961 	####	0.227 	0.252 	0.234 	-0.83	-13.86	1/2+
114	396	282	2357.30	2358.60	####	1.45 	28.49 	1.18 	7.656 	6.928 	7.453 	6.974 	####	0.231 	0.259 	0.239 	-0.72	-13.98	0+
114	397	283	2357.63	2358.85	####	1.51 	28.61 	0.33 	7.670 	6.934 	7.466 	6.980 	####	0.236 	0.262 	0.243 	-0.73	-14.03	1/2+
114	398	284	2358.69	2360.04	####	1.39 	28.80 	1.06 	7.680 	6.945 	7.477 	6.991 	####	0.241 	0.267 	0.248 	-0.70	-14.13	0+
114	399	285	2359.02	2360.24	####	1.39 	28.97 	0.33 	7.693 	6.952 	7.489 	6.998 	####	0.244 	0.270 	0.251 	-0.69	-14.20	1/2+
114	400	286	2360.05	2361.36	####	1.35 	29.13 	1.02 	7.705 	6.961 	7.500 	7.007 	####	0.249 	0.273 	0.256 	-0.68	-14.28	0+
114	401	287	2360.33	2361.50	####	1.31 	29.29 	0.28 	7.715 	6.969 	7.511 	7.014 	####	0.249 	0.275 	0.256 	-0.62	-14.38	1/2+
114	402	288	2361.35	2362.59	####	1.30 	29.46 	1.02 	7.728 	6.975 	7.522 	7.021 	####	0.255 	0.278 	0.262 	-0.63	-14.44	0+
114	403	289	2361.65	2362.66	####	1.31 	29.61 	0.30 	7.741 	6.981 	7.534 	7.027 	####	0.257 	0.279 	0.263 	-0.56	-14.50	7/2+
114	404	290	2362.52	2363.70	####	1.17 	29.81 	0.87 	7.751 	6.990 	7.544 	7.035 	####	0.260 	0.283 	0.266 	-0.53	-14.60	0+
114	405	291	2362.83	2363.75	####	1.19 	30.00 	0.31 	7.762 	6.997 	7.554 	7.042 	####	0.261 	0.285 	0.268 	-0.51	-14.68	9/2-
114	406	292	2363.43	2364.54	####	0.91 	30.21 	0.59 	7.773 	7.007 	7.566 	7.053 	####	0.265 	0.288 	0.271 	-0.33	-14.79	0+
114	407	293	2363.39	2364.42	####	0.56 	30.34 	-0.03 	7.787 	7.012 	7.578 	7.057 	####	0.268 	0.290 	0.274 	-0.34	-14.85	3/2+
114	408	294	2363.86	2365.10	####	0.43 	30.50 	0.46 	7.797 	7.019 	7.587 	7.064 	####	0.268 	0.290 	0.274 	-0.20	-14.94	0+
114	409	295	2363.73	2364.92	####	0.34 	30.63 	-0.13 	7.809 	7.024 	7.599 	7.069 	####	0.269 	0.291 	0.275 	-0.15	-15.01	3/2+
114	410	296	2364.17	2365.50	####	0.32 	30.78 	0.44 	7.820 	7.030 	7.608 	7.075 	####	0.270 	0.290 	0.275 	-0.17	-15.09	0+
114	411	297	2363.99	2365.26	####	0.26 	30.89 	-0.18 	7.833 	7.035 	7.620 	7.080 	####	0.271 	0.291 	0.277 	-0.17	-15.15	1/2+
114	412	298	2364.46	2365.83	####	0.28 	31.10 	0.46 	7.842 	7.042 	7.629 	7.087 	####	0.271 	0.290 	0.276 	-0.15	-15.26	0+
114	413	299	2364.28	2365.57	####	0.28 	####	-0.18 	7.853 	7.048 	7.639 	7.094 	####	0.271 	0.290 	0.276 	-0.14	-15.35	1/2+
114	414	300	2364.72	2366.09	####	0.27 	31.45 	0.45 	7.862 	7.055 	7.648 	7.100 	####	0.271 	0.289 	0.276 	-0.14	-15.44	0+
114	415	301	2364.52	2365.78	####	0.25 	####	-0.20 	7.871 	7.063 	7.657 	7.108 	####	0.270 	0.288 	0.275 	-0.11	-15.56	1/2+
114	416	302	2364.98	2366.26	####	0.25 	31.83 	0.45 	7.883 	7.067 	7.668 	7.112 	####	0.271 	0.288 	0.276 	-0.12	-15.62	0+
114	417	303	2364.79	2365.84	####	0.27 	####	-0.18 	7.894 	7.078 	7.680 	7.123 	####	0.273 	0.290 	0.278 	0.12	-15.74	9/2+
114	418	304	2365.15	2366.21	####	0.18 	32.24 	0.36 	7.902 	7.081 	7.687 	7.126 	####	0.271 	0.288 	0.276 	0.09	-15.81	0+
116	280	164	1988.93	1991.52	####	####	####	####	6.331 	6.194 	6.275 	6.246 	####	0.214 	0.214 	0.214 	-7.81	0.47	0+
116	281	165	1996.34	1999.06	####	####	####	####	6.339 	6.196 	6.280 	6.248 	####	0.207 	0.207 	0.207 	-7.65	0.29	5/2+
116	282	166	2004.31	2007.11	####	####	0.83 	####	6.347 	6.201 	6.287 	6.252 	####	0.199 	0.201 	0.200 	-7.65	-0.45	0+
116	283	167	2011.41	2013.68	####	####	0.91 	7.09 	6.349 	6.201 	6.288 	6.252 	####	0.179 	0.182 	0.181 	-7.56	0.03	5/2+
116	284	168	2019.48	2022.18	####	15.17 	1.49 	8.08 	6.362 	6.207 	6.299 	6.258 	####	0.181 	0.185 	0.183 	-7.58	-0.76	0+
116	285	169	2026.83	2029.29	####	15.42 	2.07 	7.34 	6.369 	6.210 	6.305 	6.262 	####	0.173 	0.178 	0.175 	-7.56	-0.37	3/2+
116	286	170	2034.42	2037.11	####	14.94 	2.64 	7.60 	6.380 	6.215 	6.314 	6.267 	####	0.170 	0.176 	0.172 	-7.29	-1.29	0+
116	287	171	2041.42	2044.11	####	14.59 	3.16 	7.00 	6.392 	6.221 	6.324 	6.272 	####	0.167 	0.175 	0.170 	-7.06	-1.50	1/2+
116	288	172	2048.51	2051.31	####	14.09 	3.39 	7.09 	6.403 	6.225 	6.332 	6.277 	####	0.164 	0.172 	0.167 	-6.87	-1.65	0+
116	289	173	2055.14	2057.81	####	13.72 	3.67 	6.64 	6.410 	6.226 	6.337 	6.278 	####	0.155 	0.165 	0.159 	-6.75	-1.73	9/2+
116	290	174	2061.97	2064.50	####	13.46 	3.76 	6.83 	6.415 	6.227 	6.340 	6.278 	####	0.145 	0.158 	0.150 	-6.94	-1.77	0+
116	291	175	2067.05	2068.19	####	11.91 	3.31 	5.08 	6.400 	6.213 	6.326 	6.264 	####	-0.084 	-0.080 	-0.082 	-6.94	-2.13	3/2+
116	292	176	2074.20	2076.19	####	12.23 	4.46 	7.15 	6.418 	6.220 	6.340 	6.271 	####	0.100 	0.105 	0.102 	-6.51	-1.88	0+
116	293	177	2080.71	2081.71	####	13.66 	5.42 	6.51 	6.421 	6.219 	6.342 	6.271 	####	-0.088 	-0.083 	-0.086 	-6.79	-2.36	1/2+
116	294	178	2087.33	2088.60	####	13.13 	5.59 	6.62 	6.432 	6.225 	6.351 	6.276 	####	0.067 	0.066 	0.067 	-6.91	-2.48	0+
116	295	179	2093.35	2094.33	####	12.64 	5.94 	6.02 	6.439 	6.226 	6.356 	6.277 	####	0.054 	0.053 	0.053 	-6.17	-2.65	5/2+
116	296	180	2099.74	2099.74	####	12.41 	6.26 	6.40 	6.447 	6.227 	6.362 	6.278 	####	0.034 	0.033 	0.033 	-6.26	-2.79	0+
116	297	181	2105.68	2105.68	####	12.34 	6.51 	5.94 	6.457 	6.229 	6.369 	6.280 	####	0.025 	0.025 	0.025 	-6.25	-2.91	3/2+
116	298	182	2112.17	2112.17	####	12.42 	6.76 	6.48 	6.467 	6.232 	6.377 	6.283 	####	0.000 	0.000 	0.000 	-6.16	-3.03	0+
116	299	183	2118.08	2118.08	####	12.40 	6.97 	5.91 	6.477 	6.234 	6.384 	6.285 	####	0.000 	0.000 	0.000 	-6.08	-3.14	1/2+
116	300	184	2124.10	2124.10	####	11.93 	7.17 	6.02 	6.488 	6.236 	6.392 	6.287 	####	0.000 	0.000 	0.000 	-6.01	-3.24	0+
116	301	185	2128.39	2128.39	####	10.31 	7.49 	4.29 	6.501 	6.248 	6.405 	6.299 	####	-0.015 	-0.019 	-0.016 	-4.57	-3.39	13/2-
116	302	186	2133.63	2133.63	####	9.53 	7.81 	5.24 	6.514 	6.258 	6.417 	6.309 	####	0.000 	0.000 	0.000 	-4.77	-3.56	0+
116	303	187	2137.77	2137.77	####	9.38 	8.14 	4.14 	6.527 	6.269 	6.430 	6.320 	####	-0.015 	-0.018 	-0.016 	-4.70	-3.71	13/2-
116	304	188	2143.03	2143.03	####	9.40 	8.45 	5.26 	6.540 	6.279 	6.442 	6.330 	####	0.000 	0.000 	0.000 	-4.72	-3.86	0+
116	305	189	2147.43	2149.88	####	9.66 	8.70 	4.40 	6.828 	6.598 	6.741 	6.646 	####	0.548 	0.560 	0.553 	-4.99	-4.40	5/2-
116	306	190	2153.03	2155.66	####	9.99 	8.87 	5.60 	6.789 	6.548 	6.698 	6.597 	####	0.481 	0.493 	0.485 	-5.17	-4.17	0+
116	307	191	2157.66	2160.14	####	10.23 	9.04 	4.63 	6.794 	6.546 	6.701 	6.595 	####	0.472 	0.483 	0.476 	-5.18	-4.26	1/2+
116	308	192	2163.29	2165.84	####	10.26 	9.28 	5.63 	6.799 	6.546 	6.705 	6.595 	####	0.464 	0.474 	0.468 	-5.15	-4.36	0+
116	309	193	2167.97	2170.27	####	10.31 	9.51 	4.68 	6.802 	6.543 	6.706 	6.591 	####	0.453 	0.463 	0.457 	-5.06	-4.46	5/2-
116	310	194	2173.47	2175.94	####	10.18 	9.76 	5.50 	6.815 	6.550 	6.717 	6.599 	####	0.454 	0.462 	0.457 	-5.02	-4.59	0+
116	311	195	2178.13	2180.29	####	10.16 	10.11 	4.66 	6.829 	6.560 	6.730 	6.608 	####	0.457 	0.465 	0.460 	-4.84	-4.74	9/2+
116	312	196	2183.27	2185.57	####	9.80 	10.12 	5.14 	6.810 	6.539 	6.710 	6.587 	####	0.421 	0.427 	0.423 	-4.92	-4.77	0+
116	313	197	2187.85	2189.76	####	9.72 	10.40 	4.58 	6.814 	6.538 	6.713 	6.587 	####	0.412 	0.417 	0.414 	-4.82	-4.90	9/2+
116	314	198	2192.82	2195.04	####	9.55 	10.60 	4.97 	6.818 	6.537 	6.715 	6.586 	####	0.402 	0.408 	0.404 	-4.67	-5.01	0+
116	315	199	2197.08	2198.98	####	9.24 	10.86 	4.27 	6.819 	6.533 	6.715 	6.582 	####	0.392 	0.397 	0.394 	-4.44	-5.13	9/2+
116	316	200	2201.85	2204.15	####	9.03 	11.12 	4.76 	6.834 	6.544 	6.729 	6.593 	####	0.394 	0.398 	0.396 	-4.44	-5.26	0+
116	317	201	2205.83	2208.05	####	8.74 	11.38 	3.98 	6.848 	6.554 	6.742 	6.602 	####	0.397 	0.401 	0.399 	-4.40	-5.38	3/2-
116	318	202	2210.56	2212.92	####	8.71 	11.66 	4.73 	6.859 	6.560 	6.751 	6.609 	####	0.394 	0.398 	0.395 	-4.32	-5.52	0+
116	319	203	2214.39	2216.63	####	8.57 	11.93 	3.84 	6.869 	6.568 	6.761 	6.616 	####	0.392 	0.395 	0.393 	-4.21	-5.68	3/2-
116	320	204	2219.07	2221.43	####	8.51 	12.05 	4.68 	6.885 	6.578 	6.775 	6.626 	####	0.396 	0.399 	0.397 	-4.22	-5.79	0+
116	321	205	2222.92	2225.09	####	8.52 	12.21 	3.85 	6.898 	6.587 	6.787 	6.635 	####	0.398 	0.400 	0.398 	-4.10	-5.93	1/2-
116	322	206	2227.65	2229.44	####	8.58 	12.36 	4.73 	6.829 	6.507 	6.715 	6.556 	####	0.284 	0.295 	0.288 	-4.33	-5.88	0+
116	323	207	2231.48	2233.06	####	8.56 	12.51 	3.83 	6.833 	6.502 	6.716 	6.551 	####	0.270 	0.284 	0.275 	-4.32	-5.94	1/2+
116	324	208	2236.18	2237.89	####	8.53 	12.80 	4.70 	6.843 	6.510 	6.726 	6.559 	####	0.269 	0.283 	0.274 	-4.25	-6.11	0+
116	325	209	2239.96	2241.34	####	8.48 	13.01 	3.78 	6.848 	6.506 	6.728 	6.555 	####	0.256 	0.273 	0.262 	-4.18	-6.18	9/2-
116	326	210	2244.52	2246.19	####	8.35 	13.38 	4.56 	6.861 	6.519 	6.741 	6.568 	####	0.261 	0.277 	0.267 	-4.13	-6.37	0+
116	327	211	2248.26	2249.52	####	8.30 	13.69 	3.73 	6.867 	6.521 	6.746 	6.569 	####	0.252 	0.270 	0.258 	-4.00	-6.51	9/2+
116	328	212	2252.60	2254.22	####	8.07 	13.95 	4.34 	6.883 	6.532 	6.761 	6.581 	####	0.261 	0.278 	0.267 	-3.97	-6.65	0+
116	329	213	2256.21	2257.58	####	7.95 	14.22 	3.61 	6.894 	6.539 	6.771 	6.587 	####	0.261 	0.279 	0.267 	-3.89	-6.77	3/2-
116	330	214	2260.33	2261.97	####	7.74 	14.44 	4.13 	6.908 	6.546 	6.783 	6.595 	####	0.265 	0.282 	0.271 	-3.82	-6.90	0+
116	331	215	2263.78	2265.28	####	7.57 	14.65 	3.44 	6.921 	6.553 	6.794 	6.601 	####	0.269 	0.285 	0.274 	-3.80	-7.00	1/2-
116	332	216	2267.81	2269.47	####	7.47 	14.93 	4.03 	6.932 	6.559 	6.804 	6.608 	####	0.269 	0.285 	0.275 	-3.70	-7.14	0+
116	333	217	2271.15	2272.65	####	7.37 	15.10 	3.34 	6.945 	6.565 	6.815 	6.614 	####	0.273 	0.287 	0.278 	-3.60	-7.23	7/2-
116	334	218	2275.06	2276.74	####	7.25 	15.45 	3.91 	6.955 	6.571 	6.824 	6.620 	####	0.271 	0.286 	0.277 	-3.57	-7.40	0+
116	335	219	2278.40	2279.85	####	7.25 	15.74 	3.34 	6.966 	6.577 	6.834 	6.625 	####	0.273 	0.287 	0.278 	-3.56	-7.53	11/2+
116	336	220	2282.02	2283.60	####	6.96 	16.12 	3.62 	6.977 	6.585 	6.844 	6.634 	####	0.273 	0.287 	0.278 	-3.22	-7.72	0+
116	337	221	2284.86	2286.33	####	6.46 	16.49 	2.84 	6.982 	6.590 	6.850 	6.638 	####	0.264 	0.277 	0.268 	-2.99	-7.92	11/2-
116	338	222	2288.05	2289.67	####	6.03 	16.75 	3.19 	6.991 	6.595 	6.858 	6.643 	####	0.258 	0.271 	0.263 	-3.01	-8.07	0+
116	339	223	2290.75	2292.14	####	5.89 	17.08 	2.70 	7.000 	6.601 	6.866 	6.649 	####	0.253 	0.264 	0.257 	-2.85	-8.24	5/2-
116	340	224	2293.88	2295.57	####	5.83 	17.27 	3.13 	7.011 	6.604 	6.875 	6.652 	####	0.251 	0.262 	0.255 	-2.89	-8.35	0+
116	341	225	2296.36	2297.98	####	5.60 	17.48 	2.47 	7.022 	6.608 	6.884 	6.656 	####	0.250 	0.259 	0.253 	-2.90	-8.45	3/2-
116	342	226	2299.55	2301.37	####	5.67 	17.73 	3.20 	7.030 	6.611 	6.891 	6.659 	####	0.244 	0.253 	0.247 	-2.85	-8.59	0+
116	343	227	2302.03	2303.77	####	5.67 	17.98 	2.47 	7.039 	6.614 	6.898 	6.663 	####	0.240 	0.248 	0.243 	-2.84	-8.71	3/2-
116	344	228	2305.22	2307.11	####	5.66 	18.19 	3.19 	7.048 	6.618 	6.906 	6.666 	####	0.237 	0.243 	0.239 	-2.86	-8.82	0+
116	345	229	2307.72	2309.55	####	5.69 	18.39 	2.50 	7.059 	6.621 	6.915 	6.669 	####	0.234 	0.240 	0.236 	-2.93	-8.92	1/2-
116	346	230	2310.92	2312.80	####	5.70 	18.63 	3.20 	7.067 	6.625 	6.922 	6.673 	####	0.230 	0.235 	0.232 	-2.86	-9.04	0+
116	347	231	2313.61	2315.30	####	5.89 	18.89 	2.69 	7.076 	6.629 	6.930 	6.677 	####	0.227 	0.231 	0.228 	-2.95	-9.15	1/2-
116	348	232	2316.60	2318.32	####	5.68 	19.04 	2.99 	7.089 	6.633 	6.940 	6.681 	####	0.227 	0.230 	0.228 	-3.04	-9.22	0+
116	349	233	2318.49	2320.20	####	4.88 	19.24 	1.89 	7.098 	6.637 	6.948 	6.685 	####	0.221 	0.224 	0.222 	-1.97	-9.31	7/2-
116	350	234	2320.74	2322.67	####	4.14 	19.44 	2.25 	7.107 	6.639 	6.955 	6.687 	####	0.214 	0.218 	0.215 	-2.09	-9.40	0+
116	351	235	2322.48	2324.41	####	3.99 	19.62 	1.74 	7.117 	6.641 	6.963 	6.689 	####	0.209 	0.213 	0.210 	-2.10	-9.48	5/2-
116	352	236	2324.86	2326.95	####	4.12 	19.84 	2.38 	7.124 	6.645 	6.970 	6.693 	####	0.201 	0.205 	0.202 	-2.09	-9.57	0+
116	353	237	2326.57	2328.63	####	4.09 	20.06 	1.71 	7.132 	6.649 	6.977 	6.697 	####	0.194 	0.197 	0.195 	-2.04	-9.67	5/2-
116	354	238	2329.00	2331.15	####	4.14 	20.21 	2.43 	7.139 	6.651 	6.983 	6.699 	####	0.186 	0.190 	0.188 	-2.11	-9.74	0+
116	355	239	2330.70	2332.60	####	4.13 	20.41 	1.70 	7.143 	6.656 	6.988 	6.704 	####	0.173 	0.176 	0.174 	-2.11	-9.84	5/2-
116	356	240	2333.22	2335.27	####	4.22 	20.55 	2.52 	7.153 	6.658 	6.996 	6.706 	####	0.169 	0.173 	0.170 	-2.15	-9.90	0+
116	357	241	2335.02	2336.98	####	4.32 	20.73 	1.80 	7.163 	6.662 	7.004 	6.709 	####	0.163 	0.167 	0.164 	-2.19	-9.98	3/2-
116	358	242	2337.45	2339.49	####	4.23 	20.87 	2.43 	7.171 	6.663 	7.010 	6.710 	####	0.155 	0.160 	0.156 	-2.12	-10.05	0+
116	359	243	2339.28	2341.25	####	4.26 	21.04 	1.83 	7.181 	6.665 	7.018 	6.713 	####	0.149 	0.154 	0.151 	-2.15	-10.13	1/2-
116	360	244	2341.66	2343.64	####	4.21 	21.19 	2.38 	7.189 	6.666 	7.024 	6.713 	####	0.140 	0.147 	0.142 	-2.12	-10.21	0+
116	361	245	2343.59	2345.21	####	4.31 	21.35 	1.93 	7.197 	6.667 	7.031 	6.715 	####	0.132 	0.138 	0.134 	-2.24	-10.29	1/2-
116	362	246	2345.86	2347.69	####	4.21 	21.53 	2.28 	7.209 	6.669 	7.041 	6.717 	####	0.129 	0.137 	0.132 	-2.33	-10.38	0+
116	363	247	2346.94	2348.63	####	3.36 	21.70 	1.08 	7.217 	6.670 	7.047 	6.718 	####	0.118 	0.125 	0.120 	-1.24	-10.48	9/2-
116	364	248	2348.66	2350.29	####	2.79 	21.98 	1.71 	7.221 	6.671 	7.050 	6.719 	####	0.103 	0.105 	0.103 	-1.66	-10.68	0+
116	365	249	2350.25	2351.20	####	3.31 	22.55 	1.59 	7.221 	6.674 	7.052 	6.722 	####	0.070 	0.062 	0.068 	-2.11	-11.05	1/2-
116	366	250	2352.55	2353.54	####	3.89 	22.80 	2.30 	7.230 	6.675 	7.059 	6.722 	####	0.060 	0.052 	0.057 	-2.09	-11.14	0+
116	367	251	2354.39	2355.18	####	4.14 	22.65 	1.84 	7.243 	6.677 	7.069 	6.725 	####	0.062 	0.054 	0.059 	-2.06	-11.20	7/2-
116	368	252	2356.65	2356.65	####	4.10 	23.21 	2.26 	7.250 	6.677 	7.074 	6.725 	####	0.020 	0.017 	0.019 	-2.10	-11.35	0+
116	369	253	2358.58	2359.07	####	4.20 	23.27 	1.93 	7.266 	6.678 	7.086 	6.726 	####	-0.059 	-0.048 	-0.056 	-1.84	-11.36	3/2-
116	370	254	2360.74	2360.74	####	4.08 	23.51 	2.15 	7.273 	6.680 	7.093 	6.727 	####	0.000 	0.000 	0.000 	-2.01	-11.48	0+
116	371	255	2362.54	2362.54	####	3.96 	23.68 	1.81 	7.288 	6.681 	7.103 	6.728 	####	-0.031 	-0.025 	-0.029 	-2.04	-11.51	1/2-
116	372	256	2364.61	2364.61	####	3.87 	23.70 	2.07 	7.299 	6.681 	7.112 	6.729 	####	0.000 	0.000 	0.000 	-1.90	-11.57	0+
116	373	257	2366.37	2366.37	####	3.83 	23.78 	1.76 	7.312 	6.682 	7.122 	6.730 	####	0.000 	0.000 	0.000 	-1.92	-11.61	1/2-
116	374	258	2368.28	2368.28	####	3.67 	23.86 	1.91 	7.326 	6.683 	7.133 	6.730 	####	0.000 	0.000 	0.000 	-1.94	-11.66	0+
116	375	259	2368.07	2368.07	####	1.70 	24.08 	-0.21 	7.337 	6.695 	7.145 	6.743 	####	-0.012 	-0.017 	-0.014 	-0.04	-11.76	15/2+
116	376	260	2368.88	2368.88	####	0.60 	24.28 	0.80 	7.347 	6.704 	7.155 	6.751 	####	0.000 	0.000 	0.000 	-0.33	-11.86	0+
116	377	261	2368.63	2368.63	####	0.56 	24.57 	-0.25 	7.358 	6.715 	7.167 	6.763 	####	-0.013 	-0.018 	-0.015 	-0.31	-11.96	15/2+
116	378	262	2369.49	2369.49	####	0.61 	24.68 	0.86 	7.368 	6.724 	7.177 	6.772 	####	0.000 	0.000 	0.000 	-0.35	-12.07	0+
116	379	263	2369.23	2369.23	####	0.60 	24.93 	-0.26 	7.381 	6.738 	7.190 	6.785 	####	-0.031 	-0.042 	-0.034 	-0.38	-12.15	13/2+
116	380	264	2370.11	2370.11	####	0.62 	25.07 	0.88 	7.390 	6.745 	7.199 	6.793 	####	0.014 	0.018 	0.015 	-0.38	-12.26	0+
116	381	265	2370.01	2370.77	####	0.78 	25.06 	-0.10 	7.407 	6.758 	7.216 	6.805 	####	0.055 	0.064 	0.058 	-0.57	-12.28	1/2+
116	382	266	2371.03	2372.16	####	0.92 	25.22 	1.02 	7.417 	6.768 	7.226 	6.815 	####	0.056 	0.067 	0.060 	-0.56	-12.38	0+
116	383	267	2371.23	2373.19	####	1.22 	25.22 	0.20 	7.601 	6.992 	7.422 	7.038 	####	0.437 	0.435 	0.437 	-1.10	-12.40	1/2-
116	384	268	2372.75	2374.77	####	1.72 	25.53 	1.52 	7.609 	6.995 	7.429 	7.041 	####	0.434 	0.431 	0.433 	-1.09	-12.49	0+
116	385	269	2373.37	2375.34	####	2.14 	25.71 	0.63 	7.625 	7.007 	7.444 	7.052 	####	0.438 	0.435 	0.438 	-1.06	-12.57	1/2-
116	386	270	2374.87	2376.89	####	2.13 	25.88 	1.50 	7.631 	7.007 	7.449 	7.053 	####	0.432 	0.430 	0.431 	-1.06	-12.66	0+
116	387	271	2375.47	2377.35	####	2.10 	26.05 	0.60 	7.646 	7.016 	7.462 	7.061 	####	0.435 	0.432 	0.434 	-1.07	-12.74	7/2+
116	388	272	2376.93	2378.91	####	2.05 	26.24 	1.46 	7.653 	7.020 	7.469 	7.065 	####	0.431 	0.428 	0.430 	-1.01	-12.84	0+
116	389	273	2377.49	2379.32	####	2.02 	26.45 	0.56 	7.665 	7.028 	7.480 	7.073 	####	0.432 	0.429 	0.431 	-0.96	-12.94	7/2+
116	390	274	2378.86	2380.77	####	1.93 	26.65 	1.37 	7.672 	7.032 	7.488 	7.078 	####	0.429 	0.425 	0.428 	-0.93	-13.04	0+
116	391	275	2379.40	2380.98	####	1.90 	26.87 	0.53 	7.691 	7.047 	7.506 	7.092 	####	0.437 	0.435 	0.436 	-0.78	-13.12	15/2+
116	392	276	2380.57	2382.39	####	1.71 	27.09 	1.17 	7.689 	7.043 	7.503 	7.088 	####	0.423 	0.419 	0.422 	-0.78	-13.24	0+
116	393	277	2380.93	2382.57	####	1.53 	27.33 	0.36 	7.696 	7.048 	7.511 	7.093 	####	0.421 	0.418 	0.420 	-0.73	-13.36	11/2-
116	394	278	2382.16	2383.79	####	1.59 	27.54 	1.23 	7.663 	7.011 	7.477 	7.056 	####	0.370 	0.359 	0.367 	-0.87	-13.49	0+
116	395	279	2382.56	2383.96	####	1.64 	27.73 	0.41 	7.673 	7.014 	7.486 	7.060 	####	0.370 	0.358 	0.366 	-0.71	-13.57	9/2-
116	396	280	2383.75	2385.26	####	1.59 	27.89 	1.18 	7.683 	7.023 	7.496 	7.068 	####	0.370 	0.359 	0.366 	-0.70	-13.66	0+
116	397	281	2383.87	2385.31	####	1.31 	27.75 	0.13 	7.689 	7.020 	7.499 	7.065 	####	0.358 	0.351 	0.356 	-0.72	-13.70	7/2-
116	398	282	2384.96	2386.50	####	1.21 	27.66 	1.09 	7.695 	7.022 	7.505 	7.067 	####	0.352 	0.345 	0.350 	-0.63	-13.76	0+
116	399	283	2385.11	2386.56	####	1.24 	27.48 	0.15 	7.702 	7.021 	7.510 	7.067 	####	0.343 	0.339 	0.342 	-0.62	-13.80	7/2-
116	400	284	2386.33	2387.69	####	1.37 	27.64 	1.22 	7.667 	6.961 	7.469 	7.007 	####	0.238 	0.261 	0.244 	-0.85	-13.57	0+
116	401	285	2386.80	2388.03	####	1.69 	27.78 	0.47 	7.680 	6.967 	7.481 	7.013 	####	0.241 	0.264 	0.247 	-0.86	-13.63	1/2+
116	402	286	2387.99	2389.32	####	1.66 	27.94 	1.19 	7.692 	6.977 	7.493 	7.023 	####	0.246 	0.268 	0.253 	-0.83	-13.72	0+
116	403	287	2388.45	2389.62	####	1.65 	28.11 	0.45 	7.703 	6.983 	7.503 	7.029 	####	0.246 	0.269 	0.253 	-0.79	-13.79	1/2+
116	404	288	2389.59	2390.87	####	1.60 	28.24 	1.14 	7.716 	6.991 	7.515 	7.036 	####	0.252 	0.274 	0.259 	-0.78	-13.86	0+
116	405	289	2390.01	2391.08	####	1.56 	28.36 	0.42 	7.728 	6.996 	7.526 	7.041 	####	0.253 	0.275 	0.260 	-0.74	-13.91	7/2+
116	406	290	2391.08	2392.30	####	1.49 	28.56 	1.07 	7.739 	7.005 	7.537 	7.050 	####	0.257 	0.279 	0.263 	-0.71	-14.01	0+
116	407	291	2391.54	2392.45	####	1.54 	28.71 	0.46 	7.750 	7.009 	7.547 	7.055 	####	0.258 	0.280 	0.264 	-0.75	-14.07	9/2-
116	408	292	2392.37	2393.45	####	1.29 	28.94 	0.83 	7.761 	7.021 	7.558 	7.066 	####	0.261 	0.284 	0.268 	-0.50	-14.18	0+
116	409	293	2392.45	2393.39	####	0.90 	29.05 	0.08 	7.774 	7.027 	7.569 	7.072 	####	0.264 	0.286 	0.270 	-0.13	-14.25	5/2+
116	410	294	2393.10	2394.36	####	0.74 	29.25 	0.66 	7.783 	7.033 	7.579 	7.079 	####	0.263 	0.285 	0.269 	-0.35	-14.35	0+
116	411	295	2393.11	2394.33	####	0.66 	29.38 	0.01 	7.796 	7.039 	7.590 	7.084 	####	0.265 	0.285 	0.271 	-0.33	-14.41	3/2+
116	412	296	2393.74	2395.12	####	0.64 	29.57 	0.64 	7.805 	7.046 	7.599 	7.091 	####	0.265 	0.285 	0.270 	-0.33	-14.52	0+
116	413	297	2393.72	2395.03	####	0.61 	29.73 	-0.02 	7.816 	7.053 	7.610 	7.098 	####	0.265 	0.285 	0.271 	-0.31	-14.61	3/2+
116	414	298	2394.37	2395.79	####	0.63 	29.92 	0.65 	7.827 	7.059 	7.619 	7.104 	####	0.266 	0.285 	0.271 	-0.33	-14.69	0+
116	415	299	2394.36	2395.69	####	0.63 	30.08 	-0.02 	7.839 	7.065 	7.630 	7.110 	####	0.267 	0.285 	0.272 	-0.34	-14.76	1/2+
116	416	300	2395.00	2396.38	####	0.62 	30.27 	0.64 	7.848 	7.071 	7.639 	7.116 	####	0.267 	0.285 	0.272 	-0.32	-14.86	0+
116	417	301	2395.01	2396.27	####	0.65 	30.49 	0.01 	7.858 	7.078 	7.649 	7.123 	####	0.267 	0.285 	0.272 	-0.32	-14.96	1/2+
116	418	302	2395.60	2396.89	####	0.60 	30.62 	0.59 	7.869 	7.083 	7.659 	7.128 	####	0.268 	0.285 	0.272 	-0.29	-15.03	0+
116	419	303	2395.61	2396.65	####	0.60 	30.81 	0.01 	7.883 	7.091 	7.672 	7.136 	####	0.270 	0.287 	0.275 	-0.04	-15.10	9/2+
116	420	304	2396.13	2397.19	####	0.53 	30.98 	0.53 	7.891 	7.094 	7.679 	7.139 	####	0.268 	0.285 	0.273 	-0.58	-15.19	0+
116	421	305	2395.74	2396.77	####	0.13 	####	-0.40 	7.904 	7.096 	7.690 	7.141 	####	0.267 	0.284 	0.272 	-0.09	-15.23	5/2+
116	422	306	2395.83	2397.10	####	-0.30 	31.24 	0.09 	7.911 	7.103 	7.698 	7.148 	####	0.265 	0.282 	0.270 	0.16	-15.35	0+
118	288	170	2033.16	2034.78	####	14.41 	-1.26 	####	6.356 	6.209 	6.296 	6.260 	####	0.105 	0.100 	0.103 	-7.80	-0.11	0+
118	289	171	2041.22	2041.22	####	####	-0.20 	8.06 	6.360 	6.213 	6.301 	6.265 	####	0.035 	0.036 	0.035 	-7.97	-0.95	7/2+
118	290	172	2049.52	2049.52	####	16.36 	1.01 	8.30 	6.371 	6.220 	6.310 	6.271 	####	0.000 	0.000 	0.000 	-8.69	-1.22	0+
118	291	173	2056.39	2056.39	####	15.17 	1.25 	6.87 	6.381 	6.223 	6.317 	6.274 	####	0.026 	0.024 	0.025 	-7.05	-1.28	1/2+
118	292	174	2063.80	2063.80	####	14.28 	1.83 	7.41 	6.390 	6.225 	6.324 	6.277 	####	0.012 	0.012 	0.012 	-7.09	-1.42	0+
118	293	175	2070.53	2071.53	####	14.14 	3.49 	6.73 	6.401 	6.228 	6.332 	6.279 	####	-0.068 	-0.064 	-0.066 	-7.12	-1.37	3/2+
118	294	176	2077.83	2077.83	####	14.02 	3.63 	7.29 	6.410 	6.232 	6.339 	6.283 	####	0.048 	0.045 	0.047 	-6.98	-1.51	0+
118	295	177	2084.60	2085.53	####	14.06 	3.89 	6.77 	6.422 	6.235 	6.348 	6.286 	####	-0.084 	-0.078 	-0.082 	-7.00	-1.54	1/2+
118	296	178	2091.55	2092.64	####	13.72 	4.22 	6.95 	6.432 	6.239 	6.356 	6.290 	####	0.059 	0.055 	0.057 	-6.68	-1.67	0+
118	297	179	2097.87	2097.87	####	13.28 	4.52 	6.33 	6.441 	6.241 	6.362 	6.292 	####	0.050 	0.048 	0.049 	-6.45	-1.83	5/2+
118	298	180	2104.53	2104.53	####	12.98 	4.78 	6.65 	6.449 	6.243 	6.368 	6.294 	####	0.000 	0.000 	0.000 	-6.59	-2.08	0+
118	299	181	2110.73	2110.73	####	12.86 	5.05 	6.21 	6.459 	6.245 	6.375 	6.296 	####	0.023 	0.022 	0.023 	-6.48	-2.16	3/2+
118	300	182	2117.47	2117.47	####	12.94 	5.30 	6.74 	6.469 	6.248 	6.383 	6.299 	####	0.000 	0.000 	0.000 	-6.38	-2.30	0+
118	301	183	2123.60	2123.60	####	12.87 	5.52 	6.13 	6.479 	6.251 	6.390 	6.302 	####	0.000 	0.000 	0.000 	-6.27	-2.41	1/2+
118	302	184	2129.81	2129.81	####	12.34 	5.71 	6.22 	6.489 	6.253 	6.398 	6.304 	####	0.000 	0.000 	0.000 	-6.21	-2.51	0+
118	303	185	2134.27	2134.27	####	10.68 	5.88 	4.46 	6.502 	6.264 	6.410 	6.314 	####	0.010 	0.012 	0.011 	-4.61	-2.65	1/2-
118	304	186	2139.97	2139.97	####	10.15 	6.34 	5.69 	6.515 	6.274 	6.423 	6.325 	####	0.000 	0.000 	0.000 	-5.08	-2.82	0+
118	305	187	2145.15	2147.44	####	10.87 	7.37 	5.18 	6.822 	6.621 	6.745 	6.669 	####	0.565 	0.579 	0.571 	-5.13	-3.52	5/2-
118	306	188	2150.46	2152.52	####	10.49 	7.43 	5.31 	6.824 	6.615 	6.744 	6.664 	####	0.554 	0.568 	0.559 	-5.32	-4.11	0+
118	307	189	2155.60	2158.10	####	10.45 	8.17 	5.14 	6.838 	6.628 	6.758 	6.676 	####	0.556 	0.572 	0.563 	-5.20	-3.76	5/2-
118	308	190	2161.22	2163.83	####	10.77 	8.20 	5.63 	6.846 	6.631 	6.764 	6.679 	####	0.552 	0.569 	0.558 	-5.19	-3.87	0+
118	309	191	2165.79	2168.32	####	10.19 	8.13 	4.56 	6.851 	6.631 	6.768 	6.679 	####	0.545 	0.562 	0.551 	-5.09	-3.97	5/2-
118	310	192	2171.41	2174.03	####	10.19 	8.12 	5.63 	6.860 	6.635 	6.776 	6.683 	####	0.542 	0.559 	0.548 	-5.10	-4.09	0+
118	311	193	2176.22	2178.58	####	10.44 	8.26 	4.81 	6.810 	6.571 	6.720 	6.620 	####	0.460 	0.476 	0.466 	-5.28	-3.84	5/2-
118	312	194	2181.98	2184.48	####	10.56 	8.51 	5.76 	6.824 	6.580 	6.732 	6.628 	####	0.462 	0.477 	0.468 	-5.26	-3.97	0+
118	313	195	2186.49	2188.61	####	10.26 	8.36 	4.51 	6.800 	6.553 	6.708 	6.602 	####	0.420 	0.431 	0.424 	-5.26	-4.03	5/2-
118	314	196	2192.20	2194.73	####	10.22 	8.93 	5.71 	6.836 	6.583 	6.742 	6.632 	####	0.449 	0.461 	0.453 	-5.02	-4.20	0+
118	315	197	2196.97	2198.94	####	10.49 	9.12 	4.78 	6.819 	6.562 	6.724 	6.611 	####	0.416 	0.424 	0.419 	-5.10	-4.29	9/2+
118	316	198	2202.18	2204.47	####	9.98 	9.36 	5.20 	6.826 	6.565 	6.730 	6.613 	####	0.410 	0.417 	0.413 	-4.89	-4.41	0+
118	317	199	2206.66	2208.60	####	9.68 	9.57 	4.48 	6.822 	6.555 	6.724 	6.603 	####	0.392 	0.399 	0.395 	-4.69	-4.51	9/2+
118	318	200	2211.68	2214.00	####	9.50 	9.83 	5.02 	6.835 	6.564 	6.736 	6.612 	####	0.392 	0.397 	0.394 	-4.70	-4.64	0+
118	319	201	2215.90	2218.17	####	9.25 	10.08 	4.22 	6.851 	6.575 	6.750 	6.623 	####	0.396 	0.401 	0.398 	-4.67	-4.76	3/2-
118	320	202	2220.92	2223.27	####	9.24 	10.36 	5.01 	6.857 	6.577 	6.755 	6.625 	####	0.388 	0.391 	0.389 	-4.59	-4.91	0+
118	321	203	2225.06	2227.25	####	9.16 	10.67 	4.14 	6.867 	6.583 	6.764 	6.632 	####	0.386 	0.388 	0.387 	-4.49	-5.05	3/2-
118	322	204	2229.75	2231.81	####	8.83 	10.68 	4.69 	6.830 	6.539 	6.724 	6.587 	####	0.320 	0.322 	0.320 	-4.63	-5.13	0+
118	323	205	2234.06	2236.23	####	9.00 	11.14 	4.31 	6.898 	6.604 	6.792 	6.652 	####	0.394 	0.395 	0.395 	-4.38	-5.28	1/2-
118	324	206	2238.86	2240.84	####	9.12 	11.22 	4.81 	6.841 	6.541 	6.734 	6.590 	####	0.303 	0.307 	0.304 	-4.55	-5.35	0+
118	325	207	2242.84	2244.67	####	8.78 	11.36 	3.97 	6.852 	6.548 	6.743 	6.597 	####	0.302 	0.306 	0.303 	-4.47	-5.51	5/2+
118	326	208	2247.81	2249.68	####	8.94 	11.63 	4.97 	6.853 	6.543 	6.743 	6.592 	####	0.286 	0.294 	0.289 	-4.46	-5.56	0+
118	327	209	2251.74	2253.40	####	8.90 	11.77 	3.93 	6.854 	6.536 	6.741 	6.585 	####	0.268 	0.280 	0.272 	-4.48	-5.61	1/2+
118	328	210	2256.59	2258.33	####	8.79 	12.07 	4.86 	6.865 	6.543 	6.751 	6.592 	####	0.268 	0.280 	0.272 	-4.38	-5.75	0+
118	329	211	2260.52	2261.77	####	8.79 	12.27 	3.93 	6.864 	6.535 	6.748 	6.584 	####	0.247 	0.263 	0.252 	-4.24	-5.82	9/2+
118	330	212	2265.18	2266.80	####	8.58 	12.58 	4.65 	6.882 	6.550 	6.765 	6.598 	####	0.259 	0.274 	0.265 	-4.22	-5.98	0+
118	331	213	2269.03	2270.38	####	8.50 	12.82 	3.85 	6.892 	6.554 	6.773 	6.603 	####	0.257 	0.273 	0.263 	-4.14	-6.10	3/2-
118	332	214	2273.41	2275.07	####	8.23 	13.07 	4.38 	6.906 	6.563 	6.786 	6.611 	####	0.262 	0.277 	0.267 	-4.06	-6.23	0+
118	333	215	2277.04	2278.60	####	8.02 	13.26 	3.63 	6.919 	6.569 	6.797 	6.617 	####	0.266 	0.279 	0.270 	-4.06	-6.33	1/2-
118	334	216	2281.38	2283.12	####	7.97 	13.58 	4.34 	6.929 	6.575 	6.806 	6.624 	####	0.265 	0.279 	0.270 	-3.95	-6.49	0+
118	335	217	2284.95	2286.57	####	7.91 	13.80 	3.57 	6.939 	6.580 	6.815 	6.629 	####	0.264 	0.278 	0.269 	-3.88	-6.62	1/2-
118	336	218	2289.17	2290.92	####	7.79 	14.11 	4.22 	6.952 	6.588 	6.826 	6.636 	####	0.267 	0.281 	0.272 	-3.85	-6.76	0+
118	337	219	2292.74	2294.17	####	7.78 	14.34 	3.57 	6.963 	6.592 	6.836 	6.640 	####	0.269 	0.282 	0.274 	-3.93	-6.85	11/2+
118	338	220	2296.73	2298.32	####	7.56 	14.71 	3.99 	6.974 	6.601 	6.846 	6.649 	####	0.269 	0.282 	0.273 	-3.58	-7.04	0+
118	339	221	2300.01	2301.47	####	7.27 	15.14 	3.28 	6.980 	6.606 	6.852 	6.654 	####	0.261 	0.273 	0.265 	-3.40	-7.25	11/2-
118	340	222	2303.55	2305.09	####	6.82 	15.49 	3.54 	6.988 	6.612 	6.860 	6.660 	####	0.254 	0.266 	0.258 	-3.33	-7.44	0+
118	341	223	2306.55	2307.94	####	6.55 	15.80 	3.00 	6.999 	6.618 	6.869 	6.666 	####	0.252 	0.263 	0.256 	-3.09	-7.58	5/2-
118	342	224	2309.93	2311.62	####	6.38 	16.04 	3.38 	7.009 	6.622 	6.878 	6.670 	####	0.249 	0.260 	0.253 	-3.15	-7.72	0+
118	343	225	2312.56	2314.03	####	6.01 	16.21 	2.64 	7.019 	6.630 	6.887 	6.678 	####	0.247 	0.257 	0.251 	-2.95	-7.90	13/2+
118	344	226	2316.11	2317.94	####	6.18 	16.56 	3.55 	7.028 	6.631 	6.894 	6.679 	####	0.243 	0.253 	0.247 	-3.10	-7.98	0+
118	345	227	2318.83	2320.60	####	6.27 	16.81 	2.72 	7.038 	6.635 	6.903 	6.683 	####	0.240 	0.250 	0.244 	-3.10	-8.11	3/2-
118	346	228	2322.25	2324.15	####	6.13 	17.03 	3.41 	7.047 	6.639 	6.910 	6.687 	####	0.237 	0.246 	0.240 	-3.08	-8.22	0+
118	347	229	2324.98	2326.77	####	6.15 	17.26 	2.73 	7.055 	6.643 	6.918 	6.691 	####	0.232 	0.241 	0.235 	-3.04	-8.35	3/2-
118	348	230	2328.36	2330.25	####	6.12 	17.45 	3.38 	7.067 	6.647 	6.927 	6.695 	####	0.232 	0.240 	0.234 	-3.05	-8.43	0+
118	349	231	2331.26	2332.99	####	6.28 	17.65 	2.90 	7.077 	6.650 	6.936 	6.698 	####	0.229 	0.237 	0.232 	-3.10	-8.53	1/2-
118	350	232	2334.39	2336.16	####	6.03 	17.80 	3.13 	7.089 	6.655 	6.946 	6.703 	####	0.229 	0.236 	0.232 	-3.19	-8.61	0+
118	351	233	2336.45	2338.22	####	5.19 	17.97 	2.06 	7.099 	6.658 	6.954 	6.706 	####	0.224 	0.231 	0.226 	-2.14	-8.69	7/2-
118	352	234	2338.88	2340.86	####	4.49 	18.14 	2.43 	7.107 	6.662 	6.961 	6.709 	####	0.217 	0.224 	0.220 	-2.26	-8.79	0+
118	353	235	2340.67	2342.50	####	4.21 	18.19 	1.78 	7.119 	6.663 	6.970 	6.711 	####	0.213 	0.222 	0.216 	-2.09	-8.83	5/2-
118	354	236	2343.34	2345.48	####	4.46 	18.48 	2.67 	7.123 	6.668 	6.975 	6.715 	####	0.205 	0.212 	0.207 	-2.25	-8.95	0+
118	355	237	2345.23	2347.35	####	4.56 	18.66 	1.89 	7.131 	6.671 	6.982 	6.719 	####	0.198 	0.205 	0.200 	-2.21	-9.04	5/2-
118	356	238	2347.79	2349.99	####	4.45 	18.79 	2.56 	7.138 	6.673 	6.988 	6.721 	####	0.189 	0.197 	0.192 	-2.26	-9.10	0+
118	357	239	2349.70	2351.58	####	4.47 	19.00 	1.91 	7.141 	6.677 	6.991 	6.725 	####	0.174 	0.179 	0.176 	-2.28	-9.22	5/2-
118	358	240	2352.34	2354.39	####	4.54 	19.11 	2.64 	7.151 	6.678 	6.999 	6.726 	####	0.170 	0.176 	0.172 	-2.30	-9.27	0+
118	359	241	2354.29	2356.27	####	4.59 	19.26 	1.95 	7.161 	6.681 	7.007 	6.729 	####	0.164 	0.170 	0.166 	-2.35	-9.34	3/2-
118	360	242	2356.85	2358.90	####	4.52 	19.40 	2.57 	7.167 	6.680 	7.011 	6.728 	####	0.155 	0.161 	0.157 	-2.27	-9.41	0+
118	361	243	2358.83	2360.79	####	4.54 	19.55 	1.98 	7.176 	6.681 	7.018 	6.729 	####	0.147 	0.154 	0.149 	-2.30	-9.49	1/2-
118	362	244	2361.36	2363.32	####	4.51 	19.71 	2.54 	7.183 	6.681 	7.023 	6.728 	####	0.138 	0.144 	0.140 	-2.28	-9.57	0+
118	363	245	2363.46	2365.05	####	4.63 	19.87 	2.10 	7.192 	6.681 	7.030 	6.729 	####	0.130 	0.135 	0.132 	-2.39	-9.65	1/2-
118	364	246	2365.89	2367.73	####	4.52 	20.02 	2.43 	7.203 	6.683 	7.039 	6.731 	####	0.128 	0.134 	0.130 	-2.48	-9.72	0+
118	365	247	2367.11	2368.03	####	3.65 	20.16 	1.22 	7.207 	6.697 	7.046 	6.745 	####	-0.144 	-0.134 	-0.141 	-2.08	-10.35	15/2+
118	366	248	2369.58	2370.57	####	3.69 	20.92 	2.47 	7.200 	6.682 	7.037 	6.729 	####	0.062 	0.052 	0.059 	-2.36	-10.30	0+
118	367	249	2371.65	2372.53	####	4.54 	21.40 	2.07 	7.213 	6.685 	7.047 	6.732 	####	0.064 	0.052 	0.060 	-2.33	-10.36	1/2-
118	368	250	2374.17	2374.17	####	4.59 	21.62 	2.52 	7.220 	6.684 	7.053 	6.732 	####	0.040 	0.032 	0.037 	-2.30	-10.52	0+
118	369	251	2376.18	2376.18	####	4.53 	21.79 	2.01 	7.232 	6.686 	7.062 	6.734 	####	0.041 	0.033 	0.038 	-2.27	-10.58	1/2-
118	370	252	2378.72	2378.72	####	4.56 	22.07 	2.54 	7.241 	6.688 	7.070 	6.736 	####	0.000 	0.000 	0.000 	-2.25	-10.72	0+
118	371	253	2380.67	2380.67	####	4.49 	22.09 	1.95 	7.254 	6.690 	7.079 	6.737 	####	0.017 	0.013 	0.016 	-2.21	-10.78	1/2-
118	372	254	2383.03	2383.03	####	4.31 	22.30 	2.36 	7.265 	6.691 	7.088 	6.738 	####	0.000 	0.000 	0.000 	-2.10	-10.83	0+
118	373	255	2384.89	2384.89	####	4.22 	22.35 	1.86 	7.279 	6.692 	7.099 	6.739 	####	-0.028 	-0.021 	-0.026 	-2.12	-10.86	1/2-
118	374	256	2387.09	2387.09	####	4.06 	22.48 	2.20 	7.291 	6.692 	7.107 	6.740 	####	0.000 	0.000 	0.000 	-1.99	-10.93	0+
118	375	257	2388.94	2388.94	####	4.04 	22.56 	1.85 	7.304 	6.693 	7.117 	6.741 	####	0.000 	0.000 	0.000 	-2.00	-10.97	1/2-
118	376	258	2390.93	2390.93	####	3.84 	22.65 	1.99 	7.317 	6.694 	7.128 	6.742 	####	0.000 	0.000 	0.000 	-2.02	-11.01	0+
118	377	259	2390.92	2390.92	####	1.98 	22.85 	-0.01 	7.328 	6.706 	7.140 	6.754 	####	-0.011 	-0.016 	-0.013 	-0.23	-11.11	15/2+
118	378	260	2391.94	2391.94	####	1.01 	23.06 	1.02 	7.338 	6.715 	7.150 	6.763 	####	0.000 	0.000 	0.000 	-0.54	-11.22	0+
118	379	261	2391.81	2391.81	####	0.89 	23.18 	-0.13 	7.349 	6.727 	7.161 	6.774 	####	0.010 	0.013 	0.011 	-0.54	-11.32	1/2+
118	380	262	2392.96	2392.96	####	1.02 	23.47 	1.15 	7.360 	6.736 	7.172 	6.783 	####	0.000 	0.000 	0.000 	-0.55	-11.43	0+
118	381	263	2392.86	2392.86	####	1.05 	23.63 	-0.10 	7.372 	6.749 	7.185 	6.796 	####	-0.027 	-0.035 	-0.029 	-0.57	-11.51	13/2+
118	382	264	2393.99	2393.99	####	1.04 	23.88 	1.14 	7.381 	6.757 	7.194 	6.804 	####	0.000 	0.000 	0.000 	-0.56	-11.63	0+
118	383	265	2393.92	2393.92	####	1.06 	23.91 	-0.08 	7.394 	6.770 	7.208 	6.817 	####	0.037 	0.045 	0.039 	-0.62	-11.69	5/2+
118	384	266	2395.15	2395.15	####	1.16 	24.12 	1.23 	7.406 	6.780 	7.219 	6.827 	####	0.043 	0.052 	0.046 	-0.68	-11.78	0+
118	385	267	2395.42	2397.39	####	1.50 	24.19 	0.27 	7.590 	7.008 	7.417 	7.054 	####	0.432 	0.432 	0.432 	-1.26	-11.85	1/2+
118	386	268	2397.10	2399.17	####	1.95 	24.35 	1.68 	7.600 	7.013 	7.425 	7.059 	####	0.430 	0.430 	0.430 	-1.26	-11.93	0+
118	387	269	2397.89	2399.90	####	2.47 	24.52 	0.79 	7.615 	7.024 	7.440 	7.069 	####	0.435 	0.434 	0.434 	-1.23	-12.01	1/2-
118	388	270	2399.56	2401.62	####	2.46 	24.69 	1.67 	7.620 	7.023 	7.443 	7.068 	####	0.426 	0.425 	0.425 	-1.24	-12.10	0+
118	389	271	2400.31	2402.25	####	2.42 	24.84 	0.75 	7.634 	7.031 	7.456 	7.077 	####	0.429 	0.428 	0.428 	-1.25	-12.18	7/2+
118	390	272	2401.98	2404.00	####	2.41 	25.05 	1.66 	7.640 	7.034 	7.462 	7.079 	####	0.423 	0.421 	0.423 	-1.20	-12.28	0+
118	391	273	2402.74	2404.61	####	2.43 	25.25 	0.77 	7.653 	7.041 	7.473 	7.087 	####	0.425 	0.422 	0.424 	-1.18	-12.38	7/2+
118	392	274	2404.31	2406.25	####	2.33 	25.44 	1.56 	7.661 	7.047 	7.482 	7.092 	####	0.423 	0.419 	0.422 	-1.13	-12.47	0+
118	393	275	2405.02	2406.72	####	2.27 	25.62 	0.71 	7.674 	7.053 	7.493 	7.098 	####	0.423 	0.418 	0.421 	-0.98	-12.58	9/2-
118	394	276	2406.38	2408.08	####	2.07 	25.81 	1.36 	7.629 	7.011 	7.450 	7.056 	####	0.362 	0.350 	0.359 	-1.11	-12.74	0+
118	395	277	2407.06	2408.59	####	2.04 	26.13 	0.68 	7.642 	7.018 	7.461 	7.063 	####	0.365 	0.352 	0.361 	-1.10	-12.82	7/2+
118	396	278	2408.52	2410.15	####	2.14 	26.36 	1.46 	7.653 	7.025 	7.471 	7.070 	####	0.366 	0.353 	0.362 	-1.04	-12.90	0+
118	397	279	2409.12	2410.48	####	2.06 	26.55 	0.60 	7.664 	7.033 	7.482 	7.078 	####	0.368 	0.355 	0.364 	-0.84	-12.99	7/2+
118	398	280	2410.44	2411.93	####	1.92 	26.70 	1.33 	7.674 	7.038 	7.491 	7.083 	####	0.367 	0.354 	0.363 	-0.85	-13.06	0+
118	399	281	2410.69	2412.07	####	1.57 	26.81 	0.25 	7.689 	7.047 	7.505 	7.092 	####	0.372 	0.358 	0.368 	-0.85	-13.14	5/2+
118	400	282	2411.88	2413.44	####	1.44 	26.92 	1.19 	7.688 	7.041 	7.503 	7.086 	####	0.355 	0.344 	0.352 	-0.71	-13.18	0+
118	401	283	2412.10	2413.57	####	1.42 	26.99 	0.22 	7.694 	7.038 	7.507 	7.084 	####	0.344 	0.337 	0.342 	-0.71	-13.21	7/2-
118	402	284	2413.23	2414.78	####	1.35 	26.90 	1.13 	7.697 	7.036 	7.509 	7.081 	####	0.331 	0.327 	0.330 	-0.75	-13.25	0+
118	403	285	2413.48	2414.95	####	1.38 	26.68 	0.25 	7.699 	7.027 	7.509 	7.072 	####	0.310 	0.313 	0.311 	-0.85	-13.23	3/2-
118	404	286	2414.84	2416.19	####	1.61 	26.85 	1.36 	7.681 	6.994 	7.487 	7.040 	####	0.246 	0.265 	0.251 	-0.97	-13.18	0+
118	405	287	2415.42	2416.62	####	1.95 	26.98 	0.59 	7.692 	6.998 	7.496 	7.043 	####	0.244 	0.264 	0.250 	-0.95	-13.23	1/2+
118	406	288	2416.71	2418.04	####	1.87 	27.12 	1.29 	7.704 	7.007 	7.508 	7.053 	####	0.251 	0.269 	0.256 	-0.92	-13.31	0+
118	407	289	2417.23	2418.42	####	1.80 	27.22 	0.52 	7.714 	7.012 	7.517 	7.057 	####	0.248 	0.268 	0.254 	-0.86	-13.39	1/2+
118	408	290	2418.49	2419.74	####	1.78 	27.41 	1.27 	7.727 	7.019 	7.529 	7.065 	####	0.255 	0.273 	0.260 	-0.86	-13.44	0+
118	409	291	2419.05	2419.93	####	1.82 	27.51 	0.56 	7.739 	7.021 	7.539 	7.066 	####	0.254 	0.273 	0.259 	-0.97	-13.48	9/2-
118	410	292	2420.10	2421.18	####	1.60 	27.73 	1.04 	7.749 	7.032 	7.550 	7.078 	####	0.257 	0.277 	0.263 	-0.67	-13.59	0+
118	411	293	2420.31	2421.25	####	1.26 	27.87 	0.22 	7.757 	7.042 	7.559 	7.087 	####	0.254 	0.274 	0.260 	-0.68	-13.72	11/2+
118	412	294	2421.19	2422.44	####	1.09 	28.08 	0.87 	7.770 	7.047 	7.570 	7.092 	####	0.258 	0.276 	0.263 	-0.53	-13.78	0+
118	413	295	2421.32	2422.52	####	1.01 	28.21 	0.14 	7.781 	7.054 	7.580 	7.099 	####	0.259 	0.277 	0.264 	-0.51	-13.86	5/2+
118	414	296	2422.19	2423.55	####	1.00 	28.44 	0.86 	7.790 	7.061 	7.590 	7.106 	####	0.259 	0.276 	0.264 	-0.51	-13.96	0+
118	415	297	2422.33	2423.63	####	1.01 	28.61 	0.15 	7.802 	7.067 	7.600 	7.112 	####	0.260 	0.277 	0.265 	-0.51	-14.04	3/2+
118	416	298	2423.17	2424.57	####	0.98 	28.79 	0.83 	7.812 	7.074 	7.610 	7.119 	####	0.260 	0.277 	0.265 	-0.50	-14.14	0+
118	417	299	2423.32	2424.61	####	0.98 	28.96 	0.15 	7.823 	7.081 	7.620 	7.126 	####	0.260 	0.277 	0.265 	-0.48	-14.23	3/2+
118	418	300	2424.13	2425.50	####	0.96 	29.13 	0.81 	7.834 	7.086 	7.630 	7.131 	####	0.262 	0.278 	0.266 	-0.48	-14.30	0+
118	419	301	2424.31	2425.56	####	0.99 	29.30 	0.18 	7.845 	7.091 	7.641 	7.136 	####	0.262 	0.278 	0.267 	-0.50	-14.37	1/2+
118	420	302	2425.05	2426.33	####	0.92 	29.45 	0.74 	7.856 	7.096 	7.650 	7.141 	####	0.263 	0.278 	0.267 	-0.45	-14.45	0+
118	421	303	2425.26	2426.30	####	0.95 	29.66 	0.21 	7.866 	7.102 	7.659 	7.147 	####	0.262 	0.278 	0.267 	-0.59	-14.54	1/2+
118	422	304	2425.88	2426.93	####	0.83 	29.75 	0.62 	7.879 	7.106 	7.671 	7.151 	####	0.265 	0.279 	0.269 	-0.24	-14.58	0+
118	423	305	2425.73	2426.81	####	0.47 	29.99 	-0.15 	7.887 	7.115 	7.680 	7.160 	####	0.264 	0.278 	0.268 	0.10	-14.73	13/2-
118	424	306	2425.94	2427.23	####	0.06 	30.12 	0.21 	7.898 	7.118 	7.689 	7.163 	####	0.261 	0.276 	0.265 	-0.01	-14.79	0+
118	425	307	2425.64	2426.91	####	-0.09 	####	-0.31 	7.909 	7.123 	7.699 	7.167 	####	0.260 	0.276 	0.265 	0.00	-14.87	5/2+
118	426	308	2425.89	2427.28	####	-0.05 	30.44 	0.25 	7.918 	7.128 	7.707 	7.173 	####	0.258 	0.273 	0.262 	0.02	-14.97	0+
120	289	169	2024.81	2024.81	####	####	####	8.10 	6.343 	6.216 	6.290 	6.267 	####	0.013 	0.011 	0.012 	-8.85	-0.37	7/2+
120	290	170	2033.99	2033.99	####	17.28 	0.83 	9.18 	6.353 	6.222 	6.299 	6.274 	####	0.000 	0.000 	0.000 	-8.72	-0.75	0+
120	291	171	2042.38	2042.38	####	17.57 	1.16 	8.39 	6.364 	6.228 	6.308 	6.279 	####	0.021 	0.018 	0.019 	-8.74	-0.65	7/2+
120	292	172	2051.29	2051.29	####	17.30 	1.77 	8.91 	6.374 	6.235 	6.317 	6.286 	####	0.000 	0.000 	0.000 	-9.11	-1.18	0+
120	293	173	2058.27	2058.27	####	15.89 	1.88 	6.99 	6.384 	6.238 	6.325 	6.289 	####	0.015 	0.012 	0.014 	-7.12	-1.15	1/2+
120	294	174	2065.98	2065.98	####	14.70 	2.18 	7.71 	6.393 	6.241 	6.331 	6.292 	####	0.000 	0.000 	0.000 	-7.29	-1.38	0+
120	295	175	2072.73	2072.73	####	14.45 	2.20 	6.75 	6.403 	6.244 	6.339 	6.295 	####	0.010 	0.007 	0.009 	-7.18	-1.40	1/2+
120	296	176	2080.28	2080.28	####	14.30 	2.45 	7.55 	6.412 	6.247 	6.346 	6.298 	####	0.000 	0.000 	0.000 	-7.11	-1.59	0+
120	297	177	2086.82	2086.82	####	14.09 	2.23 	6.54 	6.422 	6.250 	6.353 	6.301 	####	-0.002 	-0.001 	-0.002 	-7.02	-1.69	3/2+
120	298	178	2094.26	2094.26	####	13.98 	2.71 	7.44 	6.432 	6.253 	6.360 	6.304 	####	0.000 	0.000 	0.000 	-6.96	-1.81	0+
120	299	179	2100.69	2100.69	####	13.87 	2.82 	6.43 	6.442 	6.256 	6.368 	6.307 	####	0.004 	0.003 	0.003 	-6.90	-1.86	3/2+
120	300	180	2107.95	2107.95	####	13.69 	3.42 	7.26 	6.451 	6.259 	6.375 	6.310 	####	0.000 	0.000 	0.000 	-6.80	-2.02	0+
120	301	181	2114.26	2114.26	####	13.57 	3.53 	6.31 	6.461 	6.261 	6.382 	6.312 	####	0.011 	0.009 	0.010 	-6.68	-1.17	3/2+
120	302	182	2121.31	2121.31	####	13.36 	3.84 	7.04 	6.471 	6.265 	6.390 	6.316 	####	0.000 	0.000 	0.000 	-6.59	-1.31	0+
120	303	183	2127.62	2127.62	####	13.36 	4.02 	6.31 	6.481 	6.267 	6.397 	6.318 	####	0.000 	0.000 	0.000 	-6.46	-1.45	1/2+
120	304	184	2133.99	2133.99	####	12.68 	4.18 	6.37 	6.491 	6.269 	6.404 	6.320 	####	0.000 	0.000 	0.000 	-6.35	-2.44	0+
120	305	185	2139.71	2142.00	####	12.09 	5.44 	5.72 	6.791 	6.622 	6.725 	6.671 	####	0.550 	0.575 	0.560 	-6.26	-2.22	1/2+
120	306	186	2146.19	2148.42	####	12.20 	6.22 	6.48 	6.814 	6.639 	6.746 	6.687 	####	0.565 	0.587 	0.574 	-6.55	-3.11	0+
120	307	187	2151.47	2153.68	####	11.76 	6.32 	5.28 	6.828 	6.647 	6.758 	6.695 	####	0.568 	0.588 	0.576 	-5.35	-3.21	5/2-
120	308	188	2157.44	2159.91	####	11.25 	6.99 	5.97 	6.841 	6.656 	6.769 	6.704 	####	0.569 	0.590 	0.577 	-5.58	-3.42	0+
120	309	189	2162.58	2165.06	####	11.11 	6.98 	5.14 	6.858 	6.668 	6.785 	6.716 	####	0.576 	0.594 	0.583 	-5.48	-3.62	3/2+
120	310	190	2168.40	2171.00	####	10.96 	7.18 	5.82 	6.869 	6.675 	6.794 	6.722 	####	0.576 	0.594 	0.583 	-5.45	-3.75	0+
120	311	191	2173.32	2175.85	####	10.74 	7.54 	4.92 	6.877 	6.678 	6.801 	6.726 	####	0.572 	0.591 	0.579 	-5.34	-3.84	3/2+
120	312	192	2179.10	2181.71	####	10.70 	7.69 	5.78 	6.893 	6.689 	6.816 	6.737 	####	0.578 	0.595 	0.584 	-5.32	-4.04	0+
120	313	193	2183.80	2186.35	####	10.48 	7.58 	4.70 	6.892 	6.683 	6.813 	6.731 	####	0.563 	0.583 	0.571 	-5.24	-3.39	3/2+
120	314	194	2189.54	2192.15	####	10.44 	7.57 	5.74 	6.912 	6.699 	6.831 	6.746 	####	0.573 	0.592 	0.580 	-5.20	-4.26	0+
120	315	195	2194.34	2196.82	####	10.54 	7.86 	4.80 	6.856 	6.626 	6.769 	6.674 	####	-0.418 	-0.420 	-0.419 	-5.52	-3.63	15/2+
120	316	196	2199.96	2202.52	####	10.42 	7.77 	5.62 	6.849 	6.615 	6.761 	6.663 	####	0.461 	0.479 	0.468 	-5.23	-3.59	0+
120	317	197	2204.97	2207.48	####	10.63 	8.00 	5.01 	6.886 	6.649 	6.797 	6.697 	####	-0.425 	-0.427 	-0.426 	-5.27	-4.01	11/2+
120	318	198	2210.35	2212.67	####	10.38 	8.17 	5.38 	6.832 	6.590 	6.742 	6.639 	####	0.415 	0.426 	0.419 	-5.13	-3.82	0+
120	319	199	2215.36	2217.90	####	10.39 	8.71 	5.02 	6.916 	6.671 	6.825 	6.719 	####	-0.432 	-0.433 	-0.433 	-5.10	-4.36	7/2-
120	320	200	2220.31	2222.63	####	9.96 	8.63 	4.94 	6.838 	6.585 	6.744 	6.633 	####	0.392 	0.398 	0.394 	-4.95	-4.05	0+
120	321	201	2225.40	2227.90	####	10.04 	9.50 	5.09 	6.947 	6.693 	6.853 	6.741 	####	-0.440 	-0.439 	-0.440 	-4.91	-4.69	19/2-
120	322	202	2230.07	2232.39	####	9.76 	9.15 	4.67 	6.855 	6.593 	6.758 	6.641 	####	0.382 	0.385 	0.383 	-4.85	-4.30	0+
120	323	203	2235.18	2237.63	####	9.78 	10.12 	5.11 	6.979 	6.717 	6.883 	6.764 	####	-0.449 	-0.447 	-0.449 	-4.77	-5.02	5/2-
120	324	204	2239.59	2241.92	####	9.52 	9.84 	4.42 	6.880 	6.608 	6.780 	6.656 	####	0.383 	0.384 	0.384 	-4.70	-4.54	0+
120	325	205	2244.21	2246.83	####	9.04 	10.15 	4.62 	7.002 	6.731 	6.903 	6.778 	####	-0.452 	-0.448 	-0.450 	-4.54	-5.30	9/2+
120	326	206	2248.94	2250.93	####	9.35 	10.08 	4.73 	6.850 	6.569 	6.748 	6.617 	####	0.313 	0.314 	0.313 	-4.77	-4.71	0+
120	327	207	2253.15	2255.00	####	8.94 	10.31 	4.21 	6.863 	6.577 	6.759 	6.625 	####	0.316 	0.316 	0.316 	-4.73	-4.84	3/2-
120	328	208	2258.29	2260.18	####	9.35 	10.48 	5.14 	6.862 	6.570 	6.756 	6.619 	####	0.297 	0.301 	0.299 	-4.65	-4.90	0+
120	329	209	2262.41	2264.15	####	9.26 	10.68 	4.12 	6.872 	6.575 	6.765 	6.624 	####	0.296 	0.300 	0.298 	-4.61	-5.01	3/2-
120	330	210	2267.43	2269.22	####	9.14 	10.84 	5.02 	6.872 	6.569 	6.763 	6.618 	####	0.278 	0.287 	0.281 	-4.57	-5.08	0+
120	331	211	2271.53	2273.06	####	9.12 	11.01 	4.10 	6.874 	6.565 	6.764 	6.614 	####	0.263 	0.275 	0.267 	-4.53	-5.17	1/2+
120	332	212	2276.41	2278.07	####	8.98 	11.24 	4.88 	6.883 	6.569 	6.771 	6.617 	####	0.261 	0.273 	0.265 	-4.46	-5.29	0+
120	333	213	2280.47	2281.83	####	8.94 	11.44 	4.05 	6.890 	6.569 	6.776 	6.618 	####	0.254 	0.268 	0.259 	-4.38	-5.39	3/2-
120	334	214	2285.14	2286.84	####	8.72 	11.73 	4.67 	6.905 	6.579 	6.790 	6.628 	####	0.260 	0.272 	0.264 	-4.32	-5.52	0+
120	335	215	2288.99	2290.53	####	8.52 	11.95 	3.85 	6.914 	6.583 	6.798 	6.632 	####	0.258 	0.271 	0.263 	-4.29	-5.64	7/2-
120	336	216	2293.64	2295.41	####	8.50 	12.25 	4.65 	6.927 	6.592 	6.809 	6.640 	####	0.262 	0.273 	0.266 	-4.22	-5.78	0+
120	337	217	2297.46	2299.11	####	8.47 	12.50 	3.82 	6.938 	6.596 	6.818 	6.645 	####	0.261 	0.273 	0.266 	-4.19	-5.89	1/2-
120	338	218	2301.96	2303.73	####	8.33 	12.79 	4.51 	6.949 	6.604 	6.828 	6.652 	####	0.263 	0.274 	0.267 	-4.13	-6.04	0+
120	339	219	2305.68	2307.09	####	8.22 	12.94 	3.71 	6.961 	6.606 	6.837 	6.654 	####	0.266 	0.277 	0.270 	-4.30	-6.11	11/2+
120	340	220	2310.06	2311.69	####	8.10 	13.33 	4.39 	6.970 	6.615 	6.847 	6.663 	####	0.262 	0.273 	0.266 	-3.94	-6.32	0+
120	341	221	2313.76	2315.20	####	8.08 	13.75 	3.69 	6.978 	6.621 	6.855 	6.669 	####	0.258 	0.269 	0.262 	-3.83	-6.49	11/2-
120	342	222	2317.70	2319.18	####	7.63 	14.15 	3.94 	6.986 	6.628 	6.863 	6.676 	####	0.251 	0.262 	0.255 	-3.66	-6.68	0+
120	343	223	2320.99	2322.38	####	7.23 	14.44 	3.29 	6.998 	6.635 	6.873 	6.683 	####	0.250 	0.261 	0.254 	-3.35	-6.82	5/2-
120	344	224	2324.66	2326.34	####	6.96 	14.73 	3.67 	7.007 	6.640 	6.881 	6.688 	####	0.248 	0.259 	0.251 	-3.43	-6.99	0+
120	345	225	2327.68	2329.27	####	6.69 	15.12 	3.02 	7.017 	6.646 	6.891 	6.694 	####	0.245 	0.256 	0.249 	-3.39	-7.15	13/2+
120	346	226	2331.39	2333.22	####	6.74 	15.28 	3.71 	7.027 	6.650 	6.899 	6.698 	####	0.243 	0.254 	0.247 	-3.36	-7.28	0+
120	347	227	2334.38	2336.13	####	6.70 	15.54 	2.99 	7.037 	6.655 	6.907 	6.703 	####	0.240 	0.251 	0.244 	-3.35	-7.43	9/2-
120	348	228	2338.02	2339.92	####	6.63 	15.78 	3.65 	7.047 	6.659 	6.916 	6.707 	####	0.238 	0.249 	0.242 	-3.32	-7.55	0+
120	349	229	2341.02	2342.80	####	6.65 	16.04 	3.00 	7.055 	6.663 	6.923 	6.711 	####	0.233 	0.245 	0.237 	-3.26	-7.69	3/2-
120	350	230	2344.58	2346.47	####	6.56 	16.22 	3.56 	7.067 	6.668 	6.933 	6.715 	####	0.233 	0.244 	0.237 	-3.26	-7.79	0+
120	351	231	2347.69	2349.45	####	6.66 	16.43 	3.10 	7.078 	6.672 	6.941 	6.719 	####	0.232 	0.242 	0.235 	-3.26	-7.90	1/2-
120	352	232	2350.98	2352.78	####	6.40 	16.59 	3.29 	7.090 	6.676 	6.952 	6.724 	####	0.232 	0.242 	0.235 	-3.35	-7.99	0+
120	353	233	2353.21	2355.02	####	5.53 	16.76 	2.23 	7.100 	6.680 	6.960 	6.728 	####	0.227 	0.238 	0.230 	-2.31	-8.08	7/2-
120	354	234	2355.84	2357.85	####	4.86 	16.95 	2.63 	7.107 	6.684 	6.967 	6.732 	####	0.221 	0.232 	0.225 	-2.43	-8.18	0+
120	355	235	2357.84	2359.91	####	4.63 	17.18 	2.01 	7.115 	6.687 	6.973 	6.735 	####	0.214 	0.225 	0.218 	-2.32	-8.28	7/2-
120	356	236	2360.62	2362.79	####	4.79 	17.28 	2.78 	7.124 	6.691 	6.981 	6.739 	####	0.208 	0.220 	0.212 	-2.41	-8.36	0+
120	357	237	2362.69	2364.84	####	4.85 	17.46 	2.07 	7.132 	6.694 	6.988 	6.741 	####	0.202 	0.213 	0.205 	-2.37	-8.44	5/2-
120	358	238	2365.38	2367.57	####	4.75 	17.59 	2.69 	7.138 	6.696 	6.993 	6.743 	####	0.192 	0.202 	0.195 	-2.42	-8.51	0+
120	359	239	2367.51	2369.34	####	4.82 	17.81 	2.13 	7.139 	6.697 	6.994 	6.745 	####	0.175 	0.182 	0.177 	-2.46	-8.63	5/2-
120	360	240	2370.24	2372.27	####	4.86 	17.90 	2.73 	7.149 	6.698 	7.002 	6.746 	####	0.170 	0.179 	0.173 	-2.45	-8.68	0+
120	361	241	2372.32	2374.31	####	4.82 	18.04 	2.09 	7.159 	6.701 	7.010 	6.748 	####	0.165 	0.173 	0.168 	-2.50	-8.75	3/2-
120	362	242	2375.03	2377.03	####	4.79 	18.18 	2.70 	7.163 	6.697 	7.012 	6.745 	####	0.153 	0.159 	0.155 	-2.42	-8.83	0+
120	363	243	2377.17	2378.88	####	4.85 	18.35 	2.14 	7.167 	6.694 	7.014 	6.742 	####	0.140 	0.143 	0.141 	-2.49	-8.93	3/2-
120	364	244	2379.85	2381.74	####	4.82 	18.49 	2.68 	7.178 	6.696 	7.023 	6.743 	####	0.135 	0.139 	0.136 	-2.42	-8.99	0+
120	365	245	2382.27	2383.06	####	5.09 	18.81 	2.42 	7.175 	6.691 	7.020 	6.739 	####	-0.129 	-0.118 	-0.125 	-2.75	-9.50	1/2-
120	366	246	2384.65	2386.49	####	4.80 	18.77 	2.39 	7.199 	6.699 	7.039 	6.746 	####	0.126 	0.131 	0.128 	-2.62	-9.12	0+
120	367	247	2387.14	2388.08	####	4.88 	20.04 	2.49 	7.202 	6.710 	7.045 	6.757 	####	-0.144 	-0.135 	-0.141 	-2.34	-9.71	15/2+
120	368	248	2389.44	2389.44	####	4.79 	19.87 	2.30 	7.190 	6.691 	7.031 	6.739 	####	0.000 	0.000 	0.000 	-2.59	-9.57	0+
120	369	249	2391.55	2392.39	####	4.41 	19.91 	2.11 	7.207 	6.696 	7.045 	6.744 	####	0.055 	0.042 	0.051 	-2.53	-9.59	1/2-
120	370	250	2394.53	2394.53	####	5.08 	20.36 	2.97 	7.212 	6.695 	7.049 	6.742 	####	0.000 	0.000 	0.000 	-2.52	-9.71	0+
120	371	251	2396.67	2396.67	####	5.12 	20.49 	2.14 	7.224 	6.697 	7.058 	6.745 	####	0.019 	0.013 	0.017 	-2.43	-9.77	5/2-
120	372	252	2399.43	2399.43	####	4.90 	20.71 	2.76 	7.234 	6.699 	7.066 	6.746 	####	0.000 	0.000 	0.000 	-2.38	-9.84	0+
120	373	253	2401.48	2401.48	####	4.82 	20.81 	2.06 	7.247 	6.700 	7.075 	6.748 	####	0.014 	0.009 	0.012 	-2.37	-9.90	1/2-
120	374	254	2403.95	2403.95	####	4.52 	20.91 	2.46 	7.258 	6.701 	7.084 	6.749 	####	0.000 	0.000 	0.000 	-2.20	-9.96	0+
120	375	255	2405.88	2405.88	####	4.39 	20.99 	1.93 	7.271 	6.702 	7.094 	6.750 	####	0.000 	0.000 	0.000 	-2.15	-10.01	1/2-
120	376	256	2408.18	2408.18	####	4.23 	21.09 	2.30 	7.283 	6.703 	7.103 	6.751 	####	0.000 	0.000 	0.000 	-2.08	-10.07	0+
120	377	257	2410.11	2410.11	####	4.23 	21.17 	1.93 	7.296 	6.704 	7.113 	6.752 	####	0.000 	0.000 	0.000 	-2.09	-10.13	1/2-
120	378	258	2412.19	2412.19	####	4.02 	21.27 	2.08 	7.309 	6.705 	7.123 	6.753 	####	0.000 	0.000 	0.000 	-2.12	-10.20	0+
120	379	259	2412.24	2412.24	####	2.13 	21.32 	0.05 	7.320 	6.717 	7.135 	6.765 	####	-0.003 	-0.004 	-0.003 	-0.14	-10.32	11/2+
120	380	260	2413.62	2413.62	####	1.43 	21.68 	1.38 	7.330 	6.727 	7.145 	6.774 	####	0.000 	0.000 	0.000 	-0.75	-10.43	0+
120	381	261	2413.69	2413.69	####	1.45 	21.88 	0.07 	7.341 	6.738 	7.157 	6.786 	####	0.008 	0.011 	0.009 	-0.74	-10.54	1/2+
120	382	262	2415.05	2415.05	####	1.43 	22.09 	1.36 	7.352 	6.748 	7.167 	6.795 	####	0.000 	0.000 	0.000 	-0.76	-10.65	0+
120	383	263	2415.12	2415.12	####	1.43 	22.26 	0.07 	7.363 	6.759 	7.179 	6.807 	####	0.011 	0.014 	0.012 	-0.75	-10.77	1/2+
120	384	264	2416.50	2416.50	####	1.45 	22.50 	1.38 	7.373 	6.769 	7.189 	6.816 	####	0.000 	0.000 	0.000 	-0.77	-10.88	0+
120	385	265	2416.57	2416.57	####	1.45 	22.65 	0.07 	7.385 	6.782 	7.203 	6.829 	####	0.027 	0.033 	0.029 	-0.79	-11.00	5/2+
120	386	266	2417.99	2417.99	####	1.49 	22.84 	1.42 	7.397 	6.793 	7.214 	6.840 	####	0.034 	0.040 	0.036 	-0.85	-11.11	0+
120	387	267	2418.53	2420.53	####	1.96 	23.11 	0.54 	7.581 	7.025 	7.413 	7.071 	####	0.428 	0.430 	0.428 	-1.43	-11.32	1/2+
120	388	268	2420.37	2422.44	####	2.38 	23.27 	1.84 	7.582 	7.021 	7.413 	7.067 	####	0.415 	0.414 	0.414 	-1.44	-11.43	0+
120	389	269	2421.35	2423.33	####	2.83 	23.46 	0.99 	7.594 	7.027 	7.423 	7.072 	####	0.414 	0.413 	0.414 	-1.44	-11.51	1/2+
120	390	270	2423.20	2424.93	####	2.83 	23.64 	1.85 	7.551 	6.985 	7.382 	7.030 	####	0.348 	0.339 	0.345 	-1.45	-11.66	0+
120	391	271	2424.17	2426.11	####	2.82 	23.86 	0.97 	7.611 	7.035 	7.439 	7.081 	####	0.408 	0.405 	0.407 	-1.40	-11.70	1/2+
120	392	272	2426.01	2427.72	####	2.80 	24.03 	1.84 	7.573 	6.998 	7.402 	7.044 	####	0.349 	0.340 	0.346 	-1.38	-11.83	0+
120	393	273	2426.93	2428.48	####	2.76 	24.19 	0.93 	7.583 	7.004 	7.411 	7.050 	####	0.349 	0.339 	0.346 	-1.34	-11.92	3/2+
120	394	274	2428.68	2430.41	####	2.67 	24.37 	1.75 	7.597 	7.013 	7.424 	7.058 	####	0.353 	0.343 	0.350 	-1.32	-11.99	0+
120	395	275	2429.59	2431.21	####	2.66 	24.57 	0.91 	7.610 	7.020 	7.436 	7.065 	####	0.357 	0.345 	0.354 	-1.31	-12.07	1/2+
120	396	276	2431.24	2432.97	####	2.56 	24.87 	1.65 	7.622 	7.027 	7.446 	7.073 	####	0.359 	0.347 	0.355 	-1.27	-12.15	0+
120	397	277	2432.12	2433.71	####	2.52 	25.06 	0.87 	7.631 	7.034 	7.456 	7.080 	####	0.359 	0.347 	0.355 	-1.22	-12.24	1/2+
120	398	278	2433.70	2435.35	####	2.46 	25.18 	1.59 	7.645 	7.042 	7.468 	7.087 	####	0.364 	0.350 	0.360 	-1.20	-12.31	0+
120	399	279	2434.48	2435.81	####	2.37 	25.37 	0.78 	7.656 	7.049 	7.479 	7.094 	####	0.367 	0.352 	0.362 	-0.98	-12.39	7/2+
120	400	280	2435.95	2437.43	####	2.25 	25.51 	1.47 	7.667 	7.054 	7.488 	7.099 	####	0.366 	0.352 	0.362 	-1.00	-12.46	0+
120	401	281	2436.41	2437.84	####	1.93 	25.72 	0.46 	7.678 	7.065 	7.500 	7.110 	####	0.369 	0.354 	0.364 	-1.00	-12.58	11/2-
120	402	282	2437.65	2439.27	####	1.70 	25.77 	1.24 	7.683 	7.062 	7.503 	7.107 	####	0.357 	0.344 	0.353 	-0.82	-12.60	0+
120	403	283	2437.96	2439.56	####	1.55 	25.86 	0.31 	7.696 	7.070 	7.515 	7.115 	####	0.360 	0.346 	0.356 	-0.79	-12.69	5/2+
120	404	284	2439.18	2440.85	####	1.53 	25.95 	1.22 	7.696 	7.063 	7.513 	7.109 	####	0.342 	0.333 	0.340 	-0.80	-12.71	0+
120	405	285	2439.47	2441.05	####	1.51 	25.99 	0.29 	7.701 	7.062 	7.517 	7.107 	####	0.332 	0.325 	0.330 	-0.79	-12.75	7/2-
120	406	286	2440.74	2442.27	####	1.55 	25.90 	1.27 	7.695 	7.049 	7.510 	7.094 	####	0.306 	0.305 	0.306 	-0.92	-12.72	0+
120	407	287	2441.28	2442.63	####	1.82 	25.86 	0.55 	7.685 	7.023 	7.496 	7.068 	####	0.257 	0.269 	0.261 	-1.08	-12.68	1/2-
120	408	288	2442.72	2444.08	####	1.98 	26.01 	1.43 	7.694 	7.024 	7.503 	7.070 	####	0.252 	0.266 	0.256 	-1.05	-12.74	0+
120	409	289	2443.38	2444.58	####	2.10 	26.15 	0.66 	7.703 	7.026 	7.510 	7.071 	####	0.245 	0.262 	0.250 	-1.01	-12.80	1/2+
120	410	290	2444.76	2446.02	####	2.04 	26.26 	1.38 	7.716 	7.034 	7.522 	7.079 	####	0.252 	0.267 	0.256 	-1.00	-12.86	0+
120	411	291	2445.37	2446.23	####	1.99 	26.32 	0.61 	7.727 	7.031 	7.531 	7.077 	####	0.250 	0.265 	0.254 	-1.17	-12.88	9/2-
120	412	292	2446.63	2447.75	####	1.87 	26.54 	1.27 	7.737 	7.044 	7.542 	7.090 	####	0.253 	0.269 	0.257 	-0.84	-13.00	0+
120	413	293	2447.11	2448.03	####	1.75 	26.80 	0.48 	7.746 	7.052 	7.551 	7.097 	####	0.250 	0.266 	0.255 	-0.82	-13.11	11/2+
120	414	294	2448.13	2449.36	####	1.49 	26.94 	1.01 	7.757 	7.060 	7.561 	7.105 	####	0.252 	0.268 	0.257 	-0.72	-13.19	0+
120	415	295	2448.44	2449.60	####	1.32 	27.11 	0.31 	7.768 	7.067 	7.572 	7.112 	####	0.253 	0.268 	0.257 	-0.73	-13.27	5/2+
120	416	296	2449.51	2450.84	####	1.38 	27.32 	1.07 	7.777 	7.075 	7.581 	7.120 	####	0.253 	0.268 	0.258 	-0.69	-13.37	0+
120	417	297	2449.81	2451.04	####	1.37 	27.48 	0.30 	7.788 	7.082 	7.591 	7.127 	####	0.253 	0.268 	0.258 	-0.66	-13.47	5/2+
120	418	298	2450.84	2452.21	####	1.33 	27.67 	1.03 	7.799 	7.088 	7.602 	7.133 	####	0.255 	0.269 	0.259 	-0.67	-13.54	0+
120	419	299	2451.16	2452.42	####	1.35 	27.85 	0.33 	7.810 	7.094 	7.612 	7.139 	####	0.256 	0.270 	0.260 	-0.67	-13.62	3/2+
120	420	300	2452.12	2453.46	####	1.28 	27.99 	0.96 	7.821 	7.099 	7.622 	7.144 	####	0.257 	0.270 	0.260 	-0.64	-13.70	0+
120	421	301	2452.44	2453.68	####	1.27 	28.12 	0.32 	7.833 	7.104 	7.633 	7.149 	####	0.258 	0.271 	0.262 	-0.67	-13.76	1/2+
120	422	302	2453.34	2454.60	####	1.22 	28.28 	0.90 	7.844 	7.110 	7.642 	7.154 	####	0.258 	0.271 	0.262 	-0.59	-13.84	0+
120	423	303	2453.71	2454.73	####	1.27 	28.45 	0.37 	7.855 	7.114 	7.652 	7.159 	####	0.259 	0.272 	0.262 	-0.67	-13.91	1/2+
120	424	304	2454.41	2455.52	####	1.07 	28.53 	0.70 	7.867 	7.119 	7.663 	7.164 	####	0.260 	0.272 	0.264 	-0.42	-13.97	0+
120	425	305	2454.57	2455.63	####	0.86 	28.84 	0.16 	7.876 	7.128 	7.672 	7.172 	####	0.260 	0.272 	0.264 	-0.21	-14.11	13/2-
120	426	306	2454.96	2456.24	####	0.55 	29.01 	0.39 	7.885 	7.134 	7.681 	7.178 	####	0.258 	0.270 	0.261 	-0.21	-14.21	0+
120	427	307	2454.83	2456.06	####	0.27 	29.20 	-0.12 	7.896 	7.141 	7.691 	7.186 	####	0.257 	0.270 	0.261 	-0.20	-14.33	7/2+
120	428	308	2455.27	2456.65	####	0.32 	29.38 	0.44 	7.905 	7.145 	7.699 	7.189 	####	0.254 	0.267 	0.257 	-0.15	-14.41	0+
120	429	309	2455.11	2456.42	####	0.27 	####	-0.17 	7.915 	7.150 	7.709 	7.195 	####	0.252 	0.265 	0.256 	-0.13	-14.50	5/2+
120	430	310	2455.51	2456.93	####	0.24 	29.72 	0.41 	7.924 	7.155 	7.717 	7.199 	####	0.249 	0.262 	0.252 	-0.13	-14.59	0+
120	431	311	2455.29	2456.63	####	0.18 	####	-0.22 	7.932 	7.161 	7.725 	7.205 	####	0.245 	0.258 	0.249 	-0.10	-14.70	5/2+
120	432	312	2455.73	2457.16	####	0.22 	30.07 	0.44 	7.942 	7.164 	7.734 	7.209 	####	0.243 	0.256 	0.246 	-0.12	-14.77	0+
120	433	313	2455.52	2456.89	####	0.23 	####	-0.21 	7.954 	7.168 	7.744 	7.212 	####	0.241 	0.255 	0.245 	-0.15	-14.83	1/2+
120	434	314	2455.95	2457.36	####	0.21 	30.40 	0.42 	7.961 	7.173 	7.751 	7.217 	####	0.237 	0.251 	0.241 	-0.11	-14.93	0+
120	435	315	2455.78	2457.09	####	0.26 	####	-0.16 	7.972 	7.176 	7.761 	7.221 	####	0.235 	0.249 	0.239 	-0.12	-15.00	1/2+
120	436	316	2456.13	2457.50	####	0.19 	30.68 	0.35 	7.982 	7.180 	7.769 	7.224 	####	0.232 	0.247 	0.236 	-0.09	-15.07	0+
120	437	317	2455.95	2457.18	####	0.17 	####	-0.18 	7.991 	7.184 	7.778 	7.229 	####	0.229 	0.245 	0.234 	-0.01	-15.14	1/2+
120	438	318	2456.25	2457.55	####	0.12 	30.94 	0.30 	8.002 	7.187 	7.788 	7.232 	####	0.228 	0.243 	0.232 	-0.01	-15.21	0+
120	439	319	2456.09	2457.25	####	0.14 	####	-0.16 	8.011 	7.193 	7.796 	7.237 	####	0.225 	0.240 	0.230 	0.10	-15.31	15/2-
120	440	320	2456.11	2457.43	####	-0.14 	31.37 	0.02 	8.018 	7.201 	7.804 	7.245 	####	0.222 	0.236 	0.226 	0.19	-15.43	0+

